Purely Periodic Three-move Subtraction Games

We determine the full Sprague-Grundy sequence and its least period for a class of three-move subtraction games whose sequences are periodic from the start. Write the move set as $S=\{a,b,c\}$, with $0<a<b<c$ and $\gcd(a,b,c)=1$. The case $a=1$ is known and is summarized separately. For $a\ge2$ and $c\ne a+b$, we give three explicit sufficient tests for pure periodicity, associated with the candidate periods $a+b$, $c+a$, and $c+b$. For fixed $a,b$, the tests depend only on $c\bmod(a+b)$ and are computed from the losing positions of the two-move game $\{a,b\}$. Whenever a test succeeds, we give the losing positions in closed form, reconstruct the remaining values, and prove that the least period is the smallest candidate whose test succeeds. The construction shows how the added move $c$ modifies the two-move pattern to form a repeating block. We also give a uniform formulation of the known additive case $c=a+b$. For $a\ge2$, we conjecture that the tests cover every purely periodic non-additive game. In this range, when $c\ge2(a+b)$, we prove necessity for purely periodic games with least period at most $a+b$.

==> anc/README.md <==
# Ancillary files for "Purely Periodic Three-move Subtraction Games"

This package accompanies the 2026-09-16 revision.

## Lean formalization

The formalization in `lean-verification/` is based on commit
`3c3d49bf2a9fddc24d1dd5b496c21072b9a823c9` of the author's verification
repository. Declarations and proofs are unchanged; comments have been edited
for publication. The files are therefore not byte-identical to that commit.
Numerical checks elsewhere in this package do not enlarge the formalization's
scope.

The library uses Lean 4.31.0, pinned in `lean-toolchain`, without Mathlib.
It contains 41 modules. To build and check its axiom dependencies, run:

```sh
cd lean-verification
bash check.sh
```

The README in that directory maps the current manuscript's numbered statements
to Lean declarations and specifies partial coverage and unformalized claims.
The Lean binder `π` denotes the candidate period written `P` in the paper.

`check.sh` rebuilds the library and runs `CheckAxioms.lean`. The latter examines
every theorem in the elaborated library environment using `Lean.collectAxioms`.
Every theorem outside the `game_*` instance family may depend only on
`propext`, `Quot.sound`, and `Classical.choice`. The nine fixed-instance
theorems concern four games and additionally use the 16 certificates listed in
`nativeCerts`; `Lean.ofReduceBool` and `Lean.trustCompiler` are allowed only in
that instance family. No general theorem uses these native certificates.
The check fails on any unexpected axiom or `sorryAx` dependency.

## Numerical checks

The Python programs use only the standard library. Their finite checks are
supplementary evidence, not proofs for arbitrary moves.

### scripts/

- `classify.py`: direct Grundy computation, period search, and classification.
- `lfun_depth.py`: consecutive collision depth and nim-value parity.
- `lfun_seam.py`, `lfun_zones.py`: seam localization and value-class properties.

`classify.py` is a shared library. The three L-function scripts compare
collision depth, localization, and value-class properties with direct Grundy
computation over the finite rulesets specified in their source. They print
summaries and exit nonzero on a failed check. Rulesets for which the period
search does not return preperiod zero are omitted from these comparisons;
the results therefore concern only the rulesets actually checked.
Run them from `scripts/`, for example:

```sh
python3 lfun_depth.py
```

### conjecture52/

A finite check of Conjecture 52, with the full CSV and aggregate JSON.
Its README specifies the bounds and the exact repeated-state method.
The computation does not prove the conjecture for arbitrary moves.

### a1-known-cases/

A mex check of the seven known purely periodic cases in Table 2 for
`S={1,b,c}`. It checks the periodic words, their least periods, and the
displayed P-position formulas for fixed rulesets. Its README gives the
primary sources, bounds, and limitations. These checks do not extend the
Lean formalization to the general `a=1` classification.


==> anc/a1-known-cases/README.md <==
# Checks for the known case S={1,b,c}

Table 2 collects the purely periodic cases in Shenxing Zhang, *On the
linearity of the periods of subtraction games*, author revision dated
30 July 2025, Example 2.4 and Proposition 2.5:

https://zhangshenxing.github.io/publications/Zhang2024tcs%20On%20the%20linearity%20of%20the%20periods%20of%20subtraction%20games.pdf

The odd-b, even-c word is due to Nhan Bao Ho, *On the expansion of
three-element subtraction sets*, arXiv:1202.2986v3, Theorem 4:

https://arxiv.org/abs/1202.2986v3

The P-position formulas are obtained by enumerating the zeros of these
words. The table does not claim a new classification. Miklós–Post,
arXiv:2312.02426v1, Theorem 4.1 concerns outcomes and is not used here
as a source for the full Grundy words.

Run with Python 3 and the standard library:

```sh
python3 check_a1.py --b-max 80 --c-max 240 --output results-rerun.json
```

The supplied `results.json` records 15,721 rulesets with
`2 <= b <= 80` and `b < c <= 240`. Of these, 12,349 fall in the seven
purely periodic rows of Table 2. For every such ruleset the script:

- computes the Grundy sequence directly by mex;
- verifies the proposed repeated word on `0 <= x < c+p`, which
  certifies the infinite recurrence for that fixed ruleset;
- checks the least periods of the Grundy word and its zero indicator;
- compares the displayed P-position formula with the direct zero set;
- separately checks reconstruction of values 1, 2, and 3 from that set;
- checks the specialization of the additive formula when `c=b+1`.

There are no failures. The recurrence certificate uses the fact that
all three moves are available at `x >= c`, where the proposed recurrence
is invariant under a shift by the word length `p`. The check on
`[0,c+p)` therefore covers the boundary and one full period thereafter.

For the other 3,372 rulesets, the program checks only that none of the
three angle conditions is admissible. It does not certify non-pure
periodicity for these cases. The general classification, including
positive pre-periods in the omitted cases, comes from the cited primary
results. The simplified angle conditions are also checked for all
3,318 pairs `(b,rho)` in the stated b-range.

These finite checks neither prove the classification in general nor
extend Theorem 42 or the Lean formalization to a=1. In particular,
the least-period rule in the Main Theorem cannot be specialized unchanged:
`S={1,3,5}` has least period 2, below every candidate pair sum.


==> anc/a1-known-cases/check_a1.py <==
#!/usr/bin/env python3
"""Independent mex and formula audit for S={1,b,c}; no external packages.

The seven purely periodic words in Table 2 are collected from Zhang,
"On the linearity of the periods of subtraction games", author revision
30 July 2025, Example 2.4 and Proposition 2.5; the odd-b, even-c word
is due to Ho, "On the expansion of three-element subtraction sets",
arXiv:1202.2986v3, Theorem 4. This program checks fixed rulesets; it does
not replace these general results. A periodic word is certified if
the repeated word satisfies mex for every 0 <= x < c + len(word).  For x >= c,
the recurrence is invariant under a word-length shift, so this finite condition
certifies the infinite purely periodic sequence for the particular (b,c).

The L reconstruction below is independently calculated from the proposed zero
set and compared with direct mex, rather than inferred from zero-set agreement.
"""
from __future__ import annotations
import argparse
from collections import Counter
from pathlib import Path
import json


def mex(options):
    options = set(options)
    return next(i for i in range(4) if i not in options)


def sg(b, c, end):
    seq = []
    for x in range(end):
        seq.append(mex(seq[x-s] for s in (1,b,c) if s <= x))
    return seq


def theta(b, rho):
    m = b+1
    # Z is obtained directly from the two-move mex recurrence, not from the
    # closed formula used in simplify_theta.
    vals = []
    for x in range(m):
        vals.append(mex(vals[x-s] for s in (1,b) if s <= x))
    z = {x for x,v in enumerate(vals) if v == 0}
    d = set(range(1,b))-z
    lam = set(range(b-1,b))-z
    delta = b-1
    t0 = not (z & {(z0+rho)%m for z0 in z})
    t1 = not (z & set(range(delta)) & {(z0+delta-rho)%m for z0 in z})
    t2 = not ({(rho+x)%m for x in lam} & z) and not ({(rho+x)%m for x in d} & lam)
    return t0,t1,t2


def simplify_theta(b,rho):
    if b%2:
        return bool(rho%2),bool(rho%2),True
    return rho in (1,b),rho in (b-2,b),bool(rho%2)


def known_word(b,c):
    k = b//2
    K,rho = divmod(c,b+1)
    h = [0,1]*k+[2]
    if b%2:
        if c%2:
            return 'odd_odd',[0,1]
        return 'odd_even',[0,1]*(c//2)+[2,3]*((b-1)//2)+[2]
    if c == b+1:
        return 'additive_even',[0,1]*k+[2,3]*k
    if rho in (1,b):
        return 'even_inert',h
    if b == 2 and rho == 0:
        return 'b2_phase',h*K+[3]
    if b >= 4 and rho%2 and rho >= 3:
        return 'even_cb',h*(K+1)+[3,2]*((rho-1)//2)
    if b >= 4 and rho == b-2:
        return 'even_ca',h*K+[0,1]*(k-1)+[2]
    return None,None


def formula(b,c,kind,n):
    K,rho = divmod(c,b+1)
    if kind == 'odd_odd':
        return 2*n
    if kind == 'odd_even':
        return 2*n+b*(n//(c//2))
    N = b//2
    if kind == 'additive_even':
        return 2*n+b*(n//N)
    if kind == 'even_inert':
        return 2*n+n//N
    if kind in ('even_ca','b2_phase'):
        M = (K+1)*N-1
        return 2*n+(n+n//M)//N
    if kind == 'even_cb':
        M = (K+1)*N
        return 2*n+n//N+(rho-1)*(n//M)
    raise ValueError(kind)


def least_word_period(word):
    n = len(word)
    for p in range(1,n+1):
        if n%p == 0 and all(word[x] == word[x%p] for x in range(n)):
            return p
    raise AssertionError('unreachable')


def check_pair(b,c):
    kind,word = known_word(b,c)
    rho = c%(b+1)
    angles = theta(b,rho)
    assert angles == simplify_theta(b,rho),(b,c,'theta',angles)
    if kind is None:
        assert not any(angles),(b,c,'unlisted covered angle')
        return None
    p = len(word)
    end = c+3*p+1
    actual = sg(b,c,end)
    repeated = [word[x%p] for x in range(end)]
    assert repeated == actual,(b,c,kind,'mex word mismatch')
    assert all(repeated[x] == mex(repeated[x-s] for s in (1,b,c) if s <= x)
               for x in range(c+p)),(b,c,'periodic recurrence certificate')
    assert least_word_period(word) == p,(b,c,kind,'Grundy word not primitive')
    assert least_word_period([int(x==0) for x in word]) == p,(b,c,kind,'outcome word not primitive')
    zeros = []
    n = 0
    while True:
        x = formula(b,c,kind,n)
        if x >= end:
            break
        zeros.append(x)
        n += 1
    assert zeros == [x for x,v in enumerate(actual) if v == 0],(b,c,kind,'P formula')
    zero = set(zeros)
    value1 = {x+1 for x in zero}
    run = -1
    reconstructed = []
    for x in range(end):
        if x in zero:
            reconstructed.append(0)
            run = -1
        elif x in value1:
            reconstructed.append(1)
            run = -1
        else:
            run += 1
            reconstructed.append(2+run%2)
    assert reconstructed == actual,(b,c,kind,'L reconstruction')
    if c == b+1:
        N = (b+1)//2
        assert p == b+2*N,(b,c,'additive least period')
        assert all(2*i+b*(i//N) == v for i,v in enumerate(zeros)),(b,c,'additive formula')
    return kind


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--b-max',type=int,default=80)
    parser.add_argument('--c-max',type=int,default=240)
    parser.add_argument('--output',type=Path,default=Path(__file__).with_name('results.json'))
    args = parser.parse_args()
    counts = Counter()
    theta_count = 0
    for b in range(2,args.b_max+1):
        for rho in range(b+1):
            assert theta(b,rho) == simplify_theta(b,rho),(b,rho,'angle simplification')
            theta_count += 1
        for c in range(b+1,args.c_max+1):
            kind = check_pair(b,c)
            counts[kind or 'outside_seven_pure_rows'] += 1
    examples = []
    for b,c in [(3,5),(3,4),(4,6),(4,8),(4,7),(4,5),(2,6),(6,14)]:
        kind,word = known_word(b,c)
        examples.append({'moves':[1,b,c],'kind':kind,'word':''.join(map(str,word or [])),
                         'period':len(word) if word else None,
                         'theta':theta(b,c%(b+1)),
                         'initial_mex_60':''.join(map(str,sg(b,c,60)))})
    result = {'bounds':{'a':1,'b_min':2,'b_max':args.b_max,'c_min':'b+1','c_max':args.c_max},
              'rulesets':sum(counts.values()),'counts':dict(counts),'angle_checks':theta_count,
              'failures':0,'scope':'Known seven pure rows: exact finite recurrence certificate, '
              'least word periods, closed zero-set formulas, and independent L reconstruction. '
              'Outside rows: only absence of angle admissibility checked; no necessity claim.',
              'examples':examples}
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


if __name__ == '__main__':
    main()


==> anc/a1-known-cases/results.json <==
{
  "bounds": {
    "a": 1,
    "b_min": 2,
    "b_max": 80,
    "c_min": "b+1",
    "c_max": 240
  },
  "rulesets": 15721,
  "counts": {
    "additive_even": 40,
    "even_inert": 803,
    "b2_phase": 79,
    "odd_even": 3900,
    "odd_odd": 3861,
    "even_ca": 308,
    "even_cb": 3358,
    "outside_seven_pure_rows": 3372
  },
  "angle_checks": 3318,
  "failures": 0,
  "scope": "Known seven pure rows: exact finite recurrence certificate, least word periods, closed zero-set formulas, and independent L reconstruction. Outside rows: only absence of angle admissibility checked; no necessity claim.",
  "examples": [
    {
      "moves": [
        1,
        3,
        5
      ],
      "kind": "odd_odd",
      "word": "01",
      "period": 2,
      "theta": [
        true,
        true,
        true
      ],
      "initial_mex_60": "010101010101010101010101010101010101010101010101010101010101"
    },
    {
      "moves": [
        1,
        3,
        4
      ],
      "kind": "odd_even",
      "word": "0101232",
      "period": 7,
      "theta": [
        false,
        false,
        true
      ],
      "initial_mex_60": "010123201012320101232010123201012320101232010123201012320101"
    },
    {
      "moves": [
        1,
        4,
        6
      ],
      "kind": "even_inert",
      "word": "01012",
      "period": 5,
      "theta": [
        true,
        false,
        true
      ],
      "initial_mex_60": "010120101201012010120101201012010120101201012010120101201012"
    },
    {
      "moves": [
        1,
        4,
        8
      ],
      "kind": "even_cb",
      "word": "010120101232",
      "period": 12,
      "theta": [
        false,
        false,
        true
      ],
      "initial_mex_60": "010120101232010120101232010120101232010120101232010120101232"
    },
    {
      "moves": [
        1,
        4,
        7
      ],
      "kind": "even_ca",
      "word": "01012012",
      "period": 8,
      "theta": [
        false,
        true,
        false
      ],
      "initial_mex_60": "010120120101201201012012010120120101201201012012010120120101"
    },
    {
      "moves": [
        1,
        4,
        5
      ],
      "kind": "additive_even",
      "word": "01012323",
      "period": 8,
      "theta": [
        false,
        false,
        false
      ],
      "initial_mex_60": "010123230101232301012323010123230101232301012323010123230101"
    },
    {
      "moves": [
        1,
        2,
        6
      ],
      "kind": "b2_phase",
      "word": "0120123",
      "period": 7,
      "theta": [
        false,
        true,
        false
      ],
      "initial_mex_60": "012012301201230120123012012301201230120123012012301201230120"
    },
    {
      "moves": [
        1,
        6,
        14
      ],
      "kind": null,
      "word": "",
      "period": null,
      "theta": [
        false,
        false,
        false
      ],
      "initial_mex_60": "010101201010123232301301010120101201232010120101201012010120"
    }
  ]
}


==> anc/conjecture52/README.md <==
# Finite computation accompanying Conjecture 52

This package accompanies the 2026-09-16 revision of *Purely Periodic Three-move
Subtraction Games*. It reproduces the bounded computational evidence stated
near Conjecture 52. It is a Python computation, not a Lean proof, and it does
not prove the conjecture for arbitrary moves.

## Run

Python 3.10 or later is sufficient; only the Python standard library is used.
The recorded run used Python 3.14.0 on macOS-26.2-arm64-arm-64bit-Mach-O.
From the manuscript source directory, run:

```sh
python3 -B anc/conjecture52/check_conjecture52.py --output-dir /tmp/conjecture52-rerun
```

The required `--output-dir` option selects where `conjecture52.csv` and
`conjecture52.json` are written. Select a directory outside the manuscript
source to keep generated files separate. Files with those two names in the
selected output directory are replaced; the script does not write to its own
directory automatically. Without the option it prints a usage error and
produces no result files.

The CSV contains one row for every ruleset. The JSON records counts, all
unresolved cases and violations, the generation cap, and script/CSV hashes.
To reproduce the reported result, check that `counts.total` and
`counts.resolved` are 15385, `counts.unresolved` and `counts.violations` are 0,
`counts.admissible_pure` is 7557, and
`counts.nonadmissible_preperiodic` is 7828. The exit status alone is not a
substitute for checking these recorded counts.

## Scope and method

The sweep includes exactly the integer triples

- `2 <= a <= 8`, `a < b <= 40`, and `b < c <= 100`;
- `gcd(a,b,c) = 1`;
- `c != a+b` (the additive case is excluded).

Admissibility is evaluated from the base two-move zero set and the three
angle conditions, using finite set operations. `T0`, `T1`, and `T2` in the
CSV correspond respectively to the candidates `a+b`, `c+a`, and `c+b`.
The base zero set and every three-move Grundy value are computed by direct
mex; closed-form Grundy formulas are not used.

For each ruleset, the script searches for the first repeated complete state
of `c` successive Grundy values. A fixed-length base-4 encoding is injective
because all values are in `{0,1,2,3}`. Once `c` values have been computed,
the next state is a deterministic function of the current state. Thus an
exact repeated state certifies the infinite eventual cycle; equality of a
sampled prefix alone is never used as evidence of a period. The first
repeated state gives the least preperiod and least period of the state
sequence, and hence of the scalar Grundy sequence.

The cap is 8000 generated Grundy values per ruleset. Failure to find a
repeat would be recorded as unresolved, not classified as a counterexample
or as evidence of a nonperiodic sequence. Every ruleset in this run was
resolved. The largest number of generated values was 1882, for `(8,36,87)`.

The recorded result is:

| Classification | Count |
| --- | ---: |
| Admissible and purely periodic | 7557 |
| Nonadmissible with a nonzero least preperiod | 7828 |
| Admissible but not purely periodic | 0 |
| Nonadmissible but purely periodic | 0 |
| Unresolved | 0 |
| Any checked assertion contradicted | 0 |

For every admissible ruleset in this range, the least Grundy period also
equals the least admissible candidate. These conclusions concern this finite
range only. The `prefix_counterexample` entry is an auxiliary regression
check distinguishing ordinary finite-word periods from cyclic conditions;
it is not an additional assertion of Conjecture 52.

## File identification

The following hashes identify the accompanying files.

| Object | SHA-256 |
| --- | --- |
| Accompanying script (`check_conjecture52.py`) | `ac3379ae21a88e239a6ad68f7d835b256a083a5bce61af70c4047921c09e8704` |
| Full result CSV (`conjecture52.csv`) | `e66f11b2deed103e18b4b3f40c980915859b443fcaa598712cebf3ffc9797bd4` |
| Recorded result JSON (`conjecture52.json`) | `655bb904191266aabe6bd6c21c6b3323abc5f4a93baf459e49b45aa82b3438fe` |

Runtime is environment-dependent, so a new JSON file may have a different
hash even when all mathematical results agree. Compare the counts and CSV hash for reproducibility; the
script hash identifies the exact implementation.


==> anc/conjecture52/check_conjecture52.py <==
#!/usr/bin/env python3
"""Finite Conjecture 52 check using the Python standard library.

Use direct mex and exact repeated states of c successive Grundy values.
A state is encoded injectively as a base-4 integer of fixed length c.
No equality of a merely sampled finite prefix is treated as periodicity.
"""
import argparse
from collections import Counter
import csv
from hashlib import sha256
import json
from math import gcd
from pathlib import Path
import time

VALUE_CAP = 8000


def direct_mex(options):
    option_set = set(options)
    v = 0
    while v in option_set:
        v += 1
    return v


def base_data(a, b):
    """Z is obtained from direct 2-move mex, not a closed form."""
    m = a + b
    g = []
    for n in range(m):
        g.append(direct_mex(g[n-s] for s in (a, b) if n >= s))
    z = {n for n in range(m) if g[n] == 0}
    delta = b - a
    lam = set(range(delta, b)) - z
    d = set(range(a, b)) - z
    aa = z & set(range(delta))
    allowed_residues = {}
    for rho in range(m):
        t0 = not (z & {(x + rho) % m for x in z})
        t1 = not (aa & {(x + delta - rho) % m for x in z})
        t2 = not ({(x + rho) % m for x in lam} & z) and not (
            {(x + rho) % m for x in d} & lam)
        allowed_residues[rho] = (t0, t1, t2)
    return allowed_residues


def exact_period(a, b, c, cap=VALUE_CAP):
    """Return exact least preperiod/period at first repeated c-state.

    State i = (G(i),...,G(i+c-1)); state i+1 is a deterministic function
    of state i because the three moves are <= c. The earliest repeated
    state yields the unique initial tail and primitive cycle of the
    state trajectory. Eventual periodicity of the state trajectory and
    of the scalar sequence have precisely the same least q and p.
    """
    values = []
    packed = 0
    mask = (1 << (2*c)) - 1
    seen = {}
    for n in range(cap):
        v = direct_mex(values[n-s] for s in (a, b, c) if n >= s)
        assert 0 <= v <= 3
        values.append(v)
        packed = ((packed << 2) | v) & mask
        if n + 1 >= c:
            start = n + 1 - c
            if packed in seen:
                q = seen[packed]
                p = start - q
                # Sanity-check the uncompressed states and scalar tail.
                assert values[q:q+c] == values[start:start+c]
                assert all(values[x] == values[x+p]
                           for x in range(q, len(values)-p))
                assert q == 0 or values[q-1] != values[q-1+p]
                return q, p, n + 1
            seen[packed] = start
    return None, None, cap


def prefix_counterexample():
    a, b, length = 2, 3, 7
    g = []
    for n in range(30):
        g.append(direct_mex(g[n-s] for s in (a, b) if n >= s))
    w = [int(x == 0) for x in g[:length]]
    finite_periods = [p for p in range(1, length+1)
                      if all(w[i] == w[i+p] for i in range(length-p))]
    # Exact two-move cycle here equals the known base word, checked directly.
    q, mu, generated = exact_period(2, 3, 3)  # duplicate 3 move is harmless
    assert q == 0 and mu == 5
    assert ''.join(map(str, w)) == '1100011'
    assert 6 in finite_periods and 6 % mu != 0
    y = {i for i, v in enumerate(w) if v}
    collision_a = sorted(y & {(i+a) % length for i in y})
    collision_b = sorted(y & {(i+b) % length for i in y})
    assert collision_a or collision_b
    return {'a': a, 'b': b, 'length': length,
            'zero_indicator_prefix': ''.join(map(str, w)),
            'base_grundy_prefix': g[:length], 'finite_word_periods': finite_periods,
            'least_base_period_mu': mu, 'counterexample_period': 6,
            'six_not_divisible_by_mu': True,
            'lemma63_cyclic_a_collisions': collision_a,
            'lemma63_cyclic_b_collisions': collision_b,
            'lemma63_hypotheses_hold': False}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        '--output-dir', type=Path, required=True,
        help='directory in which to write conjecture52.csv and conjecture52.json',
    )
    args = parser.parse_args()
    output_dir = args.output_dir.resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    started = time.time()
    csv_path = output_dir / 'conjecture52.csv'
    counts = Counter()
    hist_pure = Counter()
    max_generated = {'count': 0, 'ruleset': None}
    unresolved, violations = [], []
    fields = ['a', 'b', 'c', 'rho', 'T0', 'T1', 'T2', 'admissible',
              'least_admissible_candidate', 'least_preperiod', 'least_period',
              'values_generated', 'resolved', 'violation']
    with csv_path.open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        for a in range(2, 9):
            for b in range(a+1, 41):
                arc = base_data(a, b)
                for c in range(b+1, 101):
                    if c == a+b or gcd(gcd(a, b), c) != 1:
                        continue
                    rho = c % (a+b)
                    t0, t1, t2 = arc[rho]
                    candidates = [p for p, t in zip((a+b, c+a, c+b), (t0, t1, t2)) if t]
                    admissible = bool(candidates)
                    min_candidate = min(candidates) if candidates else None
                    q, p, generated = exact_period(a, b, c)
                    resolved = q is not None
                    counts['total'] += 1
                    counts['admissible' if admissible else 'nonadmissible'] += 1
                    counts['resolved' if resolved else 'unresolved'] += 1
                    if generated > max_generated['count']:
                        max_generated = {'count': generated, 'ruleset': [a, b, c]}
                    failure = []
                    if not resolved:
                        unresolved.append([a, b, c])
                    else:
                        pure = q == 0
                        counts['pure' if pure else 'preperiodic'] += 1
                        counts[('admissible' if admissible else 'nonadmissible') +
                               ('_pure' if pure else '_preperiodic')] += 1
                        if pure:
                            hist_pure[p] += 1
                        if pure != admissible:
                            failure.append('pure_iff_admissible')
                        if admissible and p != min_candidate:
                            failure.append('least_period_candidate')
                    if failure:
                        violations.append({'ruleset': [a, b, c], 'q': q, 'p': p,
                                           'min_candidate': min_candidate, 'violations': failure})
                    w.writerow(dict(zip(fields, [a,b,c,rho,int(t0),int(t1),int(t2),
                        int(admissible),min_candidate,q,p,generated,int(resolved),';'.join(failure)])))
            print(f'a={a}: total={counts["total"]}, unresolved={counts["unresolved"]}, '
                  f'violations={len(violations)}, elapsed={time.time()-started:.1f}s', flush=True)
    counts['violations'] = len(violations)
    for key in ['unresolved','admissible_pure','admissible_preperiodic','nonadmissible_pure','nonadmissible_preperiodic']:
        counts.setdefault(key, 0)
    result = {
        'method': 'direct mex; first exact repeat of a c-value state; fixed-length base-4 encoding',
        'scope': {'a': [2, 8], 'b': 'a < b <= 40', 'c': 'b < c <= 100',
                  'primitive': True, 'exclude_additive': True, 'value_cap': VALUE_CAP},
        'counts': dict(counts), 'max_values_generated': max_generated,
        'unresolved': unresolved, 'violations': violations,
        'prefix_counterexample': prefix_counterexample(),
        'runtime_seconds': round(time.time()-started, 3),
        'script_sha256': sha256(Path(__file__).read_bytes()).hexdigest(),
        'csv_sha256': sha256(csv_path.read_bytes()).hexdigest(),
        'expected_counts_for_comparison_only': {'total': 15385, 'admissible': 7557, 'nonadmissible': 7828},
        'not_a_general_proof': True,
    }
    (output_dir / 'conjecture52.json').write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/conjecture52/conjecture52.csv <==
a,b,c,rho,T0,T1,T2,admissible,least_admissible_candidate,least_preperiod,least_period,values_generated,resolved,violation
2,3,4,4,0,1,0,1,6,0,6,10,1,
2,3,6,1,0,0,1,1,9,0,9,15,1,
2,3,7,2,1,0,1,1,5,0,5,12,1,
2,3,8,3,1,1,0,1,5,0,5,13,1,
2,3,9,4,0,1,0,1,11,0,11,20,1,
2,3,10,0,0,1,0,1,12,0,12,22,1,
2,3,11,1,0,0,1,1,14,0,14,25,1,
2,3,12,2,1,0,1,1,5,0,5,17,1,
2,3,13,3,1,1,0,1,5,0,5,18,1,
2,3,14,4,0,1,0,1,16,0,16,30,1,
2,3,15,0,0,1,0,1,17,0,17,32,1,
2,3,16,1,0,0,1,1,19,0,19,35,1,
2,3,17,2,1,0,1,1,5,0,5,22,1,
2,3,18,3,1,1,0,1,5,0,5,23,1,
2,3,19,4,0,1,0,1,21,0,21,40,1,
2,3,20,0,0,1,0,1,22,0,22,42,1,
2,3,21,1,0,0,1,1,24,0,24,45,1,
2,3,22,2,1,0,1,1,5,0,5,27,1,
2,3,23,3,1,1,0,1,5,0,5,28,1,
2,3,24,4,0,1,0,1,26,0,26,50,1,
2,3,25,0,0,1,0,1,27,0,27,52,1,
2,3,26,1,0,0,1,1,29,0,29,55,1,
2,3,27,2,1,0,1,1,5,0,5,32,1,
2,3,28,3,1,1,0,1,5,0,5,33,1,
2,3,29,4,0,1,0,1,31,0,31,60,1,
2,3,30,0,0,1,0,1,32,0,32,62,1,
2,3,31,1,0,0,1,1,34,0,34,65,1,
2,3,32,2,1,0,1,1,5,0,5,37,1,
2,3,33,3,1,1,0,1,5,0,5,38,1,
2,3,34,4,0,1,0,1,36,0,36,70,1,
2,3,35,0,0,1,0,1,37,0,37,72,1,
2,3,36,1,0,0,1,1,39,0,39,75,1,
2,3,37,2,1,0,1,1,5,0,5,42,1,
2,3,38,3,1,1,0,1,5,0,5,43,1,
2,3,39,4,0,1,0,1,41,0,41,80,1,
2,3,40,0,0,1,0,1,42,0,42,82,1,
2,3,41,1,0,0,1,1,44,0,44,85,1,
2,3,42,2,1,0,1,1,5,0,5,47,1,
2,3,43,3,1,1,0,1,5,0,5,48,1,
2,3,44,4,0,1,0,1,46,0,46,90,1,
2,3,45,0,0,1,0,1,47,0,47,92,1,
2,3,46,1,0,0,1,1,49,0,49,95,1,
2,3,47,2,1,0,1,1,5,0,5,52,1,
2,3,48,3,1,1,0,1,5,0,5,53,1,
2,3,49,4,0,1,0,1,51,0,51,100,1,
2,3,50,0,0,1,0,1,52,0,52,102,1,
2,3,51,1,0,0,1,1,54,0,54,105,1,
2,3,52,2,1,0,1,1,5,0,5,57,1,
2,3,53,3,1,1,0,1,5,0,5,58,1,
2,3,54,4,0,1,0,1,56,0,56,110,1,
2,3,55,0,0,1,0,1,57,0,57,112,1,
2,3,56,1,0,0,1,1,59,0,59,115,1,
2,3,57,2,1,0,1,1,5,0,5,62,1,
2,3,58,3,1,1,0,1,5,0,5,63,1,
2,3,59,4,0,1,0,1,61,0,61,120,1,
2,3,60,0,0,1,0,1,62,0,62,122,1,
2,3,61,1,0,0,1,1,64,0,64,125,1,
2,3,62,2,1,0,1,1,5,0,5,67,1,
2,3,63,3,1,1,0,1,5,0,5,68,1,
2,3,64,4,0,1,0,1,66,0,66,130,1,
2,3,65,0,0,1,0,1,67,0,67,132,1,
2,3,66,1,0,0,1,1,69,0,69,135,1,
2,3,67,2,1,0,1,1,5,0,5,72,1,
2,3,68,3,1,1,0,1,5,0,5,73,1,
2,3,69,4,0,1,0,1,71,0,71,140,1,
2,3,70,0,0,1,0,1,72,0,72,142,1,
2,3,71,1,0,0,1,1,74,0,74,145,1,
2,3,72,2,1,0,1,1,5,0,5,77,1,
2,3,73,3,1,1,0,1,5,0,5,78,1,
2,3,74,4,0,1,0,1,76,0,76,150,1,
2,3,75,0,0,1,0,1,77,0,77,152,1,
2,3,76,1,0,0,1,1,79,0,79,155,1,
2,3,77,2,1,0,1,1,5,0,5,82,1,
2,3,78,3,1,1,0,1,5,0,5,83,1,
2,3,79,4,0,1,0,1,81,0,81,160,1,
2,3,80,0,0,1,0,1,82,0,82,162,1,
2,3,81,1,0,0,1,1,84,0,84,165,1,
2,3,82,2,1,0,1,1,5,0,5,87,1,
2,3,83,3,1,1,0,1,5,0,5,88,1,
2,3,84,4,0,1,0,1,86,0,86,170,1,
2,3,85,0,0,1,0,1,87,0,87,172,1,
2,3,86,1,0,0,1,1,89,0,89,175,1,
2,3,87,2,1,0,1,1,5,0,5,92,1,
2,3,88,3,1,1,0,1,5,0,5,93,1,
2,3,89,4,0,1,0,1,91,0,91,180,1,
2,3,90,0,0,1,0,1,92,0,92,182,1,
2,3,91,1,0,0,1,1,94,0,94,185,1,
2,3,92,2,1,0,1,1,5,0,5,97,1,
2,3,93,3,1,1,0,1,5,0,5,98,1,
2,3,94,4,0,1,0,1,96,0,96,190,1,
2,3,95,0,0,1,0,1,97,0,97,192,1,
2,3,96,1,0,0,1,1,99,0,99,195,1,
2,3,97,2,1,0,1,1,5,0,5,102,1,
2,3,98,3,1,1,0,1,5,0,5,103,1,
2,3,99,4,0,1,0,1,101,0,101,200,1,
2,3,100,0,0,1,0,1,102,0,102,202,1,
2,4,5,5,0,1,0,1,7,0,7,12,1,
2,4,7,1,0,0,0,0,,8,3,18,1,
2,4,9,3,1,0,0,1,6,0,6,15,1,
2,4,11,5,0,1,0,1,13,0,13,24,1,
2,4,13,1,0,0,0,0,,14,3,30,1,
2,4,15,3,1,0,0,1,6,0,6,21,1,
2,4,17,5,0,1,0,1,19,0,19,36,1,
2,4,19,1,0,0,0,0,,20,3,42,1,
2,4,21,3,1,0,0,1,6,0,6,27,1,
2,4,23,5,0,1,0,1,25,0,25,48,1,
2,4,25,1,0,0,0,0,,26,3,54,1,
2,4,27,3,1,0,0,1,6,0,6,33,1,
2,4,29,5,0,1,0,1,31,0,31,60,1,
2,4,31,1,0,0,0,0,,32,3,66,1,
2,4,33,3,1,0,0,1,6,0,6,39,1,
2,4,35,5,0,1,0,1,37,0,37,72,1,
2,4,37,1,0,0,0,0,,38,3,78,1,
2,4,39,3,1,0,0,1,6,0,6,45,1,
2,4,41,5,0,1,0,1,43,0,43,84,1,
2,4,43,1,0,0,0,0,,44,3,90,1,
2,4,45,3,1,0,0,1,6,0,6,51,1,
2,4,47,5,0,1,0,1,49,0,49,96,1,
2,4,49,1,0,0,0,0,,50,3,102,1,
2,4,51,3,1,0,0,1,6,0,6,57,1,
2,4,53,5,0,1,0,1,55,0,55,108,1,
2,4,55,1,0,0,0,0,,56,3,114,1,
2,4,57,3,1,0,0,1,6,0,6,63,1,
2,4,59,5,0,1,0,1,61,0,61,120,1,
2,4,61,1,0,0,0,0,,62,3,126,1,
2,4,63,3,1,0,0,1,6,0,6,69,1,
2,4,65,5,0,1,0,1,67,0,67,132,1,
2,4,67,1,0,0,0,0,,68,3,138,1,
2,4,69,3,1,0,0,1,6,0,6,75,1,
2,4,71,5,0,1,0,1,73,0,73,144,1,
2,4,73,1,0,0,0,0,,74,3,150,1,
2,4,75,3,1,0,0,1,6,0,6,81,1,
2,4,77,5,0,1,0,1,79,0,79,156,1,
2,4,79,1,0,0,0,0,,80,3,162,1,
2,4,81,3,1,0,0,1,6,0,6,87,1,
2,4,83,5,0,1,0,1,85,0,85,168,1,
2,4,85,1,0,0,0,0,,86,3,174,1,
2,4,87,3,1,0,0,1,6,0,6,93,1,
2,4,89,5,0,1,0,1,91,0,91,180,1,
2,4,91,1,0,0,0,0,,92,3,186,1,
2,4,93,3,1,0,0,1,6,0,6,99,1,
2,4,95,5,0,1,0,1,97,0,97,192,1,
2,4,97,1,0,0,0,0,,98,3,198,1,
2,4,99,3,1,0,0,1,6,0,6,105,1,
2,5,6,6,0,0,1,1,11,0,11,17,1,
2,5,8,1,0,1,0,1,10,0,10,18,1,
2,5,9,2,1,0,1,1,7,0,7,16,1,
2,5,10,3,0,0,1,1,15,0,15,25,1,
2,5,11,4,0,0,0,0,,14,13,38,1,
2,5,12,5,1,1,0,1,7,0,7,19,1,
2,5,13,6,0,0,1,1,18,0,18,31,1,
2,5,14,0,0,0,0,0,,22,16,52,1,
2,5,15,1,0,1,0,1,17,0,17,32,1,
2,5,16,2,1,0,1,1,7,0,7,23,1,
2,5,17,3,0,0,1,1,22,0,22,39,1,
2,5,18,4,0,0,0,0,,21,20,59,1,
2,5,19,5,1,1,0,1,7,0,7,26,1,
2,5,20,6,0,0,1,1,25,0,25,45,1,
2,5,21,0,0,0,0,0,,29,23,73,1,
2,5,22,1,0,1,0,1,24,0,24,46,1,
2,5,23,2,1,0,1,1,7,0,7,30,1,
2,5,24,3,0,0,1,1,29,0,29,53,1,
2,5,25,4,0,0,0,0,,28,27,80,1,
2,5,26,5,1,1,0,1,7,0,7,33,1,
2,5,27,6,0,0,1,1,32,0,32,59,1,
2,5,28,0,0,0,0,0,,36,30,94,1,
2,5,29,1,0,1,0,1,31,0,31,60,1,
2,5,30,2,1,0,1,1,7,0,7,37,1,
2,5,31,3,0,0,1,1,36,0,36,67,1,
2,5,32,4,0,0,0,0,,35,34,101,1,
2,5,33,5,1,1,0,1,7,0,7,40,1,
2,5,34,6,0,0,1,1,39,0,39,73,1,
2,5,35,0,0,0,0,0,,43,37,115,1,
2,5,36,1,0,1,0,1,38,0,38,74,1,
2,5,37,2,1,0,1,1,7,0,7,44,1,
2,5,38,3,0,0,1,1,43,0,43,81,1,
2,5,39,4,0,0,0,0,,42,41,122,1,
2,5,40,5,1,1,0,1,7,0,7,47,1,
2,5,41,6,0,0,1,1,46,0,46,87,1,
2,5,42,0,0,0,0,0,,50,44,136,1,
2,5,43,1,0,1,0,1,45,0,45,88,1,
2,5,44,2,1,0,1,1,7,0,7,51,1,
2,5,45,3,0,0,1,1,50,0,50,95,1,
2,5,46,4,0,0,0,0,,49,48,143,1,
2,5,47,5,1,1,0,1,7,0,7,54,1,
2,5,48,6,0,0,1,1,53,0,53,101,1,
2,5,49,0,0,0,0,0,,57,51,157,1,
2,5,50,1,0,1,0,1,52,0,52,102,1,
2,5,51,2,1,0,1,1,7,0,7,58,1,
2,5,52,3,0,0,1,1,57,0,57,109,1,
2,5,53,4,0,0,0,0,,56,55,164,1,
2,5,54,5,1,1,0,1,7,0,7,61,1,
2,5,55,6,0,0,1,1,60,0,60,115,1,
2,5,56,0,0,0,0,0,,64,58,178,1,
2,5,57,1,0,1,0,1,59,0,59,116,1,
2,5,58,2,1,0,1,1,7,0,7,65,1,
2,5,59,3,0,0,1,1,64,0,64,123,1,
2,5,60,4,0,0,0,0,,63,62,185,1,
2,5,61,5,1,1,0,1,7,0,7,68,1,
2,5,62,6,0,0,1,1,67,0,67,129,1,
2,5,63,0,0,0,0,0,,71,65,199,1,
2,5,64,1,0,1,0,1,66,0,66,130,1,
2,5,65,2,1,0,1,1,7,0,7,72,1,
2,5,66,3,0,0,1,1,71,0,71,137,1,
2,5,67,4,0,0,0,0,,70,69,206,1,
2,5,68,5,1,1,0,1,7,0,7,75,1,
2,5,69,6,0,0,1,1,74,0,74,143,1,
2,5,70,0,0,0,0,0,,78,72,220,1,
2,5,71,1,0,1,0,1,73,0,73,144,1,
2,5,72,2,1,0,1,1,7,0,7,79,1,
2,5,73,3,0,0,1,1,78,0,78,151,1,
2,5,74,4,0,0,0,0,,77,76,227,1,
2,5,75,5,1,1,0,1,7,0,7,82,1,
2,5,76,6,0,0,1,1,81,0,81,157,1,
2,5,77,0,0,0,0,0,,85,79,241,1,
2,5,78,1,0,1,0,1,80,0,80,158,1,
2,5,79,2,1,0,1,1,7,0,7,86,1,
2,5,80,3,0,0,1,1,85,0,85,165,1,
2,5,81,4,0,0,0,0,,84,83,248,1,
2,5,82,5,1,1,0,1,7,0,7,89,1,
2,5,83,6,0,0,1,1,88,0,88,171,1,
2,5,84,0,0,0,0,0,,92,86,262,1,
2,5,85,1,0,1,0,1,87,0,87,172,1,
2,5,86,2,1,0,1,1,7,0,7,93,1,
2,5,87,3,0,0,1,1,92,0,92,179,1,
2,5,88,4,0,0,0,0,,91,90,269,1,
2,5,89,5,1,1,0,1,7,0,7,96,1,
2,5,90,6,0,0,1,1,95,0,95,185,1,
2,5,91,0,0,0,0,0,,99,93,283,1,
2,5,92,1,0,1,0,1,94,0,94,186,1,
2,5,93,2,1,0,1,1,7,0,7,100,1,
2,5,94,3,0,0,1,1,99,0,99,193,1,
2,5,95,4,0,0,0,0,,98,97,290,1,
2,5,96,5,1,1,0,1,7,0,7,103,1,
2,5,97,6,0,0,1,1,102,0,102,199,1,
2,5,98,0,0,0,0,0,,106,100,304,1,
2,5,99,1,0,1,0,1,101,0,101,200,1,
2,5,100,2,1,0,1,1,7,0,7,107,1,
2,6,7,7,0,0,1,1,13,0,13,20,1,
2,6,9,1,0,0,1,1,15,0,15,24,1,
2,6,11,3,0,0,1,1,17,0,17,28,1,
2,6,13,5,0,0,1,1,19,0,19,32,1,
2,6,15,7,0,0,1,1,21,0,21,36,1,
2,6,17,1,0,0,1,1,23,0,23,40,1,
2,6,19,3,0,0,1,1,25,0,25,44,1,
2,6,21,5,0,0,1,1,27,0,27,48,1,
2,6,23,7,0,0,1,1,29,0,29,52,1,
2,6,25,1,0,0,1,1,31,0,31,56,1,
2,6,27,3,0,0,1,1,33,0,33,60,1,
2,6,29,5,0,0,1,1,35,0,35,64,1,
2,6,31,7,0,0,1,1,37,0,37,68,1,
2,6,33,1,0,0,1,1,39,0,39,72,1,
2,6,35,3,0,0,1,1,41,0,41,76,1,
2,6,37,5,0,0,1,1,43,0,43,80,1,
2,6,39,7,0,0,1,1,45,0,45,84,1,
2,6,41,1,0,0,1,1,47,0,47,88,1,
2,6,43,3,0,0,1,1,49,0,49,92,1,
2,6,45,5,0,0,1,1,51,0,51,96,1,
2,6,47,7,0,0,1,1,53,0,53,100,1,
2,6,49,1,0,0,1,1,55,0,55,104,1,
2,6,51,3,0,0,1,1,57,0,57,108,1,
2,6,53,5,0,0,1,1,59,0,59,112,1,
2,6,55,7,0,0,1,1,61,0,61,116,1,
2,6,57,1,0,0,1,1,63,0,63,120,1,
2,6,59,3,0,0,1,1,65,0,65,124,1,
2,6,61,5,0,0,1,1,67,0,67,128,1,
2,6,63,7,0,0,1,1,69,0,69,132,1,
2,6,65,1,0,0,1,1,71,0,71,136,1,
2,6,67,3,0,0,1,1,73,0,73,140,1,
2,6,69,5,0,0,1,1,75,0,75,144,1,
2,6,71,7,0,0,1,1,77,0,77,148,1,
2,6,73,1,0,0,1,1,79,0,79,152,1,
2,6,75,3,0,0,1,1,81,0,81,156,1,
2,6,77,5,0,0,1,1,83,0,83,160,1,
2,6,79,7,0,0,1,1,85,0,85,164,1,
2,6,81,1,0,0,1,1,87,0,87,168,1,
2,6,83,3,0,0,1,1,89,0,89,172,1,
2,6,85,5,0,0,1,1,91,0,91,176,1,
2,6,87,7,0,0,1,1,93,0,93,180,1,
2,6,89,1,0,0,1,1,95,0,95,184,1,
2,6,91,3,0,0,1,1,97,0,97,188,1,
2,6,93,5,0,0,1,1,99,0,99,192,1,
2,6,95,7,0,0,1,1,101,0,101,196,1,
2,6,97,1,0,0,1,1,103,0,103,200,1,
2,6,99,3,0,0,1,1,105,0,105,204,1,
2,7,8,8,0,0,0,0,,12,5,25,1,
2,7,10,1,0,0,1,1,17,0,17,27,1,
2,7,11,2,1,0,1,1,9,0,9,20,1,
2,7,12,3,0,1,0,1,14,0,14,26,1,
2,7,13,4,0,0,0,0,,17,5,35,1,
2,7,14,5,0,0,1,1,21,0,21,35,1,
2,7,15,6,0,0,1,1,22,0,22,37,1,
2,7,16,7,1,1,0,1,9,0,9,25,1,
2,7,17,8,0,0,0,0,,21,19,57,1,
2,7,18,0,0,0,0,0,,71,5,94,1,
2,7,19,1,0,0,1,1,26,0,26,45,1,
2,7,20,2,1,0,1,1,9,0,9,29,1,
2,7,21,3,0,1,0,1,23,0,23,44,1,
2,7,22,4,0,0,0,0,,26,24,72,1,
2,7,23,5,0,0,1,1,30,0,30,53,1,
2,7,24,6,0,0,1,1,31,0,31,55,1,
2,7,25,7,1,1,0,1,9,0,9,34,1,
2,7,26,8,0,0,0,0,,30,28,84,1,
2,7,27,0,0,0,0,0,,98,29,154,1,
2,7,28,1,0,0,1,1,35,0,35,63,1,
2,7,29,2,1,0,1,1,9,0,9,38,1,
2,7,30,3,0,1,0,1,32,0,32,62,1,
2,7,31,4,0,0,0,0,,35,33,99,1,
2,7,32,5,0,0,1,1,39,0,39,71,1,
2,7,33,6,0,0,1,1,40,0,40,73,1,
2,7,34,7,1,1,0,1,9,0,9,43,1,
2,7,35,8,0,0,0,0,,39,37,111,1,
2,7,36,0,0,0,0,0,,125,38,199,1,
2,7,37,1,0,0,1,1,44,0,44,81,1,
2,7,38,2,1,0,1,1,9,0,9,47,1,
2,7,39,3,0,1,0,1,41,0,41,80,1,
2,7,40,4,0,0,0,0,,44,42,126,1,
2,7,41,5,0,0,1,1,48,0,48,89,1,
2,7,42,6,0,0,1,1,49,0,49,91,1,
2,7,43,7,1,1,0,1,9,0,9,52,1,
2,7,44,8,0,0,0,0,,48,46,138,1,
2,7,45,0,0,0,0,0,,152,47,244,1,
2,7,46,1,0,0,1,1,53,0,53,99,1,
2,7,47,2,1,0,1,1,9,0,9,56,1,
2,7,48,3,0,1,0,1,50,0,50,98,1,
2,7,49,4,0,0,0,0,,53,51,153,1,
2,7,50,5,0,0,1,1,57,0,57,107,1,
2,7,51,6,0,0,1,1,58,0,58,109,1,
2,7,52,7,1,1,0,1,9,0,9,61,1,
2,7,53,8,0,0,0,0,,57,55,165,1,
2,7,54,0,0,0,0,0,,179,56,289,1,
2,7,55,1,0,0,1,1,62,0,62,117,1,
2,7,56,2,1,0,1,1,9,0,9,65,1,
2,7,57,3,0,1,0,1,59,0,59,116,1,
2,7,58,4,0,0,0,0,,62,60,180,1,
2,7,59,5,0,0,1,1,66,0,66,125,1,
2,7,60,6,0,0,1,1,67,0,67,127,1,
2,7,61,7,1,1,0,1,9,0,9,70,1,
2,7,62,8,0,0,0,0,,66,64,192,1,
2,7,63,0,0,0,0,0,,206,65,334,1,
2,7,64,1,0,0,1,1,71,0,71,135,1,
2,7,65,2,1,0,1,1,9,0,9,74,1,
2,7,66,3,0,1,0,1,68,0,68,134,1,
2,7,67,4,0,0,0,0,,71,69,207,1,
2,7,68,5,0,0,1,1,75,0,75,143,1,
2,7,69,6,0,0,1,1,76,0,76,145,1,
2,7,70,7,1,1,0,1,9,0,9,79,1,
2,7,71,8,0,0,0,0,,75,73,219,1,
2,7,72,0,0,0,0,0,,233,74,379,1,
2,7,73,1,0,0,1,1,80,0,80,153,1,
2,7,74,2,1,0,1,1,9,0,9,83,1,
2,7,75,3,0,1,0,1,77,0,77,152,1,
2,7,76,4,0,0,0,0,,80,78,234,1,
2,7,77,5,0,0,1,1,84,0,84,161,1,
2,7,78,6,0,0,1,1,85,0,85,163,1,
2,7,79,7,1,1,0,1,9,0,9,88,1,
2,7,80,8,0,0,0,0,,84,82,246,1,
2,7,81,0,0,0,0,0,,260,83,424,1,
2,7,82,1,0,0,1,1,89,0,89,171,1,
2,7,83,2,1,0,1,1,9,0,9,92,1,
2,7,84,3,0,1,0,1,86,0,86,170,1,
2,7,85,4,0,0,0,0,,89,87,261,1,
2,7,86,5,0,0,1,1,93,0,93,179,1,
2,7,87,6,0,0,1,1,94,0,94,181,1,
2,7,88,7,1,1,0,1,9,0,9,97,1,
2,7,89,8,0,0,0,0,,93,91,273,1,
2,7,90,0,0,0,0,0,,287,92,469,1,
2,7,91,1,0,0,1,1,98,0,98,189,1,
2,7,92,2,1,0,1,1,9,0,9,101,1,
2,7,93,3,0,1,0,1,95,0,95,188,1,
2,7,94,4,0,0,0,0,,98,96,288,1,
2,7,95,5,0,0,1,1,102,0,102,197,1,
2,7,96,6,0,0,1,1,103,0,103,199,1,
2,7,97,7,1,1,0,1,9,0,9,106,1,
2,7,98,8,0,0,0,0,,102,100,300,1,
2,7,99,0,0,0,0,0,,314,101,514,1,
2,7,100,1,0,0,1,1,107,0,107,207,1,
2,8,9,9,0,0,0,0,,21,11,41,1,
2,8,11,1,0,0,0,0,,22,13,46,1,
2,8,13,3,0,0,0,0,,9,5,27,1,
2,8,15,5,0,0,0,0,,21,10,46,1,
2,8,17,7,0,0,0,0,,22,5,44,1,
2,8,19,9,0,0,0,0,,31,21,71,1,
2,8,21,1,0,0,0,0,,32,23,76,1,
2,8,23,3,0,0,0,0,,19,5,47,1,
2,8,25,5,0,0,0,0,,31,10,66,1,
2,8,27,7,0,0,0,0,,32,5,64,1,
2,8,29,9,0,0,0,0,,41,31,101,1,
2,8,31,1,0,0,0,0,,42,33,106,1,
2,8,33,3,0,0,0,0,,29,5,67,1,
2,8,35,5,0,0,0,0,,41,10,86,1,
2,8,37,7,0,0,0,0,,42,5,84,1,
2,8,39,9,0,0,0,0,,51,41,131,1,
2,8,41,1,0,0,0,0,,52,43,136,1,
2,8,43,3,0,0,0,0,,39,5,87,1,
2,8,45,5,0,0,0,0,,51,10,106,1,
2,8,47,7,0,0,0,0,,52,5,104,1,
2,8,49,9,0,0,0,0,,61,51,161,1,
2,8,51,1,0,0,0,0,,62,53,166,1,
2,8,53,3,0,0,0,0,,49,5,107,1,
2,8,55,5,0,0,0,0,,61,10,126,1,
2,8,57,7,0,0,0,0,,62,5,124,1,
2,8,59,9,0,0,0,0,,71,61,191,1,
2,8,61,1,0,0,0,0,,72,63,196,1,
2,8,63,3,0,0,0,0,,59,5,127,1,
2,8,65,5,0,0,0,0,,71,10,146,1,
2,8,67,7,0,0,0,0,,72,5,144,1,
2,8,69,9,0,0,0,0,,81,71,221,1,
2,8,71,1,0,0,0,0,,82,73,226,1,
2,8,73,3,0,0,0,0,,69,5,147,1,
2,8,75,5,0,0,0,0,,81,10,166,1,
2,8,77,7,0,0,0,0,,82,5,164,1,
2,8,79,9,0,0,0,0,,91,81,251,1,
2,8,81,1,0,0,0,0,,92,83,256,1,
2,8,83,3,0,0,0,0,,79,5,167,1,
2,8,85,5,0,0,0,0,,91,10,186,1,
2,8,87,7,0,0,0,0,,92,5,184,1,
2,8,89,9,0,0,0,0,,101,91,281,1,
2,8,91,1,0,0,0,0,,102,93,286,1,
2,8,93,3,0,0,0,0,,89,5,187,1,
2,8,95,5,0,0,0,0,,101,10,206,1,
2,8,97,7,0,0,0,0,,102,5,204,1,
2,8,99,9,0,0,0,0,,111,101,311,1,
2,9,10,10,0,0,1,1,19,0,19,29,1,
2,9,12,1,0,0,0,0,,15,7,34,1,
2,9,13,2,1,0,1,1,11,0,11,24,1,
2,9,14,3,0,0,1,1,23,0,23,37,1,
2,9,15,4,0,0,0,0,,18,24,57,1,
2,9,16,5,0,1,0,1,18,0,18,34,1,
2,9,17,6,0,0,1,1,26,0,26,43,1,
2,9,18,7,0,0,1,1,27,0,27,45,1,
2,9,19,8,0,0,0,0,,54,7,80,1,
2,9,20,9,1,1,0,1,11,0,11,31,1,
2,9,21,10,0,0,1,1,30,0,30,51,1,
2,9,22,0,0,0,0,0,,60,31,113,1,
2,9,23,1,0,0,0,0,,26,25,74,1,
2,9,24,2,1,0,1,1,11,0,11,35,1,
2,9,25,3,0,0,1,1,34,0,34,59,1,
2,9,26,4,0,0,0,0,,68,7,101,1,
2,9,27,5,0,1,0,1,29,0,29,56,1,
2,9,28,6,0,0,1,1,37,0,37,65,1,
2,9,29,7,0,0,1,1,38,0,38,67,1,
2,9,30,8,0,0,0,0,,76,32,138,1,
2,9,31,9,1,1,0,1,11,0,11,42,1,
2,9,32,10,0,0,1,1,41,0,41,73,1,
2,9,33,0,0,0,0,0,,163,7,203,1,
2,9,34,1,0,0,0,0,,37,36,107,1,
2,9,35,2,1,0,1,1,11,0,11,46,1,
2,9,36,3,0,0,1,1,45,0,45,81,1,
2,9,37,4,0,0,0,0,,90,39,166,1,
2,9,38,5,0,1,0,1,40,0,40,78,1,
2,9,39,6,0,0,1,1,48,0,48,87,1,
2,9,40,7,0,0,1,1,49,0,49,89,1,
2,9,41,8,0,0,0,0,,98,43,182,1,
2,9,42,9,1,1,0,1,11,0,11,53,1,
2,9,43,10,0,0,1,1,52,0,52,95,1,
2,9,44,0,0,0,0,0,,207,46,297,1,
2,9,45,1,0,0,0,0,,48,47,140,1,
2,9,46,2,1,0,1,1,11,0,11,57,1,
2,9,47,3,0,0,1,1,56,0,56,103,1,
2,9,48,4,0,0,0,0,,112,50,210,1,
2,9,49,5,0,1,0,1,51,0,51,100,1,
2,9,50,6,0,0,1,1,59,0,59,109,1,
2,9,51,7,0,0,1,1,60,0,60,111,1,
2,9,52,8,0,0,0,0,,120,54,226,1,
2,9,53,9,1,1,0,1,11,0,11,64,1,
2,9,54,10,0,0,1,1,63,0,63,117,1,
2,9,55,0,0,0,0,0,,251,57,363,1,
2,9,56,1,0,0,0,0,,59,58,173,1,
2,9,57,2,1,0,1,1,11,0,11,68,1,
2,9,58,3,0,0,1,1,67,0,67,125,1,
2,9,59,4,0,0,0,0,,134,61,254,1,
2,9,60,5,0,1,0,1,62,0,62,122,1,
2,9,61,6,0,0,1,1,70,0,70,131,1,
2,9,62,7,0,0,1,1,71,0,71,133,1,
2,9,63,8,0,0,0,0,,142,65,270,1,
2,9,64,9,1,1,0,1,11,0,11,75,1,
2,9,65,10,0,0,1,1,74,0,74,139,1,
2,9,66,0,0,0,0,0,,295,68,429,1,
2,9,67,1,0,0,0,0,,70,69,206,1,
2,9,68,2,1,0,1,1,11,0,11,79,1,
2,9,69,3,0,0,1,1,78,0,78,147,1,
2,9,70,4,0,0,0,0,,156,72,298,1,
2,9,71,5,0,1,0,1,73,0,73,144,1,
2,9,72,6,0,0,1,1,81,0,81,153,1,
2,9,73,7,0,0,1,1,82,0,82,155,1,
2,9,74,8,0,0,0,0,,164,76,314,1,
2,9,75,9,1,1,0,1,11,0,11,86,1,
2,9,76,10,0,0,1,1,85,0,85,161,1,
2,9,77,0,0,0,0,0,,339,79,495,1,
2,9,78,1,0,0,0,0,,81,80,239,1,
2,9,79,2,1,0,1,1,11,0,11,90,1,
2,9,80,3,0,0,1,1,89,0,89,169,1,
2,9,81,4,0,0,0,0,,178,83,342,1,
2,9,82,5,0,1,0,1,84,0,84,166,1,
2,9,83,6,0,0,1,1,92,0,92,175,1,
2,9,84,7,0,0,1,1,93,0,93,177,1,
2,9,85,8,0,0,0,0,,186,87,358,1,
2,9,86,9,1,1,0,1,11,0,11,97,1,
2,9,87,10,0,0,1,1,96,0,96,183,1,
2,9,88,0,0,0,0,0,,383,90,561,1,
2,9,89,1,0,0,0,0,,92,91,272,1,
2,9,90,2,1,0,1,1,11,0,11,101,1,
2,9,91,3,0,0,1,1,100,0,100,191,1,
2,9,92,4,0,0,0,0,,200,94,386,1,
2,9,93,5,0,1,0,1,95,0,95,188,1,
2,9,94,6,0,0,1,1,103,0,103,197,1,
2,9,95,7,0,0,1,1,104,0,104,199,1,
2,9,96,8,0,0,0,0,,208,98,402,1,
2,9,97,9,1,1,0,1,11,0,11,108,1,
2,9,98,10,0,0,1,1,107,0,107,205,1,
2,9,99,0,0,0,0,0,,427,101,627,1,
2,9,100,1,0,0,0,0,,103,102,305,1,
2,10,11,11,0,0,1,1,21,0,21,32,1,
2,10,13,1,0,0,1,1,23,0,23,36,1,
2,10,15,3,0,0,1,1,25,0,25,40,1,
2,10,17,5,0,0,1,1,27,0,27,44,1,
2,10,19,7,0,0,1,1,29,0,29,48,1,
2,10,21,9,0,0,1,1,31,0,31,52,1,
2,10,23,11,0,0,1,1,33,0,33,56,1,
2,10,25,1,0,0,1,1,35,0,35,60,1,
2,10,27,3,0,0,1,1,37,0,37,64,1,
2,10,29,5,0,0,1,1,39,0,39,68,1,
2,10,31,7,0,0,1,1,41,0,41,72,1,
2,10,33,9,0,0,1,1,43,0,43,76,1,
2,10,35,11,0,0,1,1,45,0,45,80,1,
2,10,37,1,0,0,1,1,47,0,47,84,1,
2,10,39,3,0,0,1,1,49,0,49,88,1,
2,10,41,5,0,0,1,1,51,0,51,92,1,
2,10,43,7,0,0,1,1,53,0,53,96,1,
2,10,45,9,0,0,1,1,55,0,55,100,1,
2,10,47,11,0,0,1,1,57,0,57,104,1,
2,10,49,1,0,0,1,1,59,0,59,108,1,
2,10,51,3,0,0,1,1,61,0,61,112,1,
2,10,53,5,0,0,1,1,63,0,63,116,1,
2,10,55,7,0,0,1,1,65,0,65,120,1,
2,10,57,9,0,0,1,1,67,0,67,124,1,
2,10,59,11,0,0,1,1,69,0,69,128,1,
2,10,61,1,0,0,1,1,71,0,71,132,1,
2,10,63,3,0,0,1,1,73,0,73,136,1,
2,10,65,5,0,0,1,1,75,0,75,140,1,
2,10,67,7,0,0,1,1,77,0,77,144,1,
2,10,69,9,0,0,1,1,79,0,79,148,1,
2,10,71,11,0,0,1,1,81,0,81,152,1,
2,10,73,1,0,0,1,1,83,0,83,156,1,
2,10,75,3,0,0,1,1,85,0,85,160,1,
2,10,77,5,0,0,1,1,87,0,87,164,1,
2,10,79,7,0,0,1,1,89,0,89,168,1,
2,10,81,9,0,0,1,1,91,0,91,172,1,
2,10,83,11,0,0,1,1,93,0,93,176,1,
2,10,85,1,0,0,1,1,95,0,95,180,1,
2,10,87,3,0,0,1,1,97,0,97,184,1,
2,10,89,5,0,0,1,1,99,0,99,188,1,
2,10,91,7,0,0,1,1,101,0,101,192,1,
2,10,93,9,0,0,1,1,103,0,103,196,1,
2,10,95,11,0,0,1,1,105,0,105,200,1,
2,10,97,1,0,0,1,1,107,0,107,204,1,
2,10,99,3,0,0,1,1,109,0,109,208,1,
2,11,12,12,0,0,0,0,,16,23,51,1,
2,11,14,1,0,0,1,1,25,0,25,39,1,
2,11,15,2,1,0,1,1,13,0,13,28,1,
2,11,16,3,0,0,0,0,,20,9,45,1,
2,11,17,4,0,0,0,0,,21,28,66,1,
2,11,18,5,0,0,1,1,29,0,29,47,1,
2,11,19,6,0,0,1,1,30,0,30,49,1,
2,11,20,7,0,1,0,1,22,0,22,42,1,
2,11,21,8,0,0,0,0,,25,32,78,1,
2,11,22,9,0,0,1,1,33,0,33,55,1,
2,11,23,10,0,0,1,1,34,0,34,57,1,
2,11,24,11,1,1,0,1,13,0,13,37,1,
2,11,25,12,0,0,0,0,,69,9,103,1,
2,11,26,0,0,0,0,0,,71,37,134,1,
2,11,27,1,0,0,1,1,38,0,38,65,1,
2,11,28,2,1,0,1,1,13,0,13,41,1,
2,11,29,3,0,0,0,0,,33,31,93,1,
2,11,30,4,0,0,0,0,,79,41,150,1,
2,11,31,5,0,0,1,1,42,0,42,73,1,
2,11,32,6,0,0,1,1,43,0,43,75,1,
2,11,33,7,0,1,0,1,35,0,35,68,1,
2,11,34,8,0,0,0,0,,87,9,130,1,
2,11,35,9,0,0,1,1,46,0,46,81,1,
2,11,36,10,0,0,1,1,47,0,47,83,1,
2,11,37,11,1,1,0,1,13,0,13,50,1,
2,11,38,12,0,0,0,0,,95,40,173,1,
2,11,39,0,0,0,0,0,,192,50,281,1,
2,11,40,1,0,0,1,1,51,0,51,91,1,
2,11,41,2,1,0,1,1,13,0,13,54,1,
2,11,42,3,0,0,0,0,,46,44,132,1,
2,11,43,4,0,0,0,0,,208,9,260,1,
2,11,44,5,0,0,1,1,55,0,55,99,1,
2,11,45,6,0,0,1,1,56,0,56,101,1,
2,11,46,7,0,1,0,1,48,0,48,94,1,
2,11,47,8,0,0,0,0,,113,49,209,1,
2,11,48,9,0,0,1,1,59,0,59,107,1,
2,11,49,10,0,0,1,1,60,0,60,109,1,
2,11,50,11,1,1,0,1,13,0,13,63,1,
2,11,51,12,0,0,0,0,,121,53,225,1,
2,11,52,0,0,0,0,0,,311,9,372,1,
2,11,53,1,0,0,1,1,64,0,64,117,1,
2,11,54,2,1,0,1,1,13,0,13,67,1,
2,11,55,3,0,0,0,0,,59,57,171,1,
2,11,56,4,0,0,0,0,,260,58,374,1,
2,11,57,5,0,0,1,1,68,0,68,125,1,
2,11,58,6,0,0,1,1,69,0,69,127,1,
2,11,59,7,0,1,0,1,61,0,61,120,1,
2,11,60,8,0,0,0,0,,139,62,261,1,
2,11,61,9,0,0,1,1,72,0,72,133,1,
2,11,62,10,0,0,1,1,73,0,73,135,1,
2,11,63,11,1,1,0,1,13,0,13,76,1,
2,11,64,12,0,0,0,0,,147,66,277,1,
2,11,65,0,0,0,0,0,,376,67,508,1,
2,11,66,1,0,0,1,1,77,0,77,143,1,
2,11,67,2,1,0,1,1,13,0,13,80,1,
2,11,68,3,0,0,0,0,,72,70,210,1,
2,11,69,4,0,0,0,0,,312,71,452,1,
2,11,70,5,0,0,1,1,81,0,81,151,1,
2,11,71,6,0,0,1,1,82,0,82,153,1,
2,11,72,7,0,1,0,1,74,0,74,146,1,
2,11,73,8,0,0,0,0,,165,75,313,1,
2,11,74,9,0,0,1,1,85,0,85,159,1,
2,11,75,10,0,0,1,1,86,0,86,161,1,
2,11,76,11,1,1,0,1,13,0,13,89,1,
2,11,77,12,0,0,0,0,,173,79,329,1,
2,11,78,0,0,0,0,0,,441,80,599,1,
2,11,79,1,0,0,1,1,90,0,90,169,1,
2,11,80,2,1,0,1,1,13,0,13,93,1,
2,11,81,3,0,0,0,0,,85,83,249,1,
2,11,82,4,0,0,0,0,,364,84,530,1,
2,11,83,5,0,0,1,1,94,0,94,177,1,
2,11,84,6,0,0,1,1,95,0,95,179,1,
2,11,85,7,0,1,0,1,87,0,87,172,1,
2,11,86,8,0,0,0,0,,191,88,365,1,
2,11,87,9,0,0,1,1,98,0,98,185,1,
2,11,88,10,0,0,1,1,99,0,99,187,1,
2,11,89,11,1,1,0,1,13,0,13,102,1,
2,11,90,12,0,0,0,0,,199,92,381,1,
2,11,91,0,0,0,0,0,,506,93,690,1,
2,11,92,1,0,0,1,1,103,0,103,195,1,
2,11,93,2,1,0,1,1,13,0,13,106,1,
2,11,94,3,0,0,0,0,,98,96,288,1,
2,11,95,4,0,0,0,0,,416,97,608,1,
2,11,96,5,0,0,1,1,107,0,107,203,1,
2,11,97,6,0,0,1,1,108,0,108,205,1,
2,11,98,7,0,1,0,1,100,0,100,198,1,
2,11,99,8,0,0,0,0,,217,101,417,1,
2,11,100,9,0,0,1,1,111,0,111,211,1,
2,12,13,13,0,0,0,0,,46,5,64,1,
2,12,15,1,0,0,0,0,,49,17,81,1,
2,12,17,3,0,0,0,0,,21,19,57,1,
2,12,19,5,0,0,0,0,,45,7,71,1,
2,12,21,7,0,0,0,0,,30,14,65,1,
2,12,23,9,0,0,0,0,,68,7,98,1,
2,12,25,11,0,0,0,0,,30,37,92,1,
2,12,27,13,0,0,0,0,,74,29,130,1,
2,12,29,1,0,0,0,0,,77,31,137,1,
2,12,31,3,0,0,0,0,,35,33,99,1,
2,12,33,5,0,0,0,0,,73,7,113,1,
2,12,35,7,0,0,0,0,,44,14,93,1,
2,12,37,9,0,0,0,0,,96,7,140,1,
2,12,39,11,0,0,0,0,,44,51,134,1,
2,12,41,13,0,0,0,0,,102,43,186,1,
2,12,43,1,0,0,0,0,,105,45,193,1,
2,12,45,3,0,0,0,0,,49,47,141,1,
2,12,47,5,0,0,0,0,,101,7,155,1,
2,12,49,7,0,0,0,0,,58,14,121,1,
2,12,51,9,0,0,0,0,,124,7,182,1,
2,12,53,11,0,0,0,0,,58,65,176,1,
2,12,55,13,0,0,0,0,,130,57,242,1,
2,12,57,1,0,0,0,0,,133,59,249,1,
2,12,59,3,0,0,0,0,,63,61,183,1,
2,12,61,5,0,0,0,0,,129,7,197,1,
2,12,63,7,0,0,0,0,,72,14,149,1,
2,12,65,9,0,0,0,0,,152,7,224,1,
2,12,67,11,0,0,0,0,,72,79,218,1,
2,12,69,13,0,0,0,0,,158,71,298,1,
2,12,71,1,0,0,0,0,,161,73,305,1,
2,12,73,3,0,0,0,0,,77,75,225,1,
2,12,75,5,0,0,0,0,,157,7,239,1,
2,12,77,7,0,0,0,0,,86,14,177,1,
2,12,79,9,0,0,0,0,,180,7,266,1,
2,12,81,11,0,0,0,0,,86,93,260,1,
2,12,83,13,0,0,0,0,,186,85,354,1,
2,12,85,1,0,0,0,0,,189,87,361,1,
2,12,87,3,0,0,0,0,,91,89,267,1,
2,12,89,5,0,0,0,0,,185,7,281,1,
2,12,91,7,0,0,0,0,,100,14,205,1,
2,12,93,9,0,0,0,0,,208,7,308,1,
2,12,95,11,0,0,0,0,,100,107,302,1,
2,12,97,13,0,0,0,0,,214,99,410,1,
2,12,99,1,0,0,0,0,,217,101,417,1,
2,13,14,14,0,0,1,1,27,0,27,41,1,
2,13,16,1,0,0,0,0,,19,29,64,1,
2,13,17,2,1,0,1,1,15,0,15,32,1,
2,13,18,3,0,0,1,1,31,0,31,49,1,
2,13,19,4,0,0,0,0,,22,32,73,1,
2,13,20,5,0,0,0,0,,23,11,54,1,
2,13,21,6,0,0,1,1,34,0,34,55,1,
2,13,22,7,0,0,1,1,35,0,35,57,1,
2,13,23,8,0,0,0,0,,26,36,85,1,
2,13,24,9,0,1,0,1,26,0,26,50,1,
2,13,25,10,0,0,1,1,38,0,38,63,1,
2,13,26,11,0,0,1,1,39,0,39,65,1,
2,13,27,12,0,0,0,0,,74,40,141,1,
2,13,28,13,1,1,0,1,15,0,15,43,1,
2,13,29,14,0,0,1,1,42,0,42,71,1,
2,13,30,0,0,0,0,0,,80,43,153,1,
2,13,31,1,0,0,0,0,,82,11,124,1,
2,13,32,2,1,0,1,1,15,0,15,47,1,
2,13,33,3,0,0,1,1,46,0,46,79,1,
2,13,34,4,0,0,0,0,,88,47,169,1,
2,13,35,5,0,0,0,0,,38,37,110,1,
2,13,36,6,0,0,1,1,49,0,49,85,1,
2,13,37,7,0,0,1,1,50,0,50,87,1,
2,13,38,8,0,0,0,0,,96,51,185,1,
2,13,39,9,0,1,0,1,41,0,41,80,1,
2,13,40,10,0,0,1,1,53,0,53,93,1,
2,13,41,11,0,0,1,1,54,0,54,95,1,
2,13,42,12,0,0,0,0,,163,11,216,1,
2,13,43,13,1,1,0,1,15,0,15,58,1,
2,13,44,14,0,0,1,1,57,0,57,101,1,
2,13,45,0,0,0,0,0,,172,58,275,1,
2,13,46,1,0,0,0,0,,112,48,206,1,
2,13,47,2,1,0,1,1,15,0,15,62,1,
2,13,48,3,0,0,1,1,61,0,61,109,1,
2,13,49,4,0,0,0,0,,184,62,295,1,
2,13,50,5,0,0,0,0,,53,52,155,1,
2,13,51,6,0,0,1,1,64,0,64,115,1,
2,13,52,7,0,0,1,1,65,0,65,117,1,
2,13,53,8,0,0,0,0,,196,11,260,1,
2,13,54,9,0,1,0,1,56,0,56,110,1,
2,13,55,10,0,0,1,1,68,0,68,123,1,
2,13,56,11,0,0,1,1,69,0,69,125,1,
2,13,57,12,0,0,0,0,,208,59,324,1,
2,13,58,13,1,1,0,1,15,0,15,73,1,
2,13,59,14,0,0,1,1,72,0,72,131,1,
2,13,60,0,0,0,0,0,,356,73,489,1,
2,13,61,1,0,0,0,0,,142,63,266,1,
2,13,62,2,1,0,1,1,15,0,15,77,1,
2,13,63,3,0,0,1,1,76,0,76,139,1,
2,13,64,4,0,0,0,0,,376,11,451,1,
2,13,65,5,0,0,0,0,,68,67,200,1,
2,13,66,6,0,0,1,1,79,0,79,145,1,
2,13,67,7,0,0,1,1,80,0,80,147,1,
2,13,68,8,0,0,0,0,,241,70,379,1,
2,13,69,9,0,1,0,1,71,0,71,140,1,
2,13,70,10,0,0,1,1,83,0,83,153,1,
2,13,71,11,0,0,1,1,84,0,84,155,1,
2,13,72,12,0,0,0,0,,253,74,399,1,
2,13,73,13,1,1,0,1,15,0,15,88,1,
2,13,74,14,0,0,1,1,87,0,87,161,1,
2,13,75,0,0,0,0,0,,523,11,609,1,
2,13,76,1,0,0,0,0,,172,78,326,1,
2,13,77,2,1,0,1,1,15,0,15,92,1,
2,13,78,3,0,0,1,1,91,0,91,169,1,
2,13,79,4,0,0,0,0,,451,81,611,1,
2,13,80,5,0,0,0,0,,83,82,245,1,
2,13,81,6,0,0,1,1,94,0,94,175,1,
2,13,82,7,0,0,1,1,95,0,95,177,1,
2,13,83,8,0,0,0,0,,286,85,454,1,
2,13,84,9,0,1,0,1,86,0,86,170,1,
2,13,85,10,0,0,1,1,98,0,98,183,1,
2,13,86,11,0,0,1,1,99,0,99,185,1,
2,13,87,12,0,0,0,0,,298,89,474,1,
2,13,88,13,1,1,0,1,15,0,15,103,1,
2,13,89,14,0,0,1,1,102,0,102,191,1,
2,13,90,0,0,0,0,0,,613,92,795,1,
2,13,91,1,0,0,0,0,,202,93,386,1,
2,13,92,2,1,0,1,1,15,0,15,107,1,
2,13,93,3,0,0,1,1,106,0,106,199,1,
2,13,94,4,0,0,0,0,,526,96,716,1,
2,13,95,5,0,0,0,0,,98,97,290,1,
2,13,96,6,0,0,1,1,109,0,109,205,1,
2,13,97,7,0,0,1,1,110,0,110,207,1,
2,13,98,8,0,0,0,0,,331,100,529,1,
2,13,99,9,0,1,0,1,101,0,101,200,1,
2,13,100,10,0,0,1,1,113,0,113,213,1,
2,14,15,15,0,0,1,1,29,0,29,44,1,
2,14,17,1,0,0,1,1,31,0,31,48,1,
2,14,19,3,0,0,1,1,33,0,33,52,1,
2,14,21,5,0,0,1,1,35,0,35,56,1,
2,14,23,7,0,0,1,1,37,0,37,60,1,
2,14,25,9,0,0,1,1,39,0,39,64,1,
2,14,27,11,0,0,1,1,41,0,41,68,1,
2,14,29,13,0,0,1,1,43,0,43,72,1,
2,14,31,15,0,0,1,1,45,0,45,76,1,
2,14,33,1,0,0,1,1,47,0,47,80,1,
2,14,35,3,0,0,1,1,49,0,49,84,1,
2,14,37,5,0,0,1,1,51,0,51,88,1,
2,14,39,7,0,0,1,1,53,0,53,92,1,
2,14,41,9,0,0,1,1,55,0,55,96,1,
2,14,43,11,0,0,1,1,57,0,57,100,1,
2,14,45,13,0,0,1,1,59,0,59,104,1,
2,14,47,15,0,0,1,1,61,0,61,108,1,
2,14,49,1,0,0,1,1,63,0,63,112,1,
2,14,51,3,0,0,1,1,65,0,65,116,1,
2,14,53,5,0,0,1,1,67,0,67,120,1,
2,14,55,7,0,0,1,1,69,0,69,124,1,
2,14,57,9,0,0,1,1,71,0,71,128,1,
2,14,59,11,0,0,1,1,73,0,73,132,1,
2,14,61,13,0,0,1,1,75,0,75,136,1,
2,14,63,15,0,0,1,1,77,0,77,140,1,
2,14,65,1,0,0,1,1,79,0,79,144,1,
2,14,67,3,0,0,1,1,81,0,81,148,1,
2,14,69,5,0,0,1,1,83,0,83,152,1,
2,14,71,7,0,0,1,1,85,0,85,156,1,
2,14,73,9,0,0,1,1,87,0,87,160,1,
2,14,75,11,0,0,1,1,89,0,89,164,1,
2,14,77,13,0,0,1,1,91,0,91,168,1,
2,14,79,15,0,0,1,1,93,0,93,172,1,
2,14,81,1,0,0,1,1,95,0,95,176,1,
2,14,83,3,0,0,1,1,97,0,97,180,1,
2,14,85,5,0,0,1,1,99,0,99,184,1,
2,14,87,7,0,0,1,1,101,0,101,188,1,
2,14,89,9,0,0,1,1,103,0,103,192,1,
2,14,91,11,0,0,1,1,105,0,105,196,1,
2,14,93,13,0,0,1,1,107,0,107,200,1,
2,14,95,15,0,0,1,1,109,0,109,204,1,
2,14,97,1,0,0,1,1,111,0,111,208,1,
2,14,99,3,0,0,1,1,113,0,113,212,1,
2,15,16,16,0,0,0,0,,20,31,67,1,
2,15,18,1,0,0,1,1,33,0,33,51,1,
2,15,19,2,1,0,1,1,17,0,17,36,1,
2,15,20,3,0,0,0,0,,24,35,79,1,
2,15,21,4,0,0,0,0,,25,36,82,1,
2,15,22,5,0,0,1,1,37,0,37,59,1,
2,15,23,6,0,0,1,1,38,0,38,61,1,
2,15,24,7,0,0,0,0,,28,13,65,1,
2,15,25,8,0,0,0,0,,29,40,94,1,
2,15,26,9,0,0,1,1,41,0,41,67,1,
2,15,27,10,0,0,1,1,42,0,42,69,1,
2,15,28,11,0,1,0,1,30,0,30,58,1,
2,15,29,12,0,0,0,0,,33,44,106,1,
2,15,30,13,0,0,1,1,45,0,45,75,1,
2,15,31,14,0,0,1,1,46,0,46,77,1,
2,15,32,15,1,1,0,1,17,0,17,49,1,
2,15,33,16,0,0,0,0,,89,48,170,1,
2,15,34,0,0,0,0,0,,91,49,174,1,
2,15,35,1,0,0,1,1,50,0,50,85,1,
2,15,36,2,1,0,1,1,17,0,17,53,1,
2,15,37,3,0,0,0,0,,97,13,147,1,
2,15,38,4,0,0,0,0,,99,53,190,1,
2,15,39,5,0,0,1,1,54,0,54,93,1,
2,15,40,6,0,0,1,1,55,0,55,95,1,
2,15,41,7,0,0,0,0,,45,43,129,1,
2,15,42,8,0,0,0,0,,107,57,206,1,
2,15,43,9,0,0,1,1,58,0,58,101,1,
2,15,44,10,0,0,1,1,59,0,59,103,1,
2,15,45,11,0,1,0,1,47,0,47,92,1,
2,15,46,12,0,0,0,0,,115,61,222,1,
2,15,47,13,0,0,1,1,62,0,62,109,1,
2,15,48,14,0,0,1,1,63,0,63,111,1,
2,15,49,15,1,1,0,1,17,0,17,66,1,
2,15,50,16,0,0,0,0,,192,13,255,1,
2,15,51,0,0,0,0,0,,195,66,312,1,
2,15,52,1,0,0,1,1,67,0,67,119,1,
2,15,53,2,1,0,1,1,17,0,17,70,1,
2,15,54,3,0,0,0,0,,131,56,241,1,
2,15,55,4,0,0,0,0,,207,70,332,1,
2,15,56,5,0,0,1,1,71,0,71,127,1,
2,15,57,6,0,0,1,1,72,0,72,129,1,
2,15,58,7,0,0,0,0,,62,60,180,1,
2,15,59,8,0,0,0,0,,219,74,352,1,
2,15,60,9,0,0,1,1,75,0,75,135,1,
2,15,61,10,0,0,1,1,76,0,76,137,1,
2,15,62,11,0,1,0,1,64,0,64,126,1,
2,15,63,12,0,0,0,0,,231,13,307,1,
2,15,64,13,0,0,1,1,79,0,79,143,1,
2,15,65,14,0,0,1,1,80,0,80,145,1,
2,15,66,15,1,1,0,1,17,0,17,83,1,
2,15,67,16,0,0,0,0,,243,69,379,1,
2,15,68,0,0,0,0,0,,403,83,554,1,
2,15,69,1,0,0,1,1,84,0,84,153,1,
2,15,70,2,1,0,1,1,17,0,17,87,1,
2,15,71,3,0,0,0,0,,165,73,309,1,
2,15,72,4,0,0,0,0,,423,87,582,1,
2,15,73,5,0,0,1,1,88,0,88,161,1,
2,15,74,6,0,0,1,1,89,0,89,163,1,
2,15,75,7,0,0,0,0,,79,77,231,1,
2,15,76,8,0,0,0,0,,443,13,532,1,
2,15,77,9,0,0,1,1,92,0,92,169,1,
2,15,78,10,0,0,1,1,93,0,93,171,1,
2,15,79,11,0,1,0,1,81,0,81,160,1,
2,15,80,12,0,0,0,0,,282,82,444,1,
2,15,81,13,0,0,1,1,96,0,96,177,1,
2,15,82,14,0,0,1,1,97,0,97,179,1,
2,15,83,15,1,1,0,1,17,0,17,100,1,
2,15,84,16,0,0,0,0,,294,86,464,1,
2,15,85,0,0,0,0,0,,592,100,777,1,
2,15,86,1,0,0,1,1,101,0,101,187,1,
2,15,87,2,1,0,1,1,17,0,17,104,1,
2,15,88,3,0,0,0,0,,199,90,377,1,
2,15,89,4,0,0,0,0,,616,13,718,1,
2,15,90,5,0,0,1,1,105,0,105,195,1,
2,15,91,6,0,0,1,1,106,0,106,197,1,
2,15,92,7,0,0,0,0,,96,94,282,1,
2,15,93,8,0,0,0,0,,528,95,716,1,
2,15,94,9,0,0,1,1,109,0,109,203,1,
2,15,95,10,0,0,1,1,110,0,110,205,1,
2,15,96,11,0,1,0,1,98,0,98,194,1,
2,15,97,12,0,0,0,0,,333,99,529,1,
2,15,98,13,0,0,1,1,113,0,113,211,1,
2,15,99,14,0,0,1,1,114,0,114,213,1,
2,15,100,15,1,1,0,1,17,0,17,117,1,
2,16,17,17,0,0,0,0,,58,33,108,1,
2,16,19,1,0,0,0,0,,100,7,126,1,
2,16,21,3,0,0,0,0,,66,23,110,1,
2,16,23,5,0,0,0,0,,69,25,117,1,
2,16,25,7,0,0,0,0,,58,9,92,1,
2,16,27,9,0,0,0,0,,84,18,129,1,
2,16,29,11,0,0,0,0,,87,9,125,1,
2,16,31,13,0,0,0,0,,88,47,166,1,
2,16,33,15,0,0,0,0,,38,49,120,1,
2,16,35,17,0,0,0,0,,149,37,221,1,
2,16,37,1,0,0,0,0,,154,39,230,1,
2,16,39,3,0,0,0,0,,102,41,182,1,
2,16,41,5,0,0,0,0,,105,43,189,1,
2,16,43,7,0,0,0,0,,94,9,146,1,
2,16,45,9,0,0,0,0,,120,18,183,1,
2,16,47,11,0,0,0,0,,123,9,179,1,
2,16,49,13,0,0,0,0,,124,65,238,1,
2,16,51,15,0,0,0,0,,56,67,174,1,
2,16,53,17,0,0,0,0,,203,55,311,1,
2,16,55,1,0,0,0,0,,208,57,320,1,
2,16,57,3,0,0,0,0,,138,59,254,1,
2,16,59,5,0,0,0,0,,141,61,261,1,
2,16,61,7,0,0,0,0,,130,9,200,1,
2,16,63,9,0,0,0,0,,156,18,237,1,
2,16,65,11,0,0,0,0,,159,9,233,1,
2,16,67,13,0,0,0,0,,160,83,310,1,
2,16,69,15,0,0,0,0,,74,85,228,1,
2,16,71,17,0,0,0,0,,257,73,401,1,
2,16,73,1,0,0,0,0,,262,75,410,1,
2,16,75,3,0,0,0,0,,174,77,326,1,
2,16,77,5,0,0,0,0,,177,79,333,1,
2,16,79,7,0,0,0,0,,166,9,254,1,
2,16,81,9,0,0,0,0,,192,18,291,1,
2,16,83,11,0,0,0,0,,195,9,287,1,
2,16,85,13,0,0,0,0,,196,101,382,1,
2,16,87,15,0,0,0,0,,92,103,282,1,
2,16,89,17,0,0,0,0,,311,91,491,1,
2,16,91,1,0,0,0,0,,316,93,500,1,
2,16,93,3,0,0,0,0,,210,95,398,1,
2,16,95,5,0,0,0,0,,213,97,405,1,
2,16,97,7,0,0,0,0,,202,9,308,1,
2,16,99,9,0,0,0,0,,228,18,345,1,
2,17,18,18,0,0,1,1,35,0,35,53,1,
2,17,20,1,0,0,0,0,,23,37,80,1,
2,17,21,2,1,0,1,1,19,0,19,40,1,
2,17,22,3,0,0,1,1,39,0,39,61,1,
2,17,23,4,0,0,0,0,,26,40,89,1,
2,17,24,5,0,0,0,0,,27,41,92,1,
2,17,25,6,0,0,1,1,42,0,42,67,1,
2,17,26,7,0,0,1,1,43,0,43,69,1,
2,17,27,8,0,0,0,0,,30,44,101,1,
2,17,28,9,0,0,0,0,,31,15,74,1,
2,17,29,10,0,0,1,1,46,0,46,75,1,
2,17,30,11,0,0,1,1,47,0,47,77,1,
2,17,31,12,0,0,0,0,,34,48,113,1,
2,17,32,13,0,1,0,1,34,0,34,66,1,
2,17,33,14,0,0,1,1,50,0,50,83,1,
2,17,34,15,0,0,1,1,51,0,51,85,1,
2,17,35,16,0,0,0,0,,94,52,181,1,
2,17,36,17,1,1,0,1,19,0,19,55,1,
2,17,37,18,0,0,1,1,54,0,54,91,1,
2,17,38,0,0,0,0,0,,100,55,193,1,
2,17,39,1,0,0,0,0,,102,56,197,1,
2,17,40,2,1,0,1,1,19,0,19,59,1,
2,17,41,3,0,0,1,1,58,0,58,99,1,
2,17,42,4,0,0,0,0,,108,59,209,1,
2,17,43,5,0,0,0,0,,110,15,168,1,
2,17,44,6,0,0,1,1,61,0,61,105,1,
2,17,45,7,0,0,1,1,62,0,62,107,1,
2,17,46,8,0,0,0,0,,116,63,225,1,
2,17,47,9,0,0,0,0,,50,49,146,1,
2,17,48,10,0,0,1,1,65,0,65,113,1,
2,17,49,11,0,0,1,1,66,0,66,115,1,
2,17,50,12,0,0,0,0,,124,67,241,1,
2,17,51,13,0,1,0,1,53,0,53,104,1,
2,17,52,14,0,0,1,1,69,0,69,121,1,
2,17,53,15,0,0,1,1,70,0,70,123,1,
2,17,54,16,0,0,0,0,,207,71,332,1,
2,17,55,17,1,1,0,1,19,0,19,74,1,
2,17,56,18,0,0,1,1,73,0,73,129,1,
2,17,57,0,0,0,0,0,,216,74,347,1,
2,17,58,1,0,0,0,0,,219,15,292,1,
2,17,59,2,1,0,1,1,19,0,19,78,1,
2,17,60,3,0,0,1,1,77,0,77,137,1,
2,17,61,4,0,0,0,0,,228,78,367,1,
2,17,62,5,0,0,0,0,,148,64,274,1,
2,17,63,6,0,0,1,1,80,0,80,143,1,
2,17,64,7,0,0,1,1,81,0,81,145,1,
2,17,65,8,0,0,0,0,,240,82,387,1,
2,17,66,9,0,0,0,0,,69,68,203,1,
2,17,67,10,0,0,1,1,84,0,84,151,1,
2,17,68,11,0,0,1,1,85,0,85,153,1,
2,17,69,12,0,0,0,0,,252,86,407,1,
2,17,70,13,0,1,0,1,72,0,72,142,1,
2,17,71,14,0,0,1,1,88,0,88,159,1,
2,17,72,15,0,0,1,1,89,0,89,161,1,
2,17,73,16,0,0,0,0,,358,15,446,1,
2,17,74,17,1,1,0,1,19,0,19,93,1,
2,17,75,18,0,0,1,1,92,0,92,167,1,
2,17,76,0,0,0,0,0,,370,93,539,1,
2,17,77,1,0,0,0,0,,276,79,432,1,
2,17,78,2,1,0,1,1,19,0,19,97,1,
2,17,79,3,0,0,1,1,96,0,96,175,1,
2,17,80,4,0,0,0,0,,386,97,563,1,
2,17,81,5,0,0,0,0,,186,83,350,1,
2,17,82,6,0,0,1,1,99,0,99,181,1,
2,17,83,7,0,0,1,1,100,0,100,183,1,
2,17,84,8,0,0,0,0,,402,101,587,1,
2,17,85,9,0,0,0,0,,88,87,260,1,
2,17,86,10,0,0,1,1,103,0,103,189,1,
2,17,87,11,0,0,1,1,104,0,104,191,1,
2,17,88,12,0,0,0,0,,418,15,521,1,
2,17,89,13,0,1,0,1,91,0,91,180,1,
2,17,90,14,0,0,1,1,107,0,107,197,1,
2,17,91,15,0,0,1,1,108,0,108,199,1,
2,17,92,16,0,0,0,0,,434,94,620,1,
2,17,93,17,1,1,0,1,19,0,19,112,1,
2,17,94,18,0,0,1,1,111,0,111,205,1,
2,17,95,0,0,0,0,0,,659,112,866,1,
2,17,96,1,0,0,0,0,,333,98,527,1,
2,17,97,2,1,0,1,1,19,0,19,116,1,
2,17,98,3,0,0,1,1,115,0,115,213,1,
2,17,99,4,0,0,0,0,,683,116,898,1,
2,17,100,5,0,0,0,0,,224,102,426,1,
2,18,19,19,0,0,1,1,37,0,37,56,1,
2,18,21,1,0,0,1,1,39,0,39,60,1,
2,18,23,3,0,0,1,1,41,0,41,64,1,
2,18,25,5,0,0,1,1,43,0,43,68,1,
2,18,27,7,0,0,1,1,45,0,45,72,1,
2,18,29,9,0,0,1,1,47,0,47,76,1,
2,18,31,11,0,0,1,1,49,0,49,80,1,
2,18,33,13,0,0,1,1,51,0,51,84,1,
2,18,35,15,0,0,1,1,53,0,53,88,1,
2,18,37,17,0,0,1,1,55,0,55,92,1,
2,18,39,19,0,0,1,1,57,0,57,96,1,
2,18,41,1,0,0,1,1,59,0,59,100,1,
2,18,43,3,0,0,1,1,61,0,61,104,1,
2,18,45,5,0,0,1,1,63,0,63,108,1,
2,18,47,7,0,0,1,1,65,0,65,112,1,
2,18,49,9,0,0,1,1,67,0,67,116,1,
2,18,51,11,0,0,1,1,69,0,69,120,1,
2,18,53,13,0,0,1,1,71,0,71,124,1,
2,18,55,15,0,0,1,1,73,0,73,128,1,
2,18,57,17,0,0,1,1,75,0,75,132,1,
2,18,59,19,0,0,1,1,77,0,77,136,1,
2,18,61,1,0,0,1,1,79,0,79,140,1,
2,18,63,3,0,0,1,1,81,0,81,144,1,
2,18,65,5,0,0,1,1,83,0,83,148,1,
2,18,67,7,0,0,1,1,85,0,85,152,1,
2,18,69,9,0,0,1,1,87,0,87,156,1,
2,18,71,11,0,0,1,1,89,0,89,160,1,
2,18,73,13,0,0,1,1,91,0,91,164,1,
2,18,75,15,0,0,1,1,93,0,93,168,1,
2,18,77,17,0,0,1,1,95,0,95,172,1,
2,18,79,19,0,0,1,1,97,0,97,176,1,
2,18,81,1,0,0,1,1,99,0,99,180,1,
2,18,83,3,0,0,1,1,101,0,101,184,1,
2,18,85,5,0,0,1,1,103,0,103,188,1,
2,18,87,7,0,0,1,1,105,0,105,192,1,
2,18,89,9,0,0,1,1,107,0,107,196,1,
2,18,91,11,0,0,1,1,109,0,109,200,1,
2,18,93,13,0,0,1,1,111,0,111,204,1,
2,18,95,15,0,0,1,1,113,0,113,208,1,
2,18,97,17,0,0,1,1,115,0,115,212,1,
2,18,99,19,0,0,1,1,117,0,117,216,1,
2,19,20,20,0,0,0,0,,24,39,83,1,
2,19,22,1,0,0,1,1,41,0,41,63,1,
2,19,23,2,1,0,1,1,21,0,21,44,1,
2,19,24,3,0,0,0,0,,28,43,95,1,
2,19,25,4,0,0,0,0,,29,44,98,1,
2,19,26,5,0,0,1,1,45,0,45,71,1,
2,19,27,6,0,0,1,1,46,0,46,73,1,
2,19,28,7,0,0,0,0,,32,47,107,1,
2,19,29,8,0,0,0,0,,33,48,110,1,
2,19,30,9,0,0,1,1,49,0,49,79,1,
2,19,31,10,0,0,1,1,50,0,50,81,1,
2,19,32,11,0,0,0,0,,36,17,85,1,
2,19,33,12,0,0,0,0,,37,52,122,1,
2,19,34,13,0,0,1,1,53,0,53,87,1,
2,19,35,14,0,0,1,1,54,0,54,89,1,
2,19,36,15,0,1,0,1,38,0,38,74,1,
2,19,37,16,0,0,0,0,,41,56,134,1,
2,19,38,17,0,0,1,1,57,0,57,95,1,
2,19,39,18,0,0,1,1,58,0,58,97,1,
2,19,40,19,1,1,0,1,21,0,21,61,1,
2,19,41,20,0,0,0,0,,109,60,210,1,
2,19,42,0,0,0,0,0,,111,61,214,1,
2,19,43,1,0,0,1,1,62,0,62,105,1,
2,19,44,2,1,0,1,1,21,0,21,65,1,
2,19,45,3,0,0,0,0,,117,64,226,1,
2,19,46,4,0,0,0,0,,119,65,230,1,
2,19,47,5,0,0,1,1,66,0,66,113,1,
2,19,48,6,0,0,1,1,67,0,67,115,1,
2,19,49,7,0,0,0,0,,125,17,191,1,
2,19,50,8,0,0,0,0,,127,69,246,1,
2,19,51,9,0,0,1,1,70,0,70,121,1,
2,19,52,10,0,0,1,1,71,0,71,123,1,
2,19,53,11,0,0,0,0,,57,55,165,1,
2,19,54,12,0,0,0,0,,135,73,262,1,
2,19,55,13,0,0,1,1,74,0,74,129,1,
2,19,56,14,0,0,1,1,75,0,75,131,1,
2,19,57,15,0,1,0,1,59,0,59,116,1,
2,19,58,16,0,0,0,0,,143,77,278,1,
2,19,59,17,0,0,1,1,78,0,78,137,1,
2,19,60,18,0,0,1,1,79,0,79,139,1,
2,19,61,19,1,1,0,1,21,0,21,82,1,
2,19,62,20,0,0,0,0,,236,81,379,1,
2,19,63,0,0,0,0,0,,239,82,384,1,
2,19,64,1,0,0,1,1,83,0,83,147,1,
2,19,65,2,1,0,1,1,21,0,21,86,1,
2,19,66,3,0,0,0,0,,248,17,331,1,
2,19,67,4,0,0,0,0,,251,86,404,1,
2,19,68,5,0,0,1,1,87,0,87,155,1,
2,19,69,6,0,0,1,1,88,0,88,157,1,
2,19,70,7,0,0,0,0,,167,72,309,1,
2,19,71,8,0,0,0,0,,263,90,424,1,
2,19,72,9,0,0,1,1,91,0,91,163,1,
2,19,73,10,0,0,1,1,92,0,92,165,1,
2,19,74,11,0,0,0,0,,78,76,228,1,
2,19,75,12,0,0,0,0,,275,94,444,1,
2,19,76,13,0,0,1,1,95,0,95,171,1,
2,19,77,14,0,0,1,1,96,0,96,173,1,
2,19,78,15,0,1,0,1,80,0,80,158,1,
2,19,79,16,0,0,0,0,,287,98,464,1,
2,19,80,17,0,0,1,1,99,0,99,179,1,
2,19,81,18,0,0,1,1,100,0,100,181,1,
2,19,82,19,1,1,0,1,21,0,21,103,1,
2,19,83,20,0,0,0,0,,405,17,505,1,
2,19,84,0,0,0,0,0,,409,103,596,1,
2,19,85,1,0,0,1,1,104,0,104,189,1,
2,19,86,2,1,0,1,1,21,0,21,107,1,
2,19,87,3,0,0,0,0,,311,89,487,1,
2,19,88,4,0,0,0,0,,425,107,620,1,
2,19,89,5,0,0,1,1,108,0,108,197,1,
2,19,90,6,0,0,1,1,109,0,109,199,1,
2,19,91,7,0,0,0,0,,209,93,393,1,
2,19,92,8,0,0,0,0,,441,111,644,1,
2,19,93,9,0,0,1,1,112,0,112,205,1,
2,19,94,10,0,0,1,1,113,0,113,207,1,
2,19,95,11,0,0,0,0,,99,97,291,1,
2,19,96,12,0,0,0,0,,457,115,668,1,
2,19,97,13,0,0,1,1,116,0,116,213,1,
2,19,98,14,0,0,1,1,117,0,117,215,1,
2,19,99,15,0,1,0,1,101,0,101,200,1,
2,19,100,16,0,0,0,0,,473,17,590,1,
2,20,21,21,0,0,0,0,,70,41,132,1,
2,20,23,1,0,0,0,0,,120,43,186,1,
2,20,25,3,0,0,0,0,,127,9,161,1,
2,20,27,5,0,0,0,0,,132,29,188,1,
2,20,29,7,0,0,0,0,,86,31,146,1,
2,20,31,9,0,0,0,0,,124,11,166,1,
2,20,33,11,0,0,0,0,,103,22,158,1,
2,20,35,13,0,0,0,0,,163,11,209,1,
2,20,37,15,0,0,0,0,,107,57,201,1,
2,20,39,17,0,0,0,0,,108,59,206,1,
2,20,41,19,0,0,0,0,,46,61,148,1,
2,20,43,21,0,0,0,0,,248,9,300,1,
2,20,45,1,0,0,0,0,,255,47,347,1,
2,20,47,3,0,0,0,0,,193,49,289,1,
2,20,49,5,0,0,0,0,,198,51,298,1,
2,20,51,7,0,0,0,0,,130,53,234,1,
2,20,53,9,0,0,0,0,,190,11,254,1,
2,20,55,11,0,0,0,0,,147,22,224,1,
2,20,57,13,0,0,0,0,,229,11,297,1,
2,20,59,15,0,0,0,0,,151,79,289,1,
2,20,61,17,0,0,0,0,,152,81,294,1,
2,20,63,19,0,0,0,0,,68,83,214,1,
2,20,65,21,0,0,0,0,,336,67,468,1,
2,20,67,1,0,0,0,0,,343,69,479,1,
2,20,69,3,0,0,0,0,,259,71,399,1,
2,20,71,5,0,0,0,0,,264,73,408,1,
2,20,73,7,0,0,0,0,,174,75,322,1,
2,20,75,9,0,0,0,0,,256,11,342,1,
2,20,77,11,0,0,0,0,,191,22,290,1,
2,20,79,13,0,0,0,0,,295,11,385,1,
2,20,81,15,0,0,0,0,,195,101,377,1,
2,20,83,17,0,0,0,0,,196,103,382,1,
2,20,85,19,0,0,0,0,,90,105,280,1,
2,20,87,21,0,0,0,0,,424,89,600,1,
2,20,89,1,0,0,0,0,,431,91,611,1,
2,20,91,3,0,0,0,0,,325,93,509,1,
2,20,93,5,0,0,0,0,,330,95,518,1,
2,20,95,7,0,0,0,0,,218,97,410,1,
2,20,97,9,0,0,0,0,,322,11,430,1,
2,20,99,11,0,0,0,0,,235,22,356,1,
2,21,22,22,0,0,1,1,43,0,43,65,1,
2,21,24,1,0,0,0,0,,27,45,96,1,
2,21,25,2,1,0,1,1,23,0,23,48,1,
2,21,26,3,0,0,1,1,47,0,47,73,1,
2,21,27,4,0,0,0,0,,30,48,105,1,
2,21,28,5,0,0,0,0,,31,49,108,1,
2,21,29,6,0,0,1,1,50,0,50,79,1,
2,21,30,7,0,0,1,1,51,0,51,81,1,
2,21,31,8,0,0,0,0,,34,52,117,1,
2,21,32,9,0,0,0,0,,35,53,120,1,
2,21,33,10,0,0,1,1,54,0,54,87,1,
2,21,34,11,0,0,1,1,55,0,55,89,1,
2,21,35,12,0,0,0,0,,38,56,129,1,
2,21,36,13,0,0,0,0,,39,19,94,1,
2,21,37,14,0,0,1,1,58,0,58,95,1,
2,21,38,15,0,0,1,1,59,0,59,97,1,
2,21,39,16,0,0,0,0,,42,60,141,1,
2,21,40,17,0,1,0,1,42,0,42,82,1,
2,21,41,18,0,0,1,1,62,0,62,103,1,
2,21,42,19,0,0,1,1,63,0,63,105,1,
2,21,43,20,0,0,0,0,,114,64,221,1,
2,21,44,21,1,1,0,1,23,0,23,67,1,
2,21,45,22,0,0,1,1,66,0,66,111,1,
2,21,46,0,0,0,0,0,,120,67,233,1,
2,21,47,1,0,0,0,0,,122,68,237,1,
2,21,48,2,1,0,1,1,23,0,23,71,1,
2,21,49,3,0,0,1,1,70,0,70,119,1,
2,21,50,4,0,0,0,0,,128,71,249,1,
2,21,51,5,0,0,0,0,,130,72,253,1,
2,21,52,6,0,0,1,1,73,0,73,125,1,
2,21,53,7,0,0,1,1,74,0,74,127,1,
2,21,54,8,0,0,0,0,,136,75,265,1,
2,21,55,9,0,0,0,0,,138,19,212,1,
2,21,56,10,0,0,1,1,77,0,77,133,1,
2,21,57,11,0,0,1,1,78,0,78,135,1,
2,21,58,12,0,0,0,0,,144,79,281,1,
2,21,59,13,0,0,0,0,,62,61,182,1,
2,21,60,14,0,0,1,1,81,0,81,141,1,
2,21,61,15,0,0,1,1,82,0,82,143,1,
2,21,62,16,0,0,0,0,,152,83,297,1,
2,21,63,17,0,1,0,1,65,0,65,128,1,
2,21,64,18,0,0,1,1,85,0,85,149,1,
2,21,65,19,0,0,1,1,86,0,86,151,1,
2,21,66,20,0,0,0,0,,251,87,404,1,
2,21,67,21,1,1,0,1,23,0,23,90,1,
2,21,68,22,0,0,1,1,89,0,89,157,1,
2,21,69,0,0,0,0,0,,260,90,419,1,
2,21,70,1,0,0,0,0,,263,91,424,1,
2,21,71,2,1,0,1,1,23,0,23,94,1,
2,21,72,3,0,0,1,1,93,0,93,165,1,
2,21,73,4,0,0,0,0,,272,94,439,1,
2,21,74,5,0,0,0,0,,275,19,368,1,
2,21,75,6,0,0,1,1,96,0,96,171,1,
2,21,76,7,0,0,1,1,97,0,97,173,1,
2,21,77,8,0,0,0,0,,284,98,459,1,
2,21,78,9,0,0,0,0,,184,80,342,1,
2,21,79,10,0,0,1,1,100,0,100,179,1,
2,21,80,11,0,0,1,1,101,0,101,181,1,
2,21,81,12,0,0,0,0,,296,102,479,1,
2,21,82,13,0,0,0,0,,85,84,251,1,
2,21,83,14,0,0,1,1,104,0,104,187,1,
2,21,84,15,0,0,1,1,105,0,105,189,1,
2,21,85,16,0,0,0,0,,308,106,499,1,
2,21,86,17,0,1,0,1,88,0,88,174,1,
2,21,87,18,0,0,1,1,108,0,108,195,1,
2,21,88,19,0,0,1,1,109,0,109,197,1,
2,21,89,20,0,0,0,0,,434,110,633,1,
2,21,90,21,1,1,0,1,23,0,23,113,1,
2,21,91,22,0,0,1,1,112,0,112,203,1,
2,21,92,0,0,0,0,0,,446,113,651,1,
2,21,93,1,0,0,0,0,,450,19,562,1,
2,21,94,2,1,0,1,1,23,0,23,117,1,
2,21,95,3,0,0,1,1,116,0,116,211,1,
2,21,96,4,0,0,0,0,,462,117,675,1,
2,21,97,5,0,0,0,0,,344,99,540,1,
2,21,98,6,0,0,1,1,119,0,119,217,1,
2,21,99,7,0,0,1,1,120,0,120,219,1,
2,21,100,8,0,0,0,0,,478,121,699,1,
2,22,23,23,0,0,1,1,45,0,45,68,1,
2,22,25,1,0,0,1,1,47,0,47,72,1,
2,22,27,3,0,0,1,1,49,0,49,76,1,
2,22,29,5,0,0,1,1,51,0,51,80,1,
2,22,31,7,0,0,1,1,53,0,53,84,1,
2,22,33,9,0,0,1,1,55,0,55,88,1,
2,22,35,11,0,0,1,1,57,0,57,92,1,
2,22,37,13,0,0,1,1,59,0,59,96,1,
2,22,39,15,0,0,1,1,61,0,61,100,1,
2,22,41,17,0,0,1,1,63,0,63,104,1,
2,22,43,19,0,0,1,1,65,0,65,108,1,
2,22,45,21,0,0,1,1,67,0,67,112,1,
2,22,47,23,0,0,1,1,69,0,69,116,1,
2,22,49,1,0,0,1,1,71,0,71,120,1,
2,22,51,3,0,0,1,1,73,0,73,124,1,
2,22,53,5,0,0,1,1,75,0,75,128,1,
2,22,55,7,0,0,1,1,77,0,77,132,1,
2,22,57,9,0,0,1,1,79,0,79,136,1,
2,22,59,11,0,0,1,1,81,0,81,140,1,
2,22,61,13,0,0,1,1,83,0,83,144,1,
2,22,63,15,0,0,1,1,85,0,85,148,1,
2,22,65,17,0,0,1,1,87,0,87,152,1,
2,22,67,19,0,0,1,1,89,0,89,156,1,
2,22,69,21,0,0,1,1,91,0,91,160,1,
2,22,71,23,0,0,1,1,93,0,93,164,1,
2,22,73,1,0,0,1,1,95,0,95,168,1,
2,22,75,3,0,0,1,1,97,0,97,172,1,
2,22,77,5,0,0,1,1,99,0,99,176,1,
2,22,79,7,0,0,1,1,101,0,101,180,1,
2,22,81,9,0,0,1,1,103,0,103,184,1,
2,22,83,11,0,0,1,1,105,0,105,188,1,
2,22,85,13,0,0,1,1,107,0,107,192,1,
2,22,87,15,0,0,1,1,109,0,109,196,1,
2,22,89,17,0,0,1,1,111,0,111,200,1,
2,22,91,19,0,0,1,1,113,0,113,204,1,
2,22,93,21,0,0,1,1,115,0,115,208,1,
2,22,95,23,0,0,1,1,117,0,117,212,1,
2,22,97,1,0,0,1,1,119,0,119,216,1,
2,22,99,3,0,0,1,1,121,0,121,220,1,
2,23,24,24,0,0,0,0,,28,47,99,1,
2,23,26,1,0,0,1,1,49,0,49,75,1,
2,23,27,2,1,0,1,1,25,0,25,52,1,
2,23,28,3,0,0,0,0,,32,51,111,1,
2,23,29,4,0,0,0,0,,33,52,114,1,
2,23,30,5,0,0,1,1,53,0,53,83,1,
2,23,31,6,0,0,1,1,54,0,54,85,1,
2,23,32,7,0,0,0,0,,36,55,123,1,
2,23,33,8,0,0,0,0,,37,56,126,1,
2,23,34,9,0,0,1,1,57,0,57,91,1,
2,23,35,10,0,0,1,1,58,0,58,93,1,
2,23,36,11,0,0,0,0,,40,59,135,1,
2,23,37,12,0,0,0,0,,41,60,138,1,
2,23,38,13,0,0,1,1,61,0,61,99,1,
2,23,39,14,0,0,1,1,62,0,62,101,1,
2,23,40,15,0,0,0,0,,44,21,105,1,
2,23,41,16,0,0,0,0,,45,64,150,1,
2,23,42,17,0,0,1,1,65,0,65,107,1,
2,23,43,18,0,0,1,1,66,0,66,109,1,
2,23,44,19,0,1,0,1,46,0,46,90,1,
2,23,45,20,0,0,0,0,,49,68,162,1,
2,23,46,21,0,0,1,1,69,0,69,115,1,
2,23,47,22,0,0,1,1,70,0,70,117,1,
2,23,48,23,1,1,0,1,25,0,25,73,1,
2,23,49,24,0,0,0,0,,129,72,250,1,
2,23,50,0,0,0,0,0,,131,73,254,1,
2,23,51,1,0,0,1,1,74,0,74,125,1,
2,23,52,2,1,0,1,1,25,0,25,77,1,
2,23,53,3,0,0,0,0,,137,76,266,1,
2,23,54,4,0,0,0,0,,139,77,270,1,
2,23,55,5,0,0,1,1,78,0,78,133,1,
2,23,56,6,0,0,1,1,79,0,79,135,1,
2,23,57,7,0,0,0,0,,145,80,282,1,
2,23,58,8,0,0,0,0,,147,81,286,1,
2,23,59,9,0,0,1,1,82,0,82,141,1,
2,23,60,10,0,0,1,1,83,0,83,143,1,
2,23,61,11,0,0,0,0,,153,21,235,1,
2,23,62,12,0,0,0,0,,155,85,302,1,
2,23,63,13,0,0,1,1,86,0,86,149,1,
2,23,64,14,0,0,1,1,87,0,87,151,1,
2,23,65,15,0,0,0,0,,69,67,201,1,
2,23,66,16,0,0,0,0,,163,89,318,1,
2,23,67,17,0,0,1,1,90,0,90,157,1,
2,23,68,18,0,0,1,1,91,0,91,159,1,
2,23,69,19,0,1,0,1,71,0,71,140,1,
2,23,70,20,0,0,0,0,,171,93,334,1,
2,23,71,21,0,0,1,1,94,0,94,165,1,
2,23,72,22,0,0,1,1,95,0,95,167,1,
2,23,73,23,1,1,0,1,25,0,25,98,1,
2,23,74,24,0,0,0,0,,280,97,451,1,
2,23,75,0,0,0,0,0,,283,98,456,1,
2,23,76,1,0,0,1,1,99,0,99,175,1,
2,23,77,2,1,0,1,1,25,0,25,102,1,
2,23,78,3,0,0,0,0,,292,101,471,1,
2,23,79,4,0,0,0,0,,295,102,476,1,
2,23,80,5,0,0,1,1,103,0,103,183,1,
2,23,81,6,0,0,1,1,104,0,104,185,1,
2,23,82,7,0,0,0,0,,304,21,407,1,
2,23,83,8,0,0,0,0,,307,106,496,1,
2,23,84,9,0,0,1,1,107,0,107,191,1,
2,23,85,10,0,0,1,1,108,0,108,193,1,
2,23,86,11,0,0,0,0,,203,88,377,1,
2,23,87,12,0,0,0,0,,319,110,516,1,
2,23,88,13,0,0,1,1,111,0,111,199,1,
2,23,89,14,0,0,1,1,112,0,112,201,1,
2,23,90,15,0,0,0,0,,94,92,276,1,
2,23,91,16,0,0,0,0,,331,114,536,1,
2,23,92,17,0,0,1,1,115,0,115,207,1,
2,23,93,18,0,0,1,1,116,0,116,209,1,
2,23,94,19,0,1,0,1,96,0,96,190,1,
2,23,95,20,0,0,0,0,,343,118,556,1,
2,23,96,21,0,0,1,1,119,0,119,215,1,
2,23,97,22,0,0,1,1,120,0,120,217,1,
2,23,98,23,1,1,0,1,25,0,25,123,1,
2,23,99,24,0,0,0,0,,481,122,702,1,
2,23,100,0,0,0,0,0,,485,123,708,1,
2,24,25,25,0,0,0,0,,82,49,156,1,
2,24,27,1,0,0,0,0,,140,51,218,1,
2,24,29,3,0,0,0,0,,147,53,229,1,
2,24,31,5,0,0,0,0,,211,11,253,1,
2,24,33,7,0,0,0,0,,159,35,227,1,
2,24,35,9,0,0,0,0,,164,37,236,1,
2,24,37,11,0,0,0,0,,147,13,197,1,
2,24,39,13,0,0,0,0,,187,26,252,1,
2,24,41,15,0,0,0,0,,192,13,246,1,
2,24,43,17,0,0,0,0,,195,67,305,1,
2,24,45,19,0,0,0,0,,127,69,241,1,
2,24,47,21,0,0,0,0,,128,71,246,1,
2,24,49,23,0,0,0,0,,54,73,176,1,
2,24,51,25,0,0,0,0,,292,75,418,1,
2,24,53,1,0,0,0,0,,380,11,444,1,
2,24,55,3,0,0,0,0,,308,57,420,1,
2,24,57,5,0,0,0,0,,315,59,431,1,
2,24,59,7,0,0,0,0,,237,61,357,1,
2,24,61,9,0,0,0,0,,242,63,366,1,
2,24,63,11,0,0,0,0,,225,13,301,1,
2,24,65,13,0,0,0,0,,265,26,356,1,
2,24,67,15,0,0,0,0,,270,13,350,1,
2,24,69,17,0,0,0,0,,273,93,435,1,
2,24,71,19,0,0,0,0,,179,95,345,1,
2,24,73,21,0,0,0,0,,180,97,350,1,
2,24,75,23,0,0,0,0,,80,99,254,1,
2,24,77,25,0,0,0,0,,501,79,657,1,
2,24,79,1,0,0,0,0,,510,81,670,1,
2,24,81,3,0,0,0,0,,412,83,576,1,
2,24,83,5,0,0,0,0,,419,85,587,1,
2,24,85,7,0,0,0,0,,315,87,487,1,
2,24,87,9,0,0,0,0,,320,89,496,1,
2,24,89,11,0,0,0,0,,303,13,405,1,
2,24,91,13,0,0,0,0,,343,26,460,1,
2,24,93,15,0,0,0,0,,348,13,454,1,
2,24,95,17,0,0,0,0,,351,119,565,1,
2,24,97,19,0,0,0,0,,231,121,449,1,
2,24,99,21,0,0,0,0,,232,123,454,1,
2,25,26,26,0,0,1,1,51,0,51,77,1,
2,25,28,1,0,0,0,0,,31,53,112,1,
2,25,29,2,1,0,1,1,27,0,27,56,1,
2,25,30,3,0,0,1,1,55,0,55,85,1,
2,25,31,4,0,0,0,0,,34,56,121,1,
2,25,32,5,0,0,0,0,,35,57,124,1,
2,25,33,6,0,0,1,1,58,0,58,91,1,
2,25,34,7,0,0,1,1,59,0,59,93,1,
2,25,35,8,0,0,0,0,,38,60,133,1,
2,25,36,9,0,0,0,0,,39,61,136,1,
2,25,37,10,0,0,1,1,62,0,62,99,1,
2,25,38,11,0,0,1,1,63,0,63,101,1,
2,25,39,12,0,0,0,0,,42,64,145,1,
2,25,40,13,0,0,0,0,,43,65,148,1,
2,25,41,14,0,0,1,1,66,0,66,107,1,
2,25,42,15,0,0,1,1,67,0,67,109,1,
2,25,43,16,0,0,0,0,,46,68,157,1,
2,25,44,17,0,0,0,0,,47,23,114,1,
2,25,45,18,0,0,1,1,70,0,70,115,1,
2,25,46,19,0,0,1,1,71,0,71,117,1,
2,25,47,20,0,0,0,0,,50,72,169,1,
2,25,48,21,0,1,0,1,50,0,50,98,1,
2,25,49,22,0,0,1,1,74,0,74,123,1,
2,25,50,23,0,0,1,1,75,0,75,125,1,
2,25,51,24,0,0,0,0,,134,76,261,1,
2,25,52,25,1,1,0,1,27,0,27,79,1,
2,25,53,26,0,0,1,1,78,0,78,131,1,
2,25,54,0,0,0,0,0,,140,79,273,1,
2,25,55,1,0,0,0,0,,142,80,277,1,
2,25,56,2,1,0,1,1,27,0,27,83,1,
2,25,57,3,0,0,1,1,82,0,82,139,1,
2,25,58,4,0,0,0,0,,148,83,289,1,
2,25,59,5,0,0,0,0,,150,84,293,1,
2,25,60,6,0,0,1,1,85,0,85,145,1,
2,25,61,7,0,0,1,1,86,0,86,147,1,
2,25,62,8,0,0,0,0,,156,87,305,1,
2,25,63,9,0,0,0,0,,158,88,309,1,
2,25,64,10,0,0,1,1,89,0,89,153,1,
2,25,65,11,0,0,1,1,90,0,90,155,1,
2,25,66,12,0,0,0,0,,164,91,321,1,
2,25,67,13,0,0,0,0,,166,23,256,1,
2,25,68,14,0,0,1,1,93,0,93,161,1,
2,25,69,15,0,0,1,1,94,0,94,163,1,
2,25,70,16,0,0,0,0,,172,95,337,1,
2,25,71,17,0,0,0,0,,74,73,218,1,
2,25,72,18,0,0,1,1,97,0,97,169,1,
2,25,73,19,0,0,1,1,98,0,98,171,1,
2,25,74,20,0,0,0,0,,180,99,353,1,
2,25,75,21,0,1,0,1,77,0,77,152,1,
2,25,76,22,0,0,1,1,101,0,101,177,1,
2,25,77,23,0,0,1,1,102,0,102,179,1,
2,25,78,24,0,0,0,0,,295,103,476,1,
2,25,79,25,1,1,0,1,27,0,27,106,1,
2,25,80,26,0,0,1,1,105,0,105,185,1,
2,25,81,0,0,0,0,0,,304,106,491,1,
2,25,82,1,0,0,0,0,,307,107,496,1,
2,25,83,2,1,0,1,1,27,0,27,110,1,
2,25,84,3,0,0,1,1,109,0,109,193,1,
2,25,85,4,0,0,0,0,,316,110,511,1,
2,25,86,5,0,0,0,0,,319,111,516,1,
2,25,87,6,0,0,1,1,112,0,112,199,1,
2,25,88,7,0,0,1,1,113,0,113,201,1,
2,25,89,8,0,0,0,0,,328,114,531,1,
2,25,90,9,0,0,0,0,,331,23,444,1,
2,25,91,10,0,0,1,1,116,0,116,207,1,
2,25,92,11,0,0,1,1,117,0,117,209,1,
2,25,93,12,0,0,0,0,,340,118,551,1,
2,25,94,13,0,0,0,0,,220,96,410,1,
2,25,95,14,0,0,1,1,120,0,120,215,1,
2,25,96,15,0,0,1,1,121,0,121,217,1,
2,25,97,16,0,0,0,0,,352,122,571,1,
2,25,98,17,0,0,0,0,,101,100,299,1,
2,25,99,18,0,0,1,1,124,0,124,223,1,
2,25,100,19,0,0,1,1,125,0,125,225,1,
2,26,27,27,0,0,1,1,53,0,53,80,1,
2,26,29,1,0,0,1,1,55,0,55,84,1,
2,26,31,3,0,0,1,1,57,0,57,88,1,
2,26,33,5,0,0,1,1,59,0,59,92,1,
2,26,35,7,0,0,1,1,61,0,61,96,1,
2,26,37,9,0,0,1,1,63,0,63,100,1,
2,26,39,11,0,0,1,1,65,0,65,104,1,
2,26,41,13,0,0,1,1,67,0,67,108,1,
2,26,43,15,0,0,1,1,69,0,69,112,1,
2,26,45,17,0,0,1,1,71,0,71,116,1,
2,26,47,19,0,0,1,1,73,0,73,120,1,
2,26,49,21,0,0,1,1,75,0,75,124,1,
2,26,51,23,0,0,1,1,77,0,77,128,1,
2,26,53,25,0,0,1,1,79,0,79,132,1,
2,26,55,27,0,0,1,1,81,0,81,136,1,
2,26,57,1,0,0,1,1,83,0,83,140,1,
2,26,59,3,0,0,1,1,85,0,85,144,1,
2,26,61,5,0,0,1,1,87,0,87,148,1,
2,26,63,7,0,0,1,1,89,0,89,152,1,
2,26,65,9,0,0,1,1,91,0,91,156,1,
2,26,67,11,0,0,1,1,93,0,93,160,1,
2,26,69,13,0,0,1,1,95,0,95,164,1,
2,26,71,15,0,0,1,1,97,0,97,168,1,
2,26,73,17,0,0,1,1,99,0,99,172,1,
2,26,75,19,0,0,1,1,101,0,101,176,1,
2,26,77,21,0,0,1,1,103,0,103,180,1,
2,26,79,23,0,0,1,1,105,0,105,184,1,
2,26,81,25,0,0,1,1,107,0,107,188,1,
2,26,83,27,0,0,1,1,109,0,109,192,1,
2,26,85,1,0,0,1,1,111,0,111,196,1,
2,26,87,3,0,0,1,1,113,0,113,200,1,
2,26,89,5,0,0,1,1,115,0,115,204,1,
2,26,91,7,0,0,1,1,117,0,117,208,1,
2,26,93,9,0,0,1,1,119,0,119,212,1,
2,26,95,11,0,0,1,1,121,0,121,216,1,
2,26,97,13,0,0,1,1,123,0,123,220,1,
2,26,99,15,0,0,1,1,125,0,125,224,1,
2,27,28,28,0,0,0,0,,32,55,115,1,
2,27,30,1,0,0,1,1,57,0,57,87,1,
2,27,31,2,1,0,1,1,29,0,29,60,1,
2,27,32,3,0,0,0,0,,36,59,127,1,
2,27,33,4,0,0,0,0,,37,60,130,1,
2,27,34,5,0,0,1,1,61,0,61,95,1,
2,27,35,6,0,0,1,1,62,0,62,97,1,
2,27,36,7,0,0,0,0,,40,63,139,1,
2,27,37,8,0,0,0,0,,41,64,142,1,
2,27,38,9,0,0,1,1,65,0,65,103,1,
2,27,39,10,0,0,1,1,66,0,66,105,1,
2,27,40,11,0,0,0,0,,44,67,151,1,
2,27,41,12,0,0,0,0,,45,68,154,1,
2,27,42,13,0,0,1,1,69,0,69,111,1,
2,27,43,14,0,0,1,1,70,0,70,113,1,
2,27,44,15,0,0,0,0,,48,71,163,1,
2,27,45,16,0,0,0,0,,49,72,166,1,
2,27,46,17,0,0,1,1,73,0,73,119,1,
2,27,47,18,0,0,1,1,74,0,74,121,1,
2,27,48,19,0,0,0,0,,52,25,125,1,
2,27,49,20,0,0,0,0,,53,76,178,1,
2,27,50,21,0,0,1,1,77,0,77,127,1,
2,27,51,22,0,0,1,1,78,0,78,129,1,
2,27,52,23,0,1,0,1,54,0,54,106,1,
2,27,53,24,0,0,0,0,,57,80,190,1,
2,27,54,25,0,0,1,1,81,0,81,135,1,
2,27,55,26,0,0,1,1,82,0,82,137,1,
2,27,56,27,1,1,0,1,29,0,29,85,1,
2,27,57,28,0,0,0,0,,149,84,290,1,
2,27,58,0,0,0,0,0,,151,85,294,1,
2,27,59,1,0,0,1,1,86,0,86,145,1,
2,27,60,2,1,0,1,1,29,0,29,89,1,
2,27,61,3,0,0,0,0,,157,88,306,1,
2,27,62,4,0,0,0,0,,159,89,310,1,
2,27,63,5,0,0,1,1,90,0,90,153,1,
2,27,64,6,0,0,1,1,91,0,91,155,1,
2,27,65,7,0,0,0,0,,165,92,322,1,
2,27,66,8,0,0,0,0,,167,93,326,1,
2,27,67,9,0,0,1,1,94,0,94,161,1,
2,27,68,10,0,0,1,1,95,0,95,163,1,
2,27,69,11,0,0,0,0,,173,96,338,1,
2,27,70,12,0,0,0,0,,175,97,342,1,
2,27,71,13,0,0,1,1,98,0,98,169,1,
2,27,72,14,0,0,1,1,99,0,99,171,1,
2,27,73,15,0,0,0,0,,181,25,279,1,
2,27,74,16,0,0,0,0,,183,101,358,1,
2,27,75,17,0,0,1,1,102,0,102,177,1,
2,27,76,18,0,0,1,1,103,0,103,179,1,
2,27,77,19,0,0,0,0,,81,79,237,1,
2,27,78,20,0,0,0,0,,191,105,374,1,
2,27,79,21,0,0,1,1,106,0,106,185,1,
2,27,80,22,0,0,1,1,107,0,107,187,1,
2,27,81,23,0,1,0,1,83,0,83,164,1,
2,27,82,24,0,0,0,0,,199,109,390,1,
2,27,83,25,0,0,1,1,110,0,110,193,1,
2,27,84,26,0,0,1,1,111,0,111,195,1,
2,27,85,27,1,1,0,1,29,0,29,114,1,
2,27,86,28,0,0,0,0,,324,113,523,1,
2,27,87,0,0,0,0,0,,327,114,528,1,
2,27,88,1,0,0,1,1,115,0,115,203,1,
2,27,89,2,1,0,1,1,29,0,29,118,1,
2,27,90,3,0,0,0,0,,336,117,543,1,
2,27,91,4,0,0,0,0,,339,118,548,1,
2,27,92,5,0,0,1,1,119,0,119,211,1,
2,27,93,6,0,0,1,1,120,0,120,213,1,
2,27,94,7,0,0,0,0,,348,121,563,1,
2,27,95,8,0,0,0,0,,351,122,568,1,
2,27,96,9,0,0,1,1,123,0,123,219,1,
2,27,97,10,0,0,1,1,124,0,124,221,1,
2,27,98,11,0,0,0,0,,360,25,483,1,
2,27,99,12,0,0,0,0,,363,126,588,1,
2,27,100,13,0,0,1,1,127,0,127,227,1,
2,28,29,29,0,0,0,0,,94,57,180,1,
2,28,31,1,0,0,0,0,,160,59,250,1,
2,28,33,3,0,0,0,0,,167,61,261,1,
2,28,35,5,0,0,0,0,,239,63,337,1,
2,28,37,7,0,0,0,0,,248,13,298,1,
2,28,39,9,0,0,0,0,,255,41,335,1,
2,28,41,11,0,0,0,0,,191,43,275,1,
2,28,43,13,0,0,0,0,,243,15,301,1,
2,28,45,15,0,0,0,0,,216,30,291,1,
2,28,47,17,0,0,0,0,,298,15,360,1,
2,28,49,19,0,0,0,0,,224,77,350,1,
2,28,51,21,0,0,0,0,,227,79,357,1,
2,28,53,23,0,0,0,0,,147,81,281,1,
2,28,55,25,0,0,0,0,,148,83,286,1,
2,28,57,27,0,0,0,0,,62,85,204,1,
2,28,59,29,0,0,0,0,,336,87,482,1,
2,28,61,1,0,0,0,0,,436,89,586,1,
2,28,63,3,0,0,0,0,,447,13,523,1,
2,28,65,5,0,0,0,0,,456,67,588,1,
2,28,67,7,0,0,0,0,,368,69,504,1,
2,28,69,9,0,0,0,0,,375,71,515,1,
2,28,71,11,0,0,0,0,,281,73,425,1,
2,28,73,13,0,0,0,0,,363,15,451,1,
2,28,75,15,0,0,0,0,,306,30,411,1,
2,28,77,17,0,0,0,0,,418,15,510,1,
2,28,79,19,0,0,0,0,,314,107,500,1,
2,28,81,21,0,0,0,0,,317,109,507,1,
2,28,83,23,0,0,0,0,,207,111,401,1,
2,28,85,25,0,0,0,0,,208,113,406,1,
2,28,87,27,0,0,0,0,,92,115,294,1,
2,28,89,29,0,0,0,0,,698,13,800,1,
2,28,91,1,0,0,0,0,,709,93,893,1,
2,28,93,3,0,0,0,0,,597,95,785,1,
2,28,95,5,0,0,0,0,,606,97,798,1,
2,28,97,7,0,0,0,0,,488,99,684,1,
2,28,99,9,0,0,0,0,,495,101,695,1,
2,29,30,30,0,0,1,1,59,0,59,89,1,
2,29,32,1,0,0,0,0,,35,61,128,1,
2,29,33,2,1,0,1,1,31,0,31,64,1,
2,29,34,3,0,0,1,1,63,0,63,97,1,
2,29,35,4,0,0,0,0,,38,64,137,1,
2,29,36,5,0,0,0,0,,39,65,140,1,
2,29,37,6,0,0,1,1,66,0,66,103,1,
2,29,38,7,0,0,1,1,67,0,67,105,1,
2,29,39,8,0,0,0,0,,42,68,149,1,
2,29,40,9,0,0,0,0,,43,69,152,1,
2,29,41,10,0,0,1,1,70,0,70,111,1,
2,29,42,11,0,0,1,1,71,0,71,113,1,
2,29,43,12,0,0,0,0,,46,72,161,1,
2,29,44,13,0,0,0,0,,47,73,164,1,
2,29,45,14,0,0,1,1,74,0,74,119,1,
2,29,46,15,0,0,1,1,75,0,75,121,1,
2,29,47,16,0,0,0,0,,50,76,173,1,
2,29,48,17,0,0,0,0,,51,77,176,1,
2,29,49,18,0,0,1,1,78,0,78,127,1,
2,29,50,19,0,0,1,1,79,0,79,129,1,
2,29,51,20,0,0,0,0,,54,80,185,1,
2,29,52,21,0,0,0,0,,55,27,134,1,
2,29,53,22,0,0,1,1,82,0,82,135,1,
2,29,54,23,0,0,1,1,83,0,83,137,1,
2,29,55,24,0,0,0,0,,58,84,197,1,
2,29,56,25,0,1,0,1,58,0,58,114,1,
2,29,57,26,0,0,1,1,86,0,86,143,1,
2,29,58,27,0,0,1,1,87,0,87,145,1,
2,29,59,28,0,0,0,0,,154,88,301,1,
2,29,60,29,1,1,0,1,31,0,31,91,1,
2,29,61,30,0,0,1,1,90,0,90,151,1,
2,29,62,0,0,0,0,0,,160,91,313,1,
2,29,63,1,0,0,0,0,,162,92,317,1,
2,29,64,2,1,0,1,1,31,0,31,95,1,
2,29,65,3,0,0,1,1,94,0,94,159,1,
2,29,66,4,0,0,0,0,,168,95,329,1,
2,29,67,5,0,0,0,0,,170,96,333,1,
2,29,68,6,0,0,1,1,97,0,97,165,1,
2,29,69,7,0,0,1,1,98,0,98,167,1,
2,29,70,8,0,0,0,0,,176,99,345,1,
2,29,71,9,0,0,0,0,,178,100,349,1,
2,29,72,10,0,0,1,1,101,0,101,173,1,
2,29,73,11,0,0,1,1,102,0,102,175,1,
2,29,74,12,0,0,0,0,,184,103,361,1,
2,29,75,13,0,0,0,0,,186,104,365,1,
2,29,76,14,0,0,1,1,105,0,105,181,1,
2,29,77,15,0,0,1,1,106,0,106,183,1,
2,29,78,16,0,0,0,0,,192,107,377,1,
2,29,79,17,0,0,0,0,,194,27,300,1,
2,29,80,18,0,0,1,1,109,0,109,189,1,
2,29,81,19,0,0,1,1,110,0,110,191,1,
2,29,82,20,0,0,0,0,,200,111,393,1,
2,29,83,21,0,0,0,0,,86,85,254,1,
2,29,84,22,0,0,1,1,113,0,113,197,1,
2,29,85,23,0,0,1,1,114,0,114,199,1,
2,29,86,24,0,0,0,0,,208,115,409,1,
2,29,87,25,0,1,0,1,89,0,89,176,1,
2,29,88,26,0,0,1,1,117,0,117,205,1,
2,29,89,27,0,0,1,1,118,0,118,207,1,
2,29,90,28,0,0,0,0,,339,119,548,1,
2,29,91,29,1,1,0,1,31,0,31,122,1,
2,29,92,30,0,0,1,1,121,0,121,213,1,
2,29,93,0,0,0,0,0,,348,122,563,1,
2,29,94,1,0,0,0,0,,351,123,568,1,
2,29,95,2,1,0,1,1,31,0,31,126,1,
2,29,96,3,0,0,1,1,125,0,125,221,1,
2,29,97,4,0,0,0,0,,360,126,583,1,
2,29,98,5,0,0,0,0,,363,127,588,1,
2,29,99,6,0,0,1,1,128,0,128,227,1,
2,29,100,7,0,0,1,1,129,0,129,229,1,
2,30,31,31,0,0,1,1,61,0,61,92,1,
2,30,33,1,0,0,1,1,63,0,63,96,1,
2,30,35,3,0,0,1,1,65,0,65,100,1,
2,30,37,5,0,0,1,1,67,0,67,104,1,
2,30,39,7,0,0,1,1,69,0,69,108,1,
2,30,41,9,0,0,1,1,71,0,71,112,1,
2,30,43,11,0,0,1,1,73,0,73,116,1,
2,30,45,13,0,0,1,1,75,0,75,120,1,
2,30,47,15,0,0,1,1,77,0,77,124,1,
2,30,49,17,0,0,1,1,79,0,79,128,1,
2,30,51,19,0,0,1,1,81,0,81,132,1,
2,30,53,21,0,0,1,1,83,0,83,136,1,
2,30,55,23,0,0,1,1,85,0,85,140,1,
2,30,57,25,0,0,1,1,87,0,87,144,1,
2,30,59,27,0,0,1,1,89,0,89,148,1,
2,30,61,29,0,0,1,1,91,0,91,152,1,
2,30,63,31,0,0,1,1,93,0,93,156,1,
2,30,65,1,0,0,1,1,95,0,95,160,1,
2,30,67,3,0,0,1,1,97,0,97,164,1,
2,30,69,5,0,0,1,1,99,0,99,168,1,
2,30,71,7,0,0,1,1,101,0,101,172,1,
2,30,73,9,0,0,1,1,103,0,103,176,1,
2,30,75,11,0,0,1,1,105,0,105,180,1,
2,30,77,13,0,0,1,1,107,0,107,184,1,
2,30,79,15,0,0,1,1,109,0,109,188,1,
2,30,81,17,0,0,1,1,111,0,111,192,1,
2,30,83,19,0,0,1,1,113,0,113,196,1,
2,30,85,21,0,0,1,1,115,0,115,200,1,
2,30,87,23,0,0,1,1,117,0,117,204,1,
2,30,89,25,0,0,1,1,119,0,119,208,1,
2,30,91,27,0,0,1,1,121,0,121,212,1,
2,30,93,29,0,0,1,1,123,0,123,216,1,
2,30,95,31,0,0,1,1,125,0,125,220,1,
2,30,97,1,0,0,1,1,127,0,127,224,1,
2,30,99,3,0,0,1,1,129,0,129,228,1,
2,31,32,32,0,0,0,0,,36,63,131,1,
2,31,34,1,0,0,1,1,65,0,65,99,1,
2,31,35,2,1,0,1,1,33,0,33,68,1,
2,31,36,3,0,0,0,0,,40,67,143,1,
2,31,37,4,0,0,0,0,,41,68,146,1,
2,31,38,5,0,0,1,1,69,0,69,107,1,
2,31,39,6,0,0,1,1,70,0,70,109,1,
2,31,40,7,0,0,0,0,,44,71,155,1,
2,31,41,8,0,0,0,0,,45,72,158,1,
2,31,42,9,0,0,1,1,73,0,73,115,1,
2,31,43,10,0,0,1,1,74,0,74,117,1,
2,31,44,11,0,0,0,0,,48,75,167,1,
2,31,45,12,0,0,0,0,,49,76,170,1,
2,31,46,13,0,0,1,1,77,0,77,123,1,
2,31,47,14,0,0,1,1,78,0,78,125,1,
2,31,48,15,0,0,0,0,,52,79,179,1,
2,31,49,16,0,0,0,0,,53,80,182,1,
2,31,50,17,0,0,1,1,81,0,81,131,1,
2,31,51,18,0,0,1,1,82,0,82,133,1,
2,31,52,19,0,0,0,0,,56,83,191,1,
2,31,53,20,0,0,0,0,,57,84,194,1,
2,31,54,21,0,0,1,1,85,0,85,139,1,
2,31,55,22,0,0,1,1,86,0,86,141,1,
2,31,56,23,0,0,0,0,,60,29,145,1,
2,31,57,24,0,0,0,0,,61,88,206,1,
2,31,58,25,0,0,1,1,89,0,89,147,1,
2,31,59,26,0,0,1,1,90,0,90,149,1,
2,31,60,27,0,1,0,1,62,0,62,122,1,
2,31,61,28,0,0,0,0,,65,92,218,1,
2,31,62,29,0,0,1,1,93,0,93,155,1,
2,31,63,30,0,0,1,1,94,0,94,157,1,
2,31,64,31,1,1,0,1,33,0,33,97,1,
2,31,65,32,0,0,0,0,,169,96,330,1,
2,31,66,0,0,0,0,0,,171,97,334,1,
2,31,67,1,0,0,1,1,98,0,98,165,1,
2,31,68,2,1,0,1,1,33,0,33,101,1,
2,31,69,3,0,0,0,0,,177,100,346,1,
2,31,70,4,0,0,0,0,,179,101,350,1,
2,31,71,5,0,0,1,1,102,0,102,173,1,
2,31,72,6,0,0,1,1,103,0,103,175,1,
2,31,73,7,0,0,0,0,,185,104,362,1,
2,31,74,8,0,0,0,0,,187,105,366,1,
2,31,75,9,0,0,1,1,106,0,106,181,1,
2,31,76,10,0,0,1,1,107,0,107,183,1,
2,31,77,11,0,0,0,0,,193,108,378,1,
2,31,78,12,0,0,0,0,,195,109,382,1,
2,31,79,13,0,0,1,1,110,0,110,189,1,
2,31,80,14,0,0,1,1,111,0,111,191,1,
2,31,81,15,0,0,0,0,,201,112,394,1,
2,31,82,16,0,0,0,0,,203,113,398,1,
2,31,83,17,0,0,1,1,114,0,114,197,1,
2,31,84,18,0,0,1,1,115,0,115,199,1,
2,31,85,19,0,0,0,0,,209,29,323,1,
2,31,86,20,0,0,0,0,,211,117,414,1,
2,31,87,21,0,0,1,1,118,0,118,205,1,
2,31,88,22,0,0,1,1,119,0,119,207,1,
2,31,89,23,0,0,0,0,,93,91,273,1,
2,31,90,24,0,0,0,0,,219,121,430,1,
2,31,91,25,0,0,1,1,122,0,122,213,1,
2,31,92,26,0,0,1,1,123,0,123,215,1,
2,31,93,27,0,1,0,1,95,0,95,188,1,
2,31,94,28,0,0,0,0,,227,125,446,1,
2,31,95,29,0,0,1,1,126,0,126,221,1,
2,31,96,30,0,0,1,1,127,0,127,223,1,
2,31,97,31,1,1,0,1,33,0,33,130,1,
2,31,98,32,0,0,0,0,,368,129,595,1,
2,31,99,0,0,0,0,0,,371,130,600,1,
2,31,100,1,0,0,1,1,131,0,131,231,1,
2,32,33,33,0,0,0,0,,106,65,204,1,
2,32,35,1,0,0,0,0,,180,67,282,1,
2,32,37,3,0,0,0,0,,187,69,293,1,
2,32,39,5,0,0,0,0,,267,71,377,1,
2,32,41,7,0,0,0,0,,276,73,390,1,
2,32,43,9,0,0,0,0,,362,15,420,1,
2,32,45,11,0,0,0,0,,292,47,384,1,
2,32,47,13,0,0,0,0,,299,49,395,1,
2,32,49,15,0,0,0,0,,276,17,342,1,
2,32,51,17,0,0,0,0,,330,34,415,1,
2,32,53,19,0,0,0,0,,337,17,407,1,
2,32,55,21,0,0,0,0,,342,87,484,1,
2,32,57,23,0,0,0,0,,256,89,402,1,
2,32,59,25,0,0,0,0,,259,91,409,1,
2,32,61,27,0,0,0,0,,167,93,321,1,
2,32,63,29,0,0,0,0,,168,95,326,1,
2,32,65,31,0,0,0,0,,70,97,232,1,
2,32,67,33,0,0,0,0,,380,99,546,1,
2,32,69,1,0,0,0,0,,492,101,662,1,
2,32,71,3,0,0,0,0,,503,103,677,1,
2,32,73,5,0,0,0,0,,621,15,709,1,
2,32,75,7,0,0,0,0,,523,77,675,1,
2,32,77,9,0,0,0,0,,532,79,688,1,
2,32,79,11,0,0,0,0,,428,81,588,1,
2,32,81,13,0,0,0,0,,435,83,599,1,
2,32,83,15,0,0,0,0,,412,17,512,1,
2,32,85,17,0,0,0,0,,466,34,585,1,
2,32,87,19,0,0,0,0,,473,17,577,1,
2,32,89,21,0,0,0,0,,478,121,688,1,
2,32,91,23,0,0,0,0,,358,123,572,1,
2,32,93,25,0,0,0,0,,361,125,579,1,
2,32,95,27,0,0,0,0,,235,127,457,1,
2,32,97,29,0,0,0,0,,236,129,462,1,
2,32,99,31,0,0,0,0,,104,131,334,1,
2,33,34,34,0,0,1,1,67,0,67,101,1,
2,33,36,1,0,0,0,0,,39,69,144,1,
2,33,37,2,1,0,1,1,35,0,35,72,1,
2,33,38,3,0,0,1,1,71,0,71,109,1,
2,33,39,4,0,0,0,0,,42,72,153,1,
2,33,40,5,0,0,0,0,,43,73,156,1,
2,33,41,6,0,0,1,1,74,0,74,115,1,
2,33,42,7,0,0,1,1,75,0,75,117,1,
2,33,43,8,0,0,0,0,,46,76,165,1,
2,33,44,9,0,0,0,0,,47,77,168,1,
2,33,45,10,0,0,1,1,78,0,78,123,1,
2,33,46,11,0,0,1,1,79,0,79,125,1,
2,33,47,12,0,0,0,0,,50,80,177,1,
2,33,48,13,0,0,0,0,,51,81,180,1,
2,33,49,14,0,0,1,1,82,0,82,131,1,
2,33,50,15,0,0,1,1,83,0,83,133,1,
2,33,51,16,0,0,0,0,,54,84,189,1,
2,33,52,17,0,0,0,0,,55,85,192,1,
2,33,53,18,0,0,1,1,86,0,86,139,1,
2,33,54,19,0,0,1,1,87,0,87,141,1,
2,33,55,20,0,0,0,0,,58,88,201,1,
2,33,56,21,0,0,0,0,,59,89,204,1,
2,33,57,22,0,0,1,1,90,0,90,147,1,
2,33,58,23,0,0,1,1,91,0,91,149,1,
2,33,59,24,0,0,0,0,,62,92,213,1,
2,33,60,25,0,0,0,0,,63,31,154,1,
2,33,61,26,0,0,1,1,94,0,94,155,1,
2,33,62,27,0,0,1,1,95,0,95,157,1,
2,33,63,28,0,0,0,0,,66,96,225,1,
2,33,64,29,0,1,0,1,66,0,66,130,1,
2,33,65,30,0,0,1,1,98,0,98,163,1,
2,33,66,31,0,0,1,1,99,0,99,165,1,
2,33,67,32,0,0,0,0,,174,100,341,1,
2,33,68,33,1,1,0,1,35,0,35,103,1,
2,33,69,34,0,0,1,1,102,0,102,171,1,
2,33,70,0,0,0,0,0,,180,103,353,1,
2,33,71,1,0,0,0,0,,182,104,357,1,
2,33,72,2,1,0,1,1,35,0,35,107,1,
2,33,73,3,0,0,1,1,106,0,106,179,1,
2,33,74,4,0,0,0,0,,188,107,369,1,
2,33,75,5,0,0,0,0,,190,108,373,1,
2,33,76,6,0,0,1,1,109,0,109,185,1,
2,33,77,7,0,0,1,1,110,0,110,187,1,
2,33,78,8,0,0,0,0,,196,111,385,1,
2,33,79,9,0,0,0,0,,198,112,389,1,
2,33,80,10,0,0,1,1,113,0,113,193,1,
2,33,81,11,0,0,1,1,114,0,114,195,1,
2,33,82,12,0,0,0,0,,204,115,401,1,
2,33,83,13,0,0,0,0,,206,116,405,1,
2,33,84,14,0,0,1,1,117,0,117,201,1,
2,33,85,15,0,0,1,1,118,0,118,203,1,
2,33,86,16,0,0,0,0,,212,119,417,1,
2,33,87,17,0,0,0,0,,214,120,421,1,
2,33,88,18,0,0,1,1,121,0,121,209,1,
2,33,89,19,0,0,1,1,122,0,122,211,1,
2,33,90,20,0,0,0,0,,220,123,433,1,
2,33,91,21,0,0,0,0,,222,31,344,1,
2,33,92,22,0,0,1,1,125,0,125,217,1,
2,33,93,23,0,0,1,1,126,0,126,219,1,
2,33,94,24,0,0,0,0,,228,127,449,1,
2,33,95,25,0,0,0,0,,98,97,290,1,
2,33,96,26,0,0,1,1,129,0,129,225,1,
2,33,97,27,0,0,1,1,130,0,130,227,1,
2,33,98,28,0,0,0,0,,236,131,465,1,
2,33,99,29,0,1,0,1,101,0,101,200,1,
2,33,100,30,0,0,1,1,133,0,133,233,1,
2,34,35,35,0,0,1,1,69,0,69,104,1,
2,34,37,1,0,0,1,1,71,0,71,108,1,
2,34,39,3,0,0,1,1,73,0,73,112,1,
2,34,41,5,0,0,1,1,75,0,75,116,1,
2,34,43,7,0,0,1,1,77,0,77,120,1,
2,34,45,9,0,0,1,1,79,0,79,124,1,
2,34,47,11,0,0,1,1,81,0,81,128,1,
2,34,49,13,0,0,1,1,83,0,83,132,1,
2,34,51,15,0,0,1,1,85,0,85,136,1,
2,34,53,17,0,0,1,1,87,0,87,140,1,
2,34,55,19,0,0,1,1,89,0,89,144,1,
2,34,57,21,0,0,1,1,91,0,91,148,1,
2,34,59,23,0,0,1,1,93,0,93,152,1,
2,34,61,25,0,0,1,1,95,0,95,156,1,
2,34,63,27,0,0,1,1,97,0,97,160,1,
2,34,65,29,0,0,1,1,99,0,99,164,1,
2,34,67,31,0,0,1,1,101,0,101,168,1,
2,34,69,33,0,0,1,1,103,0,103,172,1,
2,34,71,35,0,0,1,1,105,0,105,176,1,
2,34,73,1,0,0,1,1,107,0,107,180,1,
2,34,75,3,0,0,1,1,109,0,109,184,1,
2,34,77,5,0,0,1,1,111,0,111,188,1,
2,34,79,7,0,0,1,1,113,0,113,192,1,
2,34,81,9,0,0,1,1,115,0,115,196,1,
2,34,83,11,0,0,1,1,117,0,117,200,1,
2,34,85,13,0,0,1,1,119,0,119,204,1,
2,34,87,15,0,0,1,1,121,0,121,208,1,
2,34,89,17,0,0,1,1,123,0,123,212,1,
2,34,91,19,0,0,1,1,125,0,125,216,1,
2,34,93,21,0,0,1,1,127,0,127,220,1,
2,34,95,23,0,0,1,1,129,0,129,224,1,
2,34,97,25,0,0,1,1,131,0,131,228,1,
2,34,99,27,0,0,1,1,133,0,133,232,1,
2,35,36,36,0,0,0,0,,40,71,147,1,
2,35,38,1,0,0,1,1,73,0,73,111,1,
2,35,39,2,1,0,1,1,37,0,37,76,1,
2,35,40,3,0,0,0,0,,44,75,159,1,
2,35,41,4,0,0,0,0,,45,76,162,1,
2,35,42,5,0,0,1,1,77,0,77,119,1,
2,35,43,6,0,0,1,1,78,0,78,121,1,
2,35,44,7,0,0,0,0,,48,79,171,1,
2,35,45,8,0,0,0,0,,49,80,174,1,
2,35,46,9,0,0,1,1,81,0,81,127,1,
2,35,47,10,0,0,1,1,82,0,82,129,1,
2,35,48,11,0,0,0,0,,52,83,183,1,
2,35,49,12,0,0,0,0,,53,84,186,1,
2,35,50,13,0,0,1,1,85,0,85,135,1,
2,35,51,14,0,0,1,1,86,0,86,137,1,
2,35,52,15,0,0,0,0,,56,87,195,1,
2,35,53,16,0,0,0,0,,57,88,198,1,
2,35,54,17,0,0,1,1,89,0,89,143,1,
2,35,55,18,0,0,1,1,90,0,90,145,1,
2,35,56,19,0,0,0,0,,60,91,207,1,
2,35,57,20,0,0,0,0,,61,92,210,1,
2,35,58,21,0,0,1,1,93,0,93,151,1,
2,35,59,22,0,0,1,1,94,0,94,153,1,
2,35,60,23,0,0,0,0,,64,95,219,1,
2,35,61,24,0,0,0,0,,65,96,222,1,
2,35,62,25,0,0,1,1,97,0,97,159,1,
2,35,63,26,0,0,1,1,98,0,98,161,1,
2,35,64,27,0,0,0,0,,68,33,165,1,
2,35,65,28,0,0,0,0,,69,100,234,1,
2,35,66,29,0,0,1,1,101,0,101,167,1,
2,35,67,30,0,0,1,1,102,0,102,169,1,
2,35,68,31,0,1,0,1,70,0,70,138,1,
2,35,69,32,0,0,0,0,,73,104,246,1,
2,35,70,33,0,0,1,1,105,0,105,175,1,
2,35,71,34,0,0,1,1,106,0,106,177,1,
2,35,72,35,1,1,0,1,37,0,37,109,1,
2,35,73,36,0,0,0,0,,189,108,370,1,
2,35,74,0,0,0,0,0,,191,109,374,1,
2,35,75,1,0,0,1,1,110,0,110,185,1,
2,35,76,2,1,0,1,1,37,0,37,113,1,
2,35,77,3,0,0,0,0,,197,112,386,1,
2,35,78,4,0,0,0,0,,199,113,390,1,
2,35,79,5,0,0,1,1,114,0,114,193,1,
2,35,80,6,0,0,1,1,115,0,115,195,1,
2,35,81,7,0,0,0,0,,205,116,402,1,
2,35,82,8,0,0,0,0,,207,117,406,1,
2,35,83,9,0,0,1,1,118,0,118,201,1,
2,35,84,10,0,0,1,1,119,0,119,203,1,
2,35,85,11,0,0,0,0,,213,120,418,1,
2,35,86,12,0,0,0,0,,215,121,422,1,
2,35,87,13,0,0,1,1,122,0,122,209,1,
2,35,88,14,0,0,1,1,123,0,123,211,1,
2,35,89,15,0,0,0,0,,221,124,434,1,
2,35,90,16,0,0,0,0,,223,125,438,1,
2,35,91,17,0,0,1,1,126,0,126,217,1,
2,35,92,18,0,0,1,1,127,0,127,219,1,
2,35,93,19,0,0,0,0,,229,128,450,1,
2,35,94,20,0,0,0,0,,231,129,454,1,
2,35,95,21,0,0,1,1,130,0,130,225,1,
2,35,96,22,0,0,1,1,131,0,131,227,1,
2,35,97,23,0,0,0,0,,237,33,367,1,
2,35,98,24,0,0,0,0,,239,133,470,1,
2,35,99,25,0,0,1,1,134,0,134,233,1,
2,35,100,26,0,0,1,1,135,0,135,235,1,
2,36,37,37,0,0,0,0,,118,73,228,1,
2,36,39,1,0,0,0,0,,200,75,314,1,
2,36,41,3,0,0,0,0,,207,77,325,1,
2,36,43,5,0,0,0,0,,295,79,417,1,
2,36,45,7,0,0,0,0,,304,81,430,1,
2,36,47,9,0,0,0,0,,398,83,528,1,
2,36,49,11,0,0,0,0,,409,17,475,1,
2,36,51,13,0,0,0,0,,418,53,522,1,
2,36,53,15,0,0,0,0,,336,55,444,1,
2,36,55,17,0,0,0,0,,402,19,476,1,
2,36,57,19,0,0,0,0,,369,38,464,1,
2,36,59,21,0,0,0,0,,473,19,551,1,
2,36,61,23,0,0,0,0,,381,97,539,1,
2,36,63,25,0,0,0,0,,386,99,548,1,
2,36,65,27,0,0,0,0,,288,101,454,1,
2,36,67,29,0,0,0,0,,291,103,461,1,
2,36,69,31,0,0,0,0,,187,105,361,1,
2,36,71,33,0,0,0,0,,188,107,366,1,
2,36,73,35,0,0,0,0,,78,109,260,1,
2,36,75,37,0,0,0,0,,424,111,610,1,
2,36,77,1,0,0,0,0,,548,113,738,1,
2,36,79,3,0,0,0,0,,559,115,753,1,
2,36,81,5,0,0,0,0,,689,117,887,1,
2,36,83,7,0,0,0,0,,702,17,802,1,
2,36,85,9,0,0,0,0,,713,87,885,1,
2,36,87,11,0,0,0,0,,599,89,775,1,
2,36,89,13,0,0,0,0,,608,91,788,1,
2,36,91,15,0,0,0,0,,488,93,672,1,
2,36,93,17,0,0,0,0,,592,19,704,1,
2,36,95,19,0,0,0,0,,521,38,654,1,
2,36,97,21,0,0,0,0,,663,19,779,1,
2,36,99,23,0,0,0,0,,533,135,767,1,
2,37,38,38,0,0,1,1,75,0,75,113,1,
2,37,40,1,0,0,0,0,,43,77,160,1,
2,37,41,2,1,0,1,1,39,0,39,80,1,
2,37,42,3,0,0,1,1,79,0,79,121,1,
2,37,43,4,0,0,0,0,,46,80,169,1,
2,37,44,5,0,0,0,0,,47,81,172,1,
2,37,45,6,0,0,1,1,82,0,82,127,1,
2,37,46,7,0,0,1,1,83,0,83,129,1,
2,37,47,8,0,0,0,0,,50,84,181,1,
2,37,48,9,0,0,0,0,,51,85,184,1,
2,37,49,10,0,0,1,1,86,0,86,135,1,
2,37,50,11,0,0,1,1,87,0,87,137,1,
2,37,51,12,0,0,0,0,,54,88,193,1,
2,37,52,13,0,0,0,0,,55,89,196,1,
2,37,53,14,0,0,1,1,90,0,90,143,1,
2,37,54,15,0,0,1,1,91,0,91,145,1,
2,37,55,16,0,0,0,0,,58,92,205,1,
2,37,56,17,0,0,0,0,,59,93,208,1,
2,37,57,18,0,0,1,1,94,0,94,151,1,
2,37,58,19,0,0,1,1,95,0,95,153,1,
2,37,59,20,0,0,0,0,,62,96,217,1,
2,37,60,21,0,0,0,0,,63,97,220,1,
2,37,61,22,0,0,1,1,98,0,98,159,1,
2,37,62,23,0,0,1,1,99,0,99,161,1,
2,37,63,24,0,0,0,0,,66,100,229,1,
2,37,64,25,0,0,0,0,,67,101,232,1,
2,37,65,26,0,0,1,1,102,0,102,167,1,
2,37,66,27,0,0,1,1,103,0,103,169,1,
2,37,67,28,0,0,0,0,,70,104,241,1,
2,37,68,29,0,0,0,0,,71,35,174,1,
2,37,69,30,0,0,1,1,106,0,106,175,1,
2,37,70,31,0,0,1,1,107,0,107,177,1,
2,37,71,32,0,0,0,0,,74,108,253,1,
2,37,72,33,0,1,0,1,74,0,74,146,1,
2,37,73,34,0,0,1,1,110,0,110,183,1,
2,37,74,35,0,0,1,1,111,0,111,185,1,
2,37,75,36,0,0,0,0,,194,112,381,1,
2,37,76,37,1,1,0,1,39,0,39,115,1,
2,37,77,38,0,0,1,1,114,0,114,191,1,
2,37,78,0,0,0,0,0,,200,115,393,1,
2,37,79,1,0,0,0,0,,202,116,397,1,
2,37,80,2,1,0,1,1,39,0,39,119,1,
2,37,81,3,0,0,1,1,118,0,118,199,1,
2,37,82,4,0,0,0,0,,208,119,409,1,
2,37,83,5,0,0,0,0,,210,120,413,1,
2,37,84,6,0,0,1,1,121,0,121,205,1,
2,37,85,7,0,0,1,1,122,0,122,207,1,
2,37,86,8,0,0,0,0,,216,123,425,1,
2,37,87,9,0,0,0,0,,218,124,429,1,
2,37,88,10,0,0,1,1,125,0,125,213,1,
2,37,89,11,0,0,1,1,126,0,126,215,1,
2,37,90,12,0,0,0,0,,224,127,441,1,
2,37,91,13,0,0,0,0,,226,128,445,1,
2,37,92,14,0,0,1,1,129,0,129,221,1,
2,37,93,15,0,0,1,1,130,0,130,223,1,
2,37,94,16,0,0,0,0,,232,131,457,1,
2,37,95,17,0,0,0,0,,234,132,461,1,
2,37,96,18,0,0,1,1,133,0,133,229,1,
2,37,97,19,0,0,1,1,134,0,134,231,1,
2,37,98,20,0,0,0,0,,240,135,473,1,
2,37,99,21,0,0,0,0,,242,136,477,1,
2,37,100,22,0,0,1,1,137,0,137,237,1,
2,38,39,39,0,0,1,1,77,0,77,116,1,
2,38,41,1,0,0,1,1,79,0,79,120,1,
2,38,43,3,0,0,1,1,81,0,81,124,1,
2,38,45,5,0,0,1,1,83,0,83,128,1,
2,38,47,7,0,0,1,1,85,0,85,132,1,
2,38,49,9,0,0,1,1,87,0,87,136,1,
2,38,51,11,0,0,1,1,89,0,89,140,1,
2,38,53,13,0,0,1,1,91,0,91,144,1,
2,38,55,15,0,0,1,1,93,0,93,148,1,
2,38,57,17,0,0,1,1,95,0,95,152,1,
2,38,59,19,0,0,1,1,97,0,97,156,1,
2,38,61,21,0,0,1,1,99,0,99,160,1,
2,38,63,23,0,0,1,1,101,0,101,164,1,
2,38,65,25,0,0,1,1,103,0,103,168,1,
2,38,67,27,0,0,1,1,105,0,105,172,1,
2,38,69,29,0,0,1,1,107,0,107,176,1,
2,38,71,31,0,0,1,1,109,0,109,180,1,
2,38,73,33,0,0,1,1,111,0,111,184,1,
2,38,75,35,0,0,1,1,113,0,113,188,1,
2,38,77,37,0,0,1,1,115,0,115,192,1,
2,38,79,39,0,0,1,1,117,0,117,196,1,
2,38,81,1,0,0,1,1,119,0,119,200,1,
2,38,83,3,0,0,1,1,121,0,121,204,1,
2,38,85,5,0,0,1,1,123,0,123,208,1,
2,38,87,7,0,0,1,1,125,0,125,212,1,
2,38,89,9,0,0,1,1,127,0,127,216,1,
2,38,91,11,0,0,1,1,129,0,129,220,1,
2,38,93,13,0,0,1,1,131,0,131,224,1,
2,38,95,15,0,0,1,1,133,0,133,228,1,
2,38,97,17,0,0,1,1,135,0,135,232,1,
2,38,99,19,0,0,1,1,137,0,137,236,1,
2,39,40,40,0,0,0,0,,44,79,163,1,
2,39,42,1,0,0,1,1,81,0,81,123,1,
2,39,43,2,1,0,1,1,41,0,41,84,1,
2,39,44,3,0,0,0,0,,48,83,175,1,
2,39,45,4,0,0,0,0,,49,84,178,1,
2,39,46,5,0,0,1,1,85,0,85,131,1,
2,39,47,6,0,0,1,1,86,0,86,133,1,
2,39,48,7,0,0,0,0,,52,87,187,1,
2,39,49,8,0,0,0,0,,53,88,190,1,
2,39,50,9,0,0,1,1,89,0,89,139,1,
2,39,51,10,0,0,1,1,90,0,90,141,1,
2,39,52,11,0,0,0,0,,56,91,199,1,
2,39,53,12,0,0,0,0,,57,92,202,1,
2,39,54,13,0,0,1,1,93,0,93,147,1,
2,39,55,14,0,0,1,1,94,0,94,149,1,
2,39,56,15,0,0,0,0,,60,95,211,1,
2,39,57,16,0,0,0,0,,61,96,214,1,
2,39,58,17,0,0,1,1,97,0,97,155,1,
2,39,59,18,0,0,1,1,98,0,98,157,1,
2,39,60,19,0,0,0,0,,64,99,223,1,
2,39,61,20,0,0,0,0,,65,100,226,1,
2,39,62,21,0,0,1,1,101,0,101,163,1,
2,39,63,22,0,0,1,1,102,0,102,165,1,
2,39,64,23,0,0,0,0,,68,103,235,1,
2,39,65,24,0,0,0,0,,69,104,238,1,
2,39,66,25,0,0,1,1,105,0,105,171,1,
2,39,67,26,0,0,1,1,106,0,106,173,1,
2,39,68,27,0,0,0,0,,72,107,247,1,
2,39,69,28,0,0,0,0,,73,108,250,1,
2,39,70,29,0,0,1,1,109,0,109,179,1,
2,39,71,30,0,0,1,1,110,0,110,181,1,
2,39,72,31,0,0,0,0,,76,37,185,1,
2,39,73,32,0,0,0,0,,77,112,262,1,
2,39,74,33,0,0,1,1,113,0,113,187,1,
2,39,75,34,0,0,1,1,114,0,114,189,1,
2,39,76,35,0,1,0,1,78,0,78,154,1,
2,39,77,36,0,0,0,0,,81,116,274,1,
2,39,78,37,0,0,1,1,117,0,117,195,1,
2,39,79,38,0,0,1,1,118,0,118,197,1,
2,39,80,39,1,1,0,1,41,0,41,121,1,
2,39,81,40,0,0,0,0,,209,120,410,1,
2,39,82,0,0,0,0,0,,211,121,414,1,
2,39,83,1,0,0,1,1,122,0,122,205,1,
2,39,84,2,1,0,1,1,41,0,41,125,1,
2,39,85,3,0,0,0,0,,217,124,426,1,
2,39,86,4,0,0,0,0,,219,125,430,1,
2,39,87,5,0,0,1,1,126,0,126,213,1,
2,39,88,6,0,0,1,1,127,0,127,215,1,
2,39,89,7,0,0,0,0,,225,128,442,1,
2,39,90,8,0,0,0,0,,227,129,446,1,
2,39,91,9,0,0,1,1,130,0,130,221,1,
2,39,92,10,0,0,1,1,131,0,131,223,1,
2,39,93,11,0,0,0,0,,233,132,458,1,
2,39,94,12,0,0,0,0,,235,133,462,1,
2,39,95,13,0,0,1,1,134,0,134,229,1,
2,39,96,14,0,0,1,1,135,0,135,231,1,
2,39,97,15,0,0,0,0,,241,136,474,1,
2,39,98,16,0,0,0,0,,243,137,478,1,
2,39,99,17,0,0,1,1,138,0,138,237,1,
2,39,100,18,0,0,1,1,139,0,139,239,1,
2,40,41,41,0,0,0,0,,130,81,252,1,
2,40,43,1,0,0,0,0,,220,83,346,1,
2,40,45,3,0,0,0,0,,227,85,357,1,
2,40,47,5,0,0,0,0,,323,87,457,1,
2,40,49,7,0,0,0,0,,332,89,470,1,
2,40,51,9,0,0,0,0,,434,91,576,1,
2,40,53,11,0,0,0,0,,445,93,591,1,
2,40,55,13,0,0,0,0,,553,19,627,1,
2,40,57,15,0,0,0,0,,465,59,581,1,
2,40,59,17,0,0,0,0,,474,61,594,1,
2,40,61,19,0,0,0,0,,445,21,527,1,
2,40,63,21,0,0,0,0,,513,42,618,1,
2,40,65,23,0,0,0,0,,522,21,608,1,
2,40,67,25,0,0,0,0,,529,107,703,1,
2,40,69,27,0,0,0,0,,425,109,603,1,
2,40,71,29,0,0,0,0,,430,111,612,1,
2,40,73,31,0,0,0,0,,320,113,506,1,
2,40,75,33,0,0,0,0,,323,115,513,1,
2,40,77,35,0,0,0,0,,207,117,401,1,
2,40,79,37,0,0,0,0,,208,119,406,1,
2,40,81,39,0,0,0,0,,86,121,288,1,
2,40,83,41,0,0,0,0,,468,123,674,1,
2,40,85,1,0,0,0,0,,604,125,814,1,
2,40,87,3,0,0,0,0,,615,127,829,1,
2,40,89,5,0,0,0,0,,757,129,975,1,
2,40,91,7,0,0,0,0,,770,131,992,1,
2,40,93,9,0,0,0,0,,918,19,1030,1,
2,40,95,11,0,0,0,0,,794,97,986,1,
2,40,97,13,0,0,0,0,,805,99,1001,1,
2,40,99,15,0,0,0,0,,675,101,875,1,
3,4,5,5,0,1,0,1,8,0,8,13,1,
3,4,6,6,0,1,0,1,9,0,9,15,1,
3,4,8,1,0,0,1,1,12,0,12,20,1,
3,4,9,2,0,0,1,1,13,0,13,22,1,
3,4,10,3,1,0,1,1,7,0,7,17,1,
3,4,11,4,1,1,0,1,7,0,7,18,1,
3,4,12,5,0,1,0,1,15,0,15,27,1,
3,4,13,6,0,1,0,1,16,0,16,29,1,
3,4,14,0,0,1,0,1,17,0,17,31,1,
3,4,15,1,0,0,1,1,19,0,19,34,1,
3,4,16,2,0,0,1,1,20,0,20,36,1,
3,4,17,3,1,0,1,1,7,0,7,24,1,
3,4,18,4,1,1,0,1,7,0,7,25,1,
3,4,19,5,0,1,0,1,22,0,22,41,1,
3,4,20,6,0,1,0,1,23,0,23,43,1,
3,4,21,0,0,1,0,1,24,0,24,45,1,
3,4,22,1,0,0,1,1,26,0,26,48,1,
3,4,23,2,0,0,1,1,27,0,27,50,1,
3,4,24,3,1,0,1,1,7,0,7,31,1,
3,4,25,4,1,1,0,1,7,0,7,32,1,
3,4,26,5,0,1,0,1,29,0,29,55,1,
3,4,27,6,0,1,0,1,30,0,30,57,1,
3,4,28,0,0,1,0,1,31,0,31,59,1,
3,4,29,1,0,0,1,1,33,0,33,62,1,
3,4,30,2,0,0,1,1,34,0,34,64,1,
3,4,31,3,1,0,1,1,7,0,7,38,1,
3,4,32,4,1,1,0,1,7,0,7,39,1,
3,4,33,5,0,1,0,1,36,0,36,69,1,
3,4,34,6,0,1,0,1,37,0,37,71,1,
3,4,35,0,0,1,0,1,38,0,38,73,1,
3,4,36,1,0,0,1,1,40,0,40,76,1,
3,4,37,2,0,0,1,1,41,0,41,78,1,
3,4,38,3,1,0,1,1,7,0,7,45,1,
3,4,39,4,1,1,0,1,7,0,7,46,1,
3,4,40,5,0,1,0,1,43,0,43,83,1,
3,4,41,6,0,1,0,1,44,0,44,85,1,
3,4,42,0,0,1,0,1,45,0,45,87,1,
3,4,43,1,0,0,1,1,47,0,47,90,1,
3,4,44,2,0,0,1,1,48,0,48,92,1,
3,4,45,3,1,0,1,1,7,0,7,52,1,
3,4,46,4,1,1,0,1,7,0,7,53,1,
3,4,47,5,0,1,0,1,50,0,50,97,1,
3,4,48,6,0,1,0,1,51,0,51,99,1,
3,4,49,0,0,1,0,1,52,0,52,101,1,
3,4,50,1,0,0,1,1,54,0,54,104,1,
3,4,51,2,0,0,1,1,55,0,55,106,1,
3,4,52,3,1,0,1,1,7,0,7,59,1,
3,4,53,4,1,1,0,1,7,0,7,60,1,
3,4,54,5,0,1,0,1,57,0,57,111,1,
3,4,55,6,0,1,0,1,58,0,58,113,1,
3,4,56,0,0,1,0,1,59,0,59,115,1,
3,4,57,1,0,0,1,1,61,0,61,118,1,
3,4,58,2,0,0,1,1,62,0,62,120,1,
3,4,59,3,1,0,1,1,7,0,7,66,1,
3,4,60,4,1,1,0,1,7,0,7,67,1,
3,4,61,5,0,1,0,1,64,0,64,125,1,
3,4,62,6,0,1,0,1,65,0,65,127,1,
3,4,63,0,0,1,0,1,66,0,66,129,1,
3,4,64,1,0,0,1,1,68,0,68,132,1,
3,4,65,2,0,0,1,1,69,0,69,134,1,
3,4,66,3,1,0,1,1,7,0,7,73,1,
3,4,67,4,1,1,0,1,7,0,7,74,1,
3,4,68,5,0,1,0,1,71,0,71,139,1,
3,4,69,6,0,1,0,1,72,0,72,141,1,
3,4,70,0,0,1,0,1,73,0,73,143,1,
3,4,71,1,0,0,1,1,75,0,75,146,1,
3,4,72,2,0,0,1,1,76,0,76,148,1,
3,4,73,3,1,0,1,1,7,0,7,80,1,
3,4,74,4,1,1,0,1,7,0,7,81,1,
3,4,75,5,0,1,0,1,78,0,78,153,1,
3,4,76,6,0,1,0,1,79,0,79,155,1,
3,4,77,0,0,1,0,1,80,0,80,157,1,
3,4,78,1,0,0,1,1,82,0,82,160,1,
3,4,79,2,0,0,1,1,83,0,83,162,1,
3,4,80,3,1,0,1,1,7,0,7,87,1,
3,4,81,4,1,1,0,1,7,0,7,88,1,
3,4,82,5,0,1,0,1,85,0,85,167,1,
3,4,83,6,0,1,0,1,86,0,86,169,1,
3,4,84,0,0,1,0,1,87,0,87,171,1,
3,4,85,1,0,0,1,1,89,0,89,174,1,
3,4,86,2,0,0,1,1,90,0,90,176,1,
3,4,87,3,1,0,1,1,7,0,7,94,1,
3,4,88,4,1,1,0,1,7,0,7,95,1,
3,4,89,5,0,1,0,1,92,0,92,181,1,
3,4,90,6,0,1,0,1,93,0,93,183,1,
3,4,91,0,0,1,0,1,94,0,94,185,1,
3,4,92,1,0,0,1,1,96,0,96,188,1,
3,4,93,2,0,0,1,1,97,0,97,190,1,
3,4,94,3,1,0,1,1,7,0,7,101,1,
3,4,95,4,1,1,0,1,7,0,7,102,1,
3,4,96,5,0,1,0,1,99,0,99,195,1,
3,4,97,6,0,1,0,1,100,0,100,197,1,
3,4,98,0,0,1,0,1,101,0,101,199,1,
3,4,99,1,0,0,1,1,103,0,103,202,1,
3,4,100,2,0,0,1,1,104,0,104,204,1,
3,5,6,6,0,1,0,1,9,0,9,15,1,
3,5,7,7,0,1,0,1,10,0,10,17,1,
3,5,9,1,0,0,0,0,,14,2,25,1,
3,5,10,2,0,0,1,1,15,0,15,25,1,
3,5,11,3,1,0,1,1,8,0,8,19,1,
3,5,12,4,1,0,0,1,8,0,8,20,1,
3,5,13,5,1,1,0,1,8,0,8,21,1,
3,5,14,6,0,1,0,1,17,0,17,31,1,
3,5,15,7,0,1,0,1,18,0,18,33,1,
3,5,16,0,0,1,0,1,19,0,19,35,1,
3,5,17,1,0,0,0,0,,30,2,49,1,
3,5,18,2,0,0,1,1,23,0,23,41,1,
3,5,19,3,1,0,1,1,8,0,8,27,1,
3,5,20,4,1,0,0,1,8,0,8,28,1,
3,5,21,5,1,1,0,1,8,0,8,29,1,
3,5,22,6,0,1,0,1,25,0,25,47,1,
3,5,23,7,0,1,0,1,26,0,26,49,1,
3,5,24,0,0,1,0,1,27,0,27,51,1,
3,5,25,1,0,0,0,0,,46,2,73,1,
3,5,26,2,0,0,1,1,31,0,31,57,1,
3,5,27,3,1,0,1,1,8,0,8,35,1,
3,5,28,4,1,0,0,1,8,0,8,36,1,
3,5,29,5,1,1,0,1,8,0,8,37,1,
3,5,30,6,0,1,0,1,33,0,33,63,1,
3,5,31,7,0,1,0,1,34,0,34,65,1,
3,5,32,0,0,1,0,1,35,0,35,67,1,
3,5,33,1,0,0,0,0,,62,2,97,1,
3,5,34,2,0,0,1,1,39,0,39,73,1,
3,5,35,3,1,0,1,1,8,0,8,43,1,
3,5,36,4,1,0,0,1,8,0,8,44,1,
3,5,37,5,1,1,0,1,8,0,8,45,1,
3,5,38,6,0,1,0,1,41,0,41,79,1,
3,5,39,7,0,1,0,1,42,0,42,81,1,
3,5,40,0,0,1,0,1,43,0,43,83,1,
3,5,41,1,0,0,0,0,,78,2,121,1,
3,5,42,2,0,0,1,1,47,0,47,89,1,
3,5,43,3,1,0,1,1,8,0,8,51,1,
3,5,44,4,1,0,0,1,8,0,8,52,1,
3,5,45,5,1,1,0,1,8,0,8,53,1,
3,5,46,6,0,1,0,1,49,0,49,95,1,
3,5,47,7,0,1,0,1,50,0,50,97,1,
3,5,48,0,0,1,0,1,51,0,51,99,1,
3,5,49,1,0,0,0,0,,94,2,145,1,
3,5,50,2,0,0,1,1,55,0,55,105,1,
3,5,51,3,1,0,1,1,8,0,8,59,1,
3,5,52,4,1,0,0,1,8,0,8,60,1,
3,5,53,5,1,1,0,1,8,0,8,61,1,
3,5,54,6,0,1,0,1,57,0,57,111,1,
3,5,55,7,0,1,0,1,58,0,58,113,1,
3,5,56,0,0,1,0,1,59,0,59,115,1,
3,5,57,1,0,0,0,0,,110,2,169,1,
3,5,58,2,0,0,1,1,63,0,63,121,1,
3,5,59,3,1,0,1,1,8,0,8,67,1,
3,5,60,4,1,0,0,1,8,0,8,68,1,
3,5,61,5,1,1,0,1,8,0,8,69,1,
3,5,62,6,0,1,0,1,65,0,65,127,1,
3,5,63,7,0,1,0,1,66,0,66,129,1,
3,5,64,0,0,1,0,1,67,0,67,131,1,
3,5,65,1,0,0,0,0,,126,2,193,1,
3,5,66,2,0,0,1,1,71,0,71,137,1,
3,5,67,3,1,0,1,1,8,0,8,75,1,
3,5,68,4,1,0,0,1,8,0,8,76,1,
3,5,69,5,1,1,0,1,8,0,8,77,1,
3,5,70,6,0,1,0,1,73,0,73,143,1,
3,5,71,7,0,1,0,1,74,0,74,145,1,
3,5,72,0,0,1,0,1,75,0,75,147,1,
3,5,73,1,0,0,0,0,,142,2,217,1,
3,5,74,2,0,0,1,1,79,0,79,153,1,
3,5,75,3,1,0,1,1,8,0,8,83,1,
3,5,76,4,1,0,0,1,8,0,8,84,1,
3,5,77,5,1,1,0,1,8,0,8,85,1,
3,5,78,6,0,1,0,1,81,0,81,159,1,
3,5,79,7,0,1,0,1,82,0,82,161,1,
3,5,80,0,0,1,0,1,83,0,83,163,1,
3,5,81,1,0,0,0,0,,158,2,241,1,
3,5,82,2,0,0,1,1,87,0,87,169,1,
3,5,83,3,1,0,1,1,8,0,8,91,1,
3,5,84,4,1,0,0,1,8,0,8,92,1,
3,5,85,5,1,1,0,1,8,0,8,93,1,
3,5,86,6,0,1,0,1,89,0,89,175,1,
3,5,87,7,0,1,0,1,90,0,90,177,1,
3,5,88,0,0,1,0,1,91,0,91,179,1,
3,5,89,1,0,0,0,0,,174,2,265,1,
3,5,90,2,0,0,1,1,95,0,95,185,1,
3,5,91,3,1,0,1,1,8,0,8,99,1,
3,5,92,4,1,0,0,1,8,0,8,100,1,
3,5,93,5,1,1,0,1,8,0,8,101,1,
3,5,94,6,0,1,0,1,97,0,97,191,1,
3,5,95,7,0,1,0,1,98,0,98,193,1,
3,5,96,0,0,1,0,1,99,0,99,195,1,
3,5,97,1,0,0,0,0,,190,2,289,1,
3,5,98,2,0,0,1,1,103,0,103,201,1,
3,5,99,3,1,0,1,1,8,0,8,107,1,
3,5,100,4,1,0,0,1,8,0,8,108,1,
3,6,7,7,0,1,0,1,10,0,10,17,1,
3,6,8,8,0,1,0,1,11,0,11,19,1,
3,6,10,1,0,0,0,0,,12,13,35,1,
3,6,11,2,0,0,0,0,,12,9,32,1,
3,6,13,4,1,0,0,1,9,0,9,22,1,
3,6,14,5,1,0,0,1,9,0,9,23,1,
3,6,16,7,0,1,0,1,19,0,19,35,1,
3,6,17,8,0,1,0,1,20,0,20,37,1,
3,6,19,1,0,0,0,0,,21,22,62,1,
3,6,20,2,0,0,0,0,,21,9,50,1,
3,6,22,4,1,0,0,1,9,0,9,31,1,
3,6,23,5,1,0,0,1,9,0,9,32,1,
3,6,25,7,0,1,0,1,28,0,28,53,1,
3,6,26,8,0,1,0,1,29,0,29,55,1,
3,6,28,1,0,0,0,0,,30,31,89,1,
3,6,29,2,0,0,0,0,,30,9,68,1,
3,6,31,4,1,0,0,1,9,0,9,40,1,
3,6,32,5,1,0,0,1,9,0,9,41,1,
3,6,34,7,0,1,0,1,37,0,37,71,1,
3,6,35,8,0,1,0,1,38,0,38,73,1,
3,6,37,1,0,0,0,0,,39,40,116,1,
3,6,38,2,0,0,0,0,,39,9,86,1,
3,6,40,4,1,0,0,1,9,0,9,49,1,
3,6,41,5,1,0,0,1,9,0,9,50,1,
3,6,43,7,0,1,0,1,46,0,46,89,1,
3,6,44,8,0,1,0,1,47,0,47,91,1,
3,6,46,1,0,0,0,0,,48,49,143,1,
3,6,47,2,0,0,0,0,,48,9,104,1,
3,6,49,4,1,0,0,1,9,0,9,58,1,
3,6,50,5,1,0,0,1,9,0,9,59,1,
3,6,52,7,0,1,0,1,55,0,55,107,1,
3,6,53,8,0,1,0,1,56,0,56,109,1,
3,6,55,1,0,0,0,0,,57,58,170,1,
3,6,56,2,0,0,0,0,,57,9,122,1,
3,6,58,4,1,0,0,1,9,0,9,67,1,
3,6,59,5,1,0,0,1,9,0,9,68,1,
3,6,61,7,0,1,0,1,64,0,64,125,1,
3,6,62,8,0,1,0,1,65,0,65,127,1,
3,6,64,1,0,0,0,0,,66,67,197,1,
3,6,65,2,0,0,0,0,,66,9,140,1,
3,6,67,4,1,0,0,1,9,0,9,76,1,
3,6,68,5,1,0,0,1,9,0,9,77,1,
3,6,70,7,0,1,0,1,73,0,73,143,1,
3,6,71,8,0,1,0,1,74,0,74,145,1,
3,6,73,1,0,0,0,0,,75,76,224,1,
3,6,74,2,0,0,0,0,,75,9,158,1,
3,6,76,4,1,0,0,1,9,0,9,85,1,
3,6,77,5,1,0,0,1,9,0,9,86,1,
3,6,79,7,0,1,0,1,82,0,82,161,1,
3,6,80,8,0,1,0,1,83,0,83,163,1,
3,6,82,1,0,0,0,0,,84,85,251,1,
3,6,83,2,0,0,0,0,,84,9,176,1,
3,6,85,4,1,0,0,1,9,0,9,94,1,
3,6,86,5,1,0,0,1,9,0,9,95,1,
3,6,88,7,0,1,0,1,91,0,91,179,1,
3,6,89,8,0,1,0,1,92,0,92,181,1,
3,6,91,1,0,0,0,0,,93,94,278,1,
3,6,92,2,0,0,0,0,,93,9,194,1,
3,6,94,4,1,0,0,1,9,0,9,103,1,
3,6,95,5,1,0,0,1,9,0,9,104,1,
3,6,97,7,0,1,0,1,100,0,100,197,1,
3,6,98,8,0,1,0,1,101,0,101,199,1,
3,6,100,1,0,0,0,0,,102,103,305,1,
3,7,8,8,0,0,0,0,,11,5,24,1,
3,7,9,9,0,0,0,0,,14,2,25,1,
3,7,11,1,0,1,0,1,14,0,14,25,1,
3,7,12,2,0,0,0,0,,9,5,26,1,
3,7,13,3,1,0,1,1,10,0,10,23,1,
3,7,14,4,0,0,1,1,21,0,21,35,1,
3,7,15,5,0,0,0,0,,30,2,47,1,
3,7,16,6,0,0,0,0,,20,19,55,1,
3,7,17,7,1,1,0,1,10,0,10,27,1,
3,7,18,8,0,0,0,0,,21,5,44,1,
3,7,19,9,0,0,0,0,,34,2,55,1,
3,7,20,0,0,0,0,0,,31,23,74,1,
3,7,21,1,0,1,0,1,24,0,24,45,1,
3,7,22,2,0,0,0,0,,19,5,46,1,
3,7,23,3,1,0,1,1,10,0,10,33,1,
3,7,24,4,0,0,1,1,31,0,31,55,1,
3,7,25,5,0,0,0,0,,50,2,77,1,
3,7,26,6,0,0,0,0,,30,29,85,1,
3,7,27,7,1,1,0,1,10,0,10,37,1,
3,7,28,8,0,0,0,0,,31,5,64,1,
3,7,29,9,0,0,0,0,,54,2,85,1,
3,7,30,0,0,0,0,0,,41,33,104,1,
3,7,31,1,0,1,0,1,34,0,34,65,1,
3,7,32,2,0,0,0,0,,29,5,66,1,
3,7,33,3,1,0,1,1,10,0,10,43,1,
3,7,34,4,0,0,1,1,41,0,41,75,1,
3,7,35,5,0,0,0,0,,70,2,107,1,
3,7,36,6,0,0,0,0,,40,39,115,1,
3,7,37,7,1,1,0,1,10,0,10,47,1,
3,7,38,8,0,0,0,0,,41,5,84,1,
3,7,39,9,0,0,0,0,,74,2,115,1,
3,7,40,0,0,0,0,0,,51,43,134,1,
3,7,41,1,0,1,0,1,44,0,44,85,1,
3,7,42,2,0,0,0,0,,39,5,86,1,
3,7,43,3,1,0,1,1,10,0,10,53,1,
3,7,44,4,0,0,1,1,51,0,51,95,1,
3,7,45,5,0,0,0,0,,90,2,137,1,
3,7,46,6,0,0,0,0,,50,49,145,1,
3,7,47,7,1,1,0,1,10,0,10,57,1,
3,7,48,8,0,0,0,0,,51,5,104,1,
3,7,49,9,0,0,0,0,,94,2,145,1,
3,7,50,0,0,0,0,0,,61,53,164,1,
3,7,51,1,0,1,0,1,54,0,54,105,1,
3,7,52,2,0,0,0,0,,49,5,106,1,
3,7,53,3,1,0,1,1,10,0,10,63,1,
3,7,54,4,0,0,1,1,61,0,61,115,1,
3,7,55,5,0,0,0,0,,110,2,167,1,
3,7,56,6,0,0,0,0,,60,59,175,1,
3,7,57,7,1,1,0,1,10,0,10,67,1,
3,7,58,8,0,0,0,0,,61,5,124,1,
3,7,59,9,0,0,0,0,,114,2,175,1,
3,7,60,0,0,0,0,0,,71,63,194,1,
3,7,61,1,0,1,0,1,64,0,64,125,1,
3,7,62,2,0,0,0,0,,59,5,126,1,
3,7,63,3,1,0,1,1,10,0,10,73,1,
3,7,64,4,0,0,1,1,71,0,71,135,1,
3,7,65,5,0,0,0,0,,130,2,197,1,
3,7,66,6,0,0,0,0,,70,69,205,1,
3,7,67,7,1,1,0,1,10,0,10,77,1,
3,7,68,8,0,0,0,0,,71,5,144,1,
3,7,69,9,0,0,0,0,,134,2,205,1,
3,7,70,0,0,0,0,0,,81,73,224,1,
3,7,71,1,0,1,0,1,74,0,74,145,1,
3,7,72,2,0,0,0,0,,69,5,146,1,
3,7,73,3,1,0,1,1,10,0,10,83,1,
3,7,74,4,0,0,1,1,81,0,81,155,1,
3,7,75,5,0,0,0,0,,150,2,227,1,
3,7,76,6,0,0,0,0,,80,79,235,1,
3,7,77,7,1,1,0,1,10,0,10,87,1,
3,7,78,8,0,0,0,0,,81,5,164,1,
3,7,79,9,0,0,0,0,,154,2,235,1,
3,7,80,0,0,0,0,0,,91,83,254,1,
3,7,81,1,0,1,0,1,84,0,84,165,1,
3,7,82,2,0,0,0,0,,79,5,166,1,
3,7,83,3,1,0,1,1,10,0,10,93,1,
3,7,84,4,0,0,1,1,91,0,91,175,1,
3,7,85,5,0,0,0,0,,170,2,257,1,
3,7,86,6,0,0,0,0,,90,89,265,1,
3,7,87,7,1,1,0,1,10,0,10,97,1,
3,7,88,8,0,0,0,0,,91,5,184,1,
3,7,89,9,0,0,0,0,,174,2,265,1,
3,7,90,0,0,0,0,0,,101,93,284,1,
3,7,91,1,0,1,0,1,94,0,94,185,1,
3,7,92,2,0,0,0,0,,89,5,186,1,
3,7,93,3,1,0,1,1,10,0,10,103,1,
3,7,94,4,0,0,1,1,101,0,101,195,1,
3,7,95,5,0,0,0,0,,190,2,287,1,
3,7,96,6,0,0,0,0,,100,99,295,1,
3,7,97,7,1,1,0,1,10,0,10,107,1,
3,7,98,8,0,0,0,0,,101,5,204,1,
3,7,99,9,0,0,0,0,,194,2,295,1,
3,7,100,0,0,0,0,0,,111,103,314,1,
3,8,9,9,0,0,1,1,17,0,17,26,1,
3,8,10,10,0,0,1,1,18,0,18,28,1,
3,8,12,1,0,0,0,0,,16,5,33,1,
3,8,13,2,0,1,0,1,16,0,16,29,1,
3,8,14,3,1,0,1,1,11,0,11,25,1,
3,8,15,4,0,0,1,1,23,0,23,38,1,
3,8,16,5,0,0,1,1,24,0,24,40,1,
3,8,17,6,0,0,0,0,,72,5,94,1,
3,8,18,7,0,0,0,0,,22,21,61,1,
3,8,19,8,1,1,0,1,11,0,11,30,1,
3,8,20,9,0,0,1,1,28,0,28,48,1,
3,8,21,10,0,0,1,1,29,0,29,50,1,
3,8,22,0,0,0,0,0,,87,5,114,1,
3,8,23,1,0,0,0,0,,27,26,76,1,
3,8,24,2,0,1,0,1,27,0,27,51,1,
3,8,25,3,1,0,1,1,11,0,11,36,1,
3,8,26,4,0,0,1,1,34,0,34,60,1,
3,8,27,5,0,0,1,1,35,0,35,62,1,
3,8,28,6,0,0,0,0,,105,31,164,1,
3,8,29,7,0,0,0,0,,33,32,94,1,
3,8,30,8,1,1,0,1,11,0,11,41,1,
3,8,31,9,0,0,1,1,39,0,39,70,1,
3,8,32,10,0,0,1,1,40,0,40,72,1,
3,8,33,0,0,0,0,0,,120,36,189,1,
3,8,34,1,0,0,0,0,,38,37,109,1,
3,8,35,2,0,1,0,1,38,0,38,73,1,
3,8,36,3,1,0,1,1,11,0,11,47,1,
3,8,37,4,0,0,1,1,45,0,45,82,1,
3,8,38,5,0,0,1,1,46,0,46,84,1,
3,8,39,6,0,0,0,0,,138,42,219,1,
3,8,40,7,0,0,0,0,,44,43,127,1,
3,8,41,8,1,1,0,1,11,0,11,52,1,
3,8,42,9,0,0,1,1,50,0,50,92,1,
3,8,43,10,0,0,1,1,51,0,51,94,1,
3,8,44,0,0,0,0,0,,153,47,244,1,
3,8,45,1,0,0,0,0,,49,48,142,1,
3,8,46,2,0,1,0,1,49,0,49,95,1,
3,8,47,3,1,0,1,1,11,0,11,58,1,
3,8,48,4,0,0,1,1,56,0,56,104,1,
3,8,49,5,0,0,1,1,57,0,57,106,1,
3,8,50,6,0,0,0,0,,171,53,274,1,
3,8,51,7,0,0,0,0,,55,54,160,1,
3,8,52,8,1,1,0,1,11,0,11,63,1,
3,8,53,9,0,0,1,1,61,0,61,114,1,
3,8,54,10,0,0,1,1,62,0,62,116,1,
3,8,55,0,0,0,0,0,,186,58,299,1,
3,8,56,1,0,0,0,0,,60,59,175,1,
3,8,57,2,0,1,0,1,60,0,60,117,1,
3,8,58,3,1,0,1,1,11,0,11,69,1,
3,8,59,4,0,0,1,1,67,0,67,126,1,
3,8,60,5,0,0,1,1,68,0,68,128,1,
3,8,61,6,0,0,0,0,,204,64,329,1,
3,8,62,7,0,0,0,0,,66,65,193,1,
3,8,63,8,1,1,0,1,11,0,11,74,1,
3,8,64,9,0,0,1,1,72,0,72,136,1,
3,8,65,10,0,0,1,1,73,0,73,138,1,
3,8,66,0,0,0,0,0,,219,69,354,1,
3,8,67,1,0,0,0,0,,71,70,208,1,
3,8,68,2,0,1,0,1,71,0,71,139,1,
3,8,69,3,1,0,1,1,11,0,11,80,1,
3,8,70,4,0,0,1,1,78,0,78,148,1,
3,8,71,5,0,0,1,1,79,0,79,150,1,
3,8,72,6,0,0,0,0,,237,75,384,1,
3,8,73,7,0,0,0,0,,77,76,226,1,
3,8,74,8,1,1,0,1,11,0,11,85,1,
3,8,75,9,0,0,1,1,83,0,83,158,1,
3,8,76,10,0,0,1,1,84,0,84,160,1,
3,8,77,0,0,0,0,0,,252,80,409,1,
3,8,78,1,0,0,0,0,,82,81,241,1,
3,8,79,2,0,1,0,1,82,0,82,161,1,
3,8,80,3,1,0,1,1,11,0,11,91,1,
3,8,81,4,0,0,1,1,89,0,89,170,1,
3,8,82,5,0,0,1,1,90,0,90,172,1,
3,8,83,6,0,0,0,0,,270,86,439,1,
3,8,84,7,0,0,0,0,,88,87,259,1,
3,8,85,8,1,1,0,1,11,0,11,96,1,
3,8,86,9,0,0,1,1,94,0,94,180,1,
3,8,87,10,0,0,1,1,95,0,95,182,1,
3,8,88,0,0,0,0,0,,285,91,464,1,
3,8,89,1,0,0,0,0,,93,92,274,1,
3,8,90,2,0,1,0,1,93,0,93,183,1,
3,8,91,3,1,0,1,1,11,0,11,102,1,
3,8,92,4,0,0,1,1,100,0,100,192,1,
3,8,93,5,0,0,1,1,101,0,101,194,1,
3,8,94,6,0,0,0,0,,303,97,494,1,
3,8,95,7,0,0,0,0,,99,98,292,1,
3,8,96,8,1,1,0,1,11,0,11,107,1,
3,8,97,9,0,0,1,1,105,0,105,202,1,
3,8,98,10,0,0,1,1,106,0,106,204,1,
3,8,99,0,0,0,0,0,,318,102,519,1,
3,8,100,1,0,0,0,0,,104,103,307,1,
3,9,10,10,0,0,1,1,19,0,19,29,1,
3,9,11,11,0,0,1,1,20,0,20,31,1,
3,9,13,1,0,0,1,1,22,0,22,35,1,
3,9,14,2,0,0,1,1,23,0,23,37,1,
3,9,16,4,0,0,1,1,25,0,25,41,1,
3,9,17,5,0,0,1,1,26,0,26,43,1,
3,9,19,7,0,0,1,1,28,0,28,47,1,
3,9,20,8,0,0,1,1,29,0,29,49,1,
3,9,22,10,0,0,1,1,31,0,31,53,1,
3,9,23,11,0,0,1,1,32,0,32,55,1,
3,9,25,1,0,0,1,1,34,0,34,59,1,
3,9,26,2,0,0,1,1,35,0,35,61,1,
3,9,28,4,0,0,1,1,37,0,37,65,1,
3,9,29,5,0,0,1,1,38,0,38,67,1,
3,9,31,7,0,0,1,1,40,0,40,71,1,
3,9,32,8,0,0,1,1,41,0,41,73,1,
3,9,34,10,0,0,1,1,43,0,43,77,1,
3,9,35,11,0,0,1,1,44,0,44,79,1,
3,9,37,1,0,0,1,1,46,0,46,83,1,
3,9,38,2,0,0,1,1,47,0,47,85,1,
3,9,40,4,0,0,1,1,49,0,49,89,1,
3,9,41,5,0,0,1,1,50,0,50,91,1,
3,9,43,7,0,0,1,1,52,0,52,95,1,
3,9,44,8,0,0,1,1,53,0,53,97,1,
3,9,46,10,0,0,1,1,55,0,55,101,1,
3,9,47,11,0,0,1,1,56,0,56,103,1,
3,9,49,1,0,0,1,1,58,0,58,107,1,
3,9,50,2,0,0,1,1,59,0,59,109,1,
3,9,52,4,0,0,1,1,61,0,61,113,1,
3,9,53,5,0,0,1,1,62,0,62,115,1,
3,9,55,7,0,0,1,1,64,0,64,119,1,
3,9,56,8,0,0,1,1,65,0,65,121,1,
3,9,58,10,0,0,1,1,67,0,67,125,1,
3,9,59,11,0,0,1,1,68,0,68,127,1,
3,9,61,1,0,0,1,1,70,0,70,131,1,
3,9,62,2,0,0,1,1,71,0,71,133,1,
3,9,64,4,0,0,1,1,73,0,73,137,1,
3,9,65,5,0,0,1,1,74,0,74,139,1,
3,9,67,7,0,0,1,1,76,0,76,143,1,
3,9,68,8,0,0,1,1,77,0,77,145,1,
3,9,70,10,0,0,1,1,79,0,79,149,1,
3,9,71,11,0,0,1,1,80,0,80,151,1,
3,9,73,1,0,0,1,1,82,0,82,155,1,
3,9,74,2,0,0,1,1,83,0,83,157,1,
3,9,76,4,0,0,1,1,85,0,85,161,1,
3,9,77,5,0,0,1,1,86,0,86,163,1,
3,9,79,7,0,0,1,1,88,0,88,167,1,
3,9,80,8,0,0,1,1,89,0,89,169,1,
3,9,82,10,0,0,1,1,91,0,91,173,1,
3,9,83,11,0,0,1,1,92,0,92,175,1,
3,9,85,1,0,0,1,1,94,0,94,179,1,
3,9,86,2,0,0,1,1,95,0,95,181,1,
3,9,88,4,0,0,1,1,97,0,97,185,1,
3,9,89,5,0,0,1,1,98,0,98,187,1,
3,9,91,7,0,0,1,1,100,0,100,191,1,
3,9,92,8,0,0,1,1,101,0,101,193,1,
3,9,94,10,0,0,1,1,103,0,103,197,1,
3,9,95,11,0,0,1,1,104,0,104,199,1,
3,9,97,1,0,0,1,1,106,0,106,203,1,
3,9,98,2,0,0,1,1,107,0,107,205,1,
3,9,100,4,0,0,1,1,109,0,109,209,1,
3,10,11,11,0,0,0,0,,17,7,35,1,
3,10,12,12,0,0,0,0,,18,22,52,1,
3,10,14,1,0,0,1,1,24,0,24,38,1,
3,10,15,2,0,0,1,1,25,0,25,40,1,
3,10,16,3,1,0,1,1,13,0,13,29,1,
3,10,17,4,0,1,0,1,20,0,20,37,1,
3,10,18,5,0,0,0,0,,24,7,49,1,
3,10,19,6,0,0,0,0,,25,29,73,1,
3,10,20,7,0,0,1,1,30,0,30,50,1,
3,10,21,8,0,0,1,1,31,0,31,52,1,
3,10,22,9,0,0,1,1,32,0,32,54,1,
3,10,23,10,1,1,0,1,13,0,13,36,1,
3,10,24,11,0,0,0,0,,30,27,81,1,
3,10,25,12,0,0,0,0,,100,7,132,1,
3,10,26,0,0,0,0,0,,103,36,165,1,
3,10,27,1,0,0,1,1,37,0,37,64,1,
3,10,28,2,0,0,1,1,38,0,38,66,1,
3,10,29,3,1,0,1,1,13,0,13,42,1,
3,10,30,4,0,1,0,1,33,0,33,63,1,
3,10,31,5,0,0,0,0,,37,34,102,1,
3,10,32,6,0,0,0,0,,121,7,160,1,
3,10,33,7,0,0,1,1,43,0,43,76,1,
3,10,34,8,0,0,1,1,44,0,44,78,1,
3,10,35,9,0,0,1,1,45,0,45,80,1,
3,10,36,10,1,1,0,1,13,0,13,49,1,
3,10,37,11,0,0,0,0,,43,40,120,1,
3,10,38,12,0,0,0,0,,139,41,218,1,
3,10,39,0,0,0,0,0,,239,7,285,1,
3,10,40,1,0,0,1,1,50,0,50,90,1,
3,10,41,2,0,0,1,1,51,0,51,92,1,
3,10,42,3,1,0,1,1,13,0,13,55,1,
3,10,43,4,0,1,0,1,46,0,46,89,1,
3,10,44,5,0,0,0,0,,50,47,141,1,
3,10,45,6,0,0,0,0,,160,48,253,1,
3,10,46,7,0,0,1,1,56,0,56,102,1,
3,10,47,8,0,0,1,1,57,0,57,104,1,
3,10,48,9,0,0,1,1,58,0,58,106,1,
3,10,49,10,1,1,0,1,13,0,13,62,1,
3,10,50,11,0,0,0,0,,56,53,159,1,
3,10,51,12,0,0,0,0,,178,54,283,1,
3,10,52,0,0,0,0,0,,304,55,411,1,
3,10,53,1,0,0,1,1,63,0,63,116,1,
3,10,54,2,0,0,1,1,64,0,64,118,1,
3,10,55,3,1,0,1,1,13,0,13,68,1,
3,10,56,4,0,1,0,1,59,0,59,115,1,
3,10,57,5,0,0,0,0,,63,60,180,1,
3,10,58,6,0,0,0,0,,199,61,318,1,
3,10,59,7,0,0,1,1,69,0,69,128,1,
3,10,60,8,0,0,1,1,70,0,70,130,1,
3,10,61,9,0,0,1,1,71,0,71,132,1,
3,10,62,10,1,1,0,1,13,0,13,75,1,
3,10,63,11,0,0,0,0,,69,66,198,1,
3,10,64,12,0,0,0,0,,217,67,348,1,
3,10,65,0,0,0,0,0,,369,68,502,1,
3,10,66,1,0,0,1,1,76,0,76,142,1,
3,10,67,2,0,0,1,1,77,0,77,144,1,
3,10,68,3,1,0,1,1,13,0,13,81,1,
3,10,69,4,0,1,0,1,72,0,72,141,1,
3,10,70,5,0,0,0,0,,76,73,219,1,
3,10,71,6,0,0,0,0,,238,74,383,1,
3,10,72,7,0,0,1,1,82,0,82,154,1,
3,10,73,8,0,0,1,1,83,0,83,156,1,
3,10,74,9,0,0,1,1,84,0,84,158,1,
3,10,75,10,1,1,0,1,13,0,13,88,1,
3,10,76,11,0,0,0,0,,82,79,237,1,
3,10,77,12,0,0,0,0,,256,80,413,1,
3,10,78,0,0,0,0,0,,434,81,593,1,
3,10,79,1,0,0,1,1,89,0,89,168,1,
3,10,80,2,0,0,1,1,90,0,90,170,1,
3,10,81,3,1,0,1,1,13,0,13,94,1,
3,10,82,4,0,1,0,1,85,0,85,167,1,
3,10,83,5,0,0,0,0,,89,86,258,1,
3,10,84,6,0,0,0,0,,277,87,448,1,
3,10,85,7,0,0,1,1,95,0,95,180,1,
3,10,86,8,0,0,1,1,96,0,96,182,1,
3,10,87,9,0,0,1,1,97,0,97,184,1,
3,10,88,10,1,1,0,1,13,0,13,101,1,
3,10,89,11,0,0,0,0,,95,92,276,1,
3,10,90,12,0,0,0,0,,295,93,478,1,
3,10,91,0,0,0,0,0,,499,94,684,1,
3,10,92,1,0,0,1,1,102,0,102,194,1,
3,10,93,2,0,0,1,1,103,0,103,196,1,
3,10,94,3,1,0,1,1,13,0,13,107,1,
3,10,95,4,0,1,0,1,98,0,98,193,1,
3,10,96,5,0,0,0,0,,102,99,297,1,
3,10,97,6,0,0,0,0,,316,100,513,1,
3,10,98,7,0,0,1,1,108,0,108,206,1,
3,10,99,8,0,0,1,1,109,0,109,208,1,
3,10,100,9,0,0,1,1,110,0,110,210,1,
3,11,12,12,0,0,0,0,,18,15,45,1,
3,11,13,13,0,0,0,0,,40,2,55,1,
3,11,15,1,0,0,0,0,,26,2,43,1,
3,11,16,2,0,0,1,1,27,0,27,43,1,
3,11,17,3,1,0,1,1,14,0,14,31,1,
3,11,18,4,0,0,0,0,,13,7,38,1,
3,11,19,5,0,1,0,1,22,0,22,41,1,
3,11,20,6,0,0,0,0,,26,23,69,1,
3,11,21,7,0,0,0,0,,64,2,87,1,
3,11,22,8,0,0,1,1,33,0,33,55,1,
3,11,23,9,0,0,1,1,34,0,34,57,1,
3,11,24,10,0,0,0,0,,31,7,62,1,
3,11,25,11,1,1,0,1,14,0,14,39,1,
3,11,26,12,0,0,0,0,,32,29,87,1,
3,11,27,13,0,0,0,0,,44,30,101,1,
3,11,28,0,0,0,0,0,,110,31,169,1,
3,11,29,1,0,0,0,0,,94,2,125,1,
3,11,30,2,0,0,1,1,41,0,41,71,1,
3,11,31,3,1,0,1,1,14,0,14,45,1,
3,11,32,4,0,0,0,0,,27,7,66,1,
3,11,33,5,0,1,0,1,36,0,36,69,1,
3,11,34,6,0,0,0,0,,40,37,111,1,
3,11,35,7,0,0,0,0,,106,2,143,1,
3,11,36,8,0,0,1,1,47,0,47,83,1,
3,11,37,9,0,0,1,1,48,0,48,85,1,
3,11,38,10,0,0,0,0,,45,7,90,1,
3,11,39,11,1,1,0,1,14,0,14,53,1,
3,11,40,12,0,0,0,0,,46,43,129,1,
3,11,41,13,0,0,0,0,,58,44,143,1,
3,11,42,0,0,0,0,0,,152,45,239,1,
3,11,43,1,0,0,0,0,,136,2,181,1,
3,11,44,2,0,0,1,1,55,0,55,99,1,
3,11,45,3,1,0,1,1,14,0,14,59,1,
3,11,46,4,0,0,0,0,,41,7,94,1,
3,11,47,5,0,1,0,1,50,0,50,97,1,
3,11,48,6,0,0,0,0,,54,51,153,1,
3,11,49,7,0,0,0,0,,148,2,199,1,
3,11,50,8,0,0,1,1,61,0,61,111,1,
3,11,51,9,0,0,1,1,62,0,62,113,1,
3,11,52,10,0,0,0,0,,59,7,118,1,
3,11,53,11,1,1,0,1,14,0,14,67,1,
3,11,54,12,0,0,0,0,,60,57,171,1,
3,11,55,13,0,0,0,0,,72,58,185,1,
3,11,56,0,0,0,0,0,,194,59,309,1,
3,11,57,1,0,0,0,0,,178,2,237,1,
3,11,58,2,0,0,1,1,69,0,69,127,1,
3,11,59,3,1,0,1,1,14,0,14,73,1,
3,11,60,4,0,0,0,0,,55,7,122,1,
3,11,61,5,0,1,0,1,64,0,64,125,1,
3,11,62,6,0,0,0,0,,68,65,195,1,
3,11,63,7,0,0,0,0,,190,2,255,1,
3,11,64,8,0,0,1,1,75,0,75,139,1,
3,11,65,9,0,0,1,1,76,0,76,141,1,
3,11,66,10,0,0,0,0,,73,7,146,1,
3,11,67,11,1,1,0,1,14,0,14,81,1,
3,11,68,12,0,0,0,0,,74,71,213,1,
3,11,69,13,0,0,0,0,,86,72,227,1,
3,11,70,0,0,0,0,0,,236,73,379,1,
3,11,71,1,0,0,0,0,,220,2,293,1,
3,11,72,2,0,0,1,1,83,0,83,155,1,
3,11,73,3,1,0,1,1,14,0,14,87,1,
3,11,74,4,0,0,0,0,,69,7,150,1,
3,11,75,5,0,1,0,1,78,0,78,153,1,
3,11,76,6,0,0,0,0,,82,79,237,1,
3,11,77,7,0,0,0,0,,232,2,311,1,
3,11,78,8,0,0,1,1,89,0,89,167,1,
3,11,79,9,0,0,1,1,90,0,90,169,1,
3,11,80,10,0,0,0,0,,87,7,174,1,
3,11,81,11,1,1,0,1,14,0,14,95,1,
3,11,82,12,0,0,0,0,,88,85,255,1,
3,11,83,13,0,0,0,0,,100,86,269,1,
3,11,84,0,0,0,0,0,,278,87,449,1,
3,11,85,1,0,0,0,0,,262,2,349,1,
3,11,86,2,0,0,1,1,97,0,97,183,1,
3,11,87,3,1,0,1,1,14,0,14,101,1,
3,11,88,4,0,0,0,0,,83,7,178,1,
3,11,89,5,0,1,0,1,92,0,92,181,1,
3,11,90,6,0,0,0,0,,96,93,279,1,
3,11,91,7,0,0,0,0,,274,2,367,1,
3,11,92,8,0,0,1,1,103,0,103,195,1,
3,11,93,9,0,0,1,1,104,0,104,197,1,
3,11,94,10,0,0,0,0,,101,7,202,1,
3,11,95,11,1,1,0,1,14,0,14,109,1,
3,11,96,12,0,0,0,0,,102,99,297,1,
3,11,97,13,0,0,0,0,,114,100,311,1,
3,11,98,0,0,0,0,0,,320,101,519,1,
3,11,99,1,0,0,0,0,,304,2,405,1,
3,11,100,2,0,0,1,1,111,0,111,211,1,
3,12,13,13,0,0,0,0,,31,16,60,1,
3,12,14,14,0,0,0,0,,47,15,76,1,
3,12,16,1,0,0,0,0,,42,15,73,1,
3,12,17,2,0,0,0,0,,44,5,66,1,
3,12,19,4,0,0,0,0,,13,15,47,1,
3,12,20,5,0,0,0,0,,13,23,56,1,
3,12,22,7,0,0,0,0,,64,5,91,1,
3,12,23,8,0,0,0,0,,102,5,130,1,
3,12,25,10,0,0,0,0,,33,37,95,1,
3,12,26,11,0,0,0,0,,33,15,74,1,
3,12,28,13,0,0,0,0,,46,31,105,1,
3,12,29,14,0,0,0,0,,47,32,108,1,
3,12,31,1,0,0,0,0,,48,34,113,1,
3,12,32,2,0,0,0,0,,74,5,111,1,
3,12,34,4,0,0,0,0,,28,15,77,1,
3,12,35,5,0,0,0,0,,28,38,101,1,
3,12,37,7,0,0,0,0,,109,5,151,1,
3,12,38,8,0,0,0,0,,147,5,190,1,
3,12,40,10,0,0,0,0,,48,52,140,1,
3,12,41,11,0,0,0,0,,48,15,104,1,
3,12,43,13,0,0,0,0,,61,46,150,1,
3,12,44,14,0,0,0,0,,62,47,153,1,
3,12,46,1,0,0,0,0,,63,49,158,1,
3,12,47,2,0,0,0,0,,104,5,156,1,
3,12,49,4,0,0,0,0,,43,15,107,1,
3,12,50,5,0,0,0,0,,43,53,146,1,
3,12,52,7,0,0,0,0,,154,5,211,1,
3,12,53,8,0,0,0,0,,192,5,250,1,
3,12,55,10,0,0,0,0,,63,67,185,1,
3,12,56,11,0,0,0,0,,63,15,134,1,
3,12,58,13,0,0,0,0,,76,61,195,1,
3,12,59,14,0,0,0,0,,77,62,198,1,
3,12,61,1,0,0,0,0,,78,64,203,1,
3,12,62,2,0,0,0,0,,134,5,201,1,
3,12,64,4,0,0,0,0,,58,15,137,1,
3,12,65,5,0,0,0,0,,58,68,191,1,
3,12,67,7,0,0,0,0,,199,5,271,1,
3,12,68,8,0,0,0,0,,237,5,310,1,
3,12,70,10,0,0,0,0,,78,82,230,1,
3,12,71,11,0,0,0,0,,78,15,164,1,
3,12,73,13,0,0,0,0,,91,76,240,1,
3,12,74,14,0,0,0,0,,92,77,243,1,
3,12,76,1,0,0,0,0,,93,79,248,1,
3,12,77,2,0,0,0,0,,164,5,246,1,
3,12,79,4,0,0,0,0,,73,15,167,1,
3,12,80,5,0,0,0,0,,73,83,236,1,
3,12,82,7,0,0,0,0,,244,5,331,1,
3,12,83,8,0,0,0,0,,282,5,370,1,
3,12,85,10,0,0,0,0,,93,97,275,1,
3,12,86,11,0,0,0,0,,93,15,194,1,
3,12,88,13,0,0,0,0,,106,91,285,1,
3,12,89,14,0,0,0,0,,107,92,288,1,
3,12,91,1,0,0,0,0,,108,94,293,1,
3,12,92,2,0,0,0,0,,194,5,291,1,
3,12,94,4,0,0,0,0,,88,15,197,1,
3,12,95,5,0,0,0,0,,88,98,281,1,
3,12,97,7,0,0,0,0,,289,5,391,1,
3,12,98,8,0,0,0,0,,327,5,430,1,
3,12,100,10,0,0,0,0,,108,112,320,1,
3,13,14,14,0,0,0,0,,17,27,58,1,
3,13,15,15,0,0,0,0,,26,2,43,1,
3,13,17,1,0,0,0,0,,48,2,67,1,
3,13,18,2,0,0,0,0,,22,21,61,1,
3,13,19,3,1,0,1,1,16,0,16,35,1,
3,13,20,4,0,0,1,1,33,0,33,53,1,
3,13,21,5,0,0,0,0,,66,2,89,1,
3,13,22,6,0,0,0,0,,102,5,129,1,
3,13,23,7,0,1,0,1,26,0,26,49,1,
3,13,24,8,0,0,0,0,,33,16,73,1,
3,13,25,9,0,0,1,1,38,0,38,63,1,
3,13,26,10,0,0,1,1,39,0,39,65,1,
3,13,27,11,0,0,0,0,,94,2,123,1,
3,13,28,12,0,0,0,0,,79,31,138,1,
3,13,29,13,1,1,0,1,16,0,16,45,1,
3,13,30,14,0,0,0,0,,33,43,106,1,
3,13,31,15,0,0,0,0,,102,2,135,1,
3,13,32,0,0,0,0,0,,263,5,300,1,
3,13,33,1,0,0,0,0,,50,36,119,1,
3,13,34,2,0,0,0,0,,38,37,109,1,
3,13,35,3,1,0,1,1,16,0,16,51,1,
3,13,36,4,0,0,1,1,49,0,49,85,1,
3,13,37,5,0,0,0,0,,114,2,153,1,
3,13,38,6,0,0,0,0,,99,41,178,1,
3,13,39,7,0,1,0,1,42,0,42,81,1,
3,13,40,8,0,0,0,0,,49,16,105,1,
3,13,41,9,0,0,1,1,54,0,54,95,1,
3,13,42,10,0,0,1,1,55,0,55,97,1,
3,13,43,11,0,0,0,0,,142,2,187,1,
3,13,44,12,0,0,0,0,,111,47,202,1,
3,13,45,13,1,1,0,1,16,0,16,61,1,
3,13,46,14,0,0,0,0,,49,59,154,1,
3,13,47,15,0,0,0,0,,150,2,199,1,
3,13,48,0,0,0,0,0,,237,51,336,1,
3,13,49,1,0,0,0,0,,66,52,167,1,
3,13,50,2,0,0,0,0,,54,53,157,1,
3,13,51,3,1,0,1,1,16,0,16,67,1,
3,13,52,4,0,0,1,1,65,0,65,117,1,
3,13,53,5,0,0,0,0,,162,2,217,1,
3,13,54,6,0,0,0,0,,131,57,242,1,
3,13,55,7,0,1,0,1,58,0,58,113,1,
3,13,56,8,0,0,0,0,,65,16,137,1,
3,13,57,9,0,0,1,1,70,0,70,127,1,
3,13,58,10,0,0,1,1,71,0,71,129,1,
3,13,59,11,0,0,0,0,,190,2,251,1,
3,13,60,12,0,0,0,0,,143,63,266,1,
3,13,61,13,1,1,0,1,16,0,16,77,1,
3,13,62,14,0,0,0,0,,65,75,202,1,
3,13,63,15,0,0,0,0,,198,2,263,1,
3,13,64,0,0,0,0,0,,301,67,432,1,
3,13,65,1,0,0,0,0,,82,68,215,1,
3,13,66,2,0,0,0,0,,70,69,205,1,
3,13,67,3,1,0,1,1,16,0,16,83,1,
3,13,68,4,0,0,1,1,81,0,81,149,1,
3,13,69,5,0,0,0,0,,210,2,281,1,
3,13,70,6,0,0,0,0,,163,73,306,1,
3,13,71,7,0,1,0,1,74,0,74,145,1,
3,13,72,8,0,0,0,0,,81,16,169,1,
3,13,73,9,0,0,1,1,86,0,86,159,1,
3,13,74,10,0,0,1,1,87,0,87,161,1,
3,13,75,11,0,0,0,0,,238,2,315,1,
3,13,76,12,0,0,0,0,,175,79,330,1,
3,13,77,13,1,1,0,1,16,0,16,93,1,
3,13,78,14,0,0,0,0,,81,91,250,1,
3,13,79,15,0,0,0,0,,246,2,327,1,
3,13,80,0,0,0,0,0,,365,83,528,1,
3,13,81,1,0,0,0,0,,98,84,263,1,
3,13,82,2,0,0,0,0,,86,85,253,1,
3,13,83,3,1,0,1,1,16,0,16,99,1,
3,13,84,4,0,0,1,1,97,0,97,181,1,
3,13,85,5,0,0,0,0,,258,2,345,1,
3,13,86,6,0,0,0,0,,195,89,370,1,
3,13,87,7,0,1,0,1,90,0,90,177,1,
3,13,88,8,0,0,0,0,,97,16,201,1,
3,13,89,9,0,0,1,1,102,0,102,191,1,
3,13,90,10,0,0,1,1,103,0,103,193,1,
3,13,91,11,0,0,0,0,,286,2,379,1,
3,13,92,12,0,0,0,0,,207,95,394,1,
3,13,93,13,1,1,0,1,16,0,16,109,1,
3,13,94,14,0,0,0,0,,97,107,298,1,
3,13,95,15,0,0,0,0,,294,2,391,1,
3,13,96,0,0,0,0,0,,429,99,624,1,
3,13,97,1,0,0,0,0,,114,100,311,1,
3,13,98,2,0,0,0,0,,102,101,301,1,
3,13,99,3,1,0,1,1,16,0,16,115,1,
3,13,100,4,0,0,1,1,113,0,113,213,1,
3,14,15,15,0,0,1,1,29,0,29,44,1,
3,14,16,16,0,0,1,1,30,0,30,46,1,
3,14,18,1,0,0,0,0,,22,32,72,1,
3,14,19,2,0,0,0,0,,23,11,53,1,
3,14,20,3,1,0,1,1,17,0,17,37,1,
3,14,21,4,0,0,1,1,35,0,35,56,1,
3,14,22,5,0,0,1,1,36,0,36,58,1,
3,14,23,6,0,0,0,0,,27,37,87,1,
3,14,24,7,0,0,0,0,,28,38,90,1,
3,14,25,8,0,1,0,1,28,0,28,53,1,
3,14,26,9,0,0,1,1,40,0,40,66,1,
3,14,27,10,0,0,1,1,41,0,41,68,1,
3,14,28,11,0,0,1,1,42,0,42,70,1,
3,14,29,12,0,0,0,0,,82,43,154,1,
3,14,30,13,0,0,0,0,,84,11,125,1,
3,14,31,14,1,1,0,1,17,0,17,48,1,
3,14,32,15,0,0,1,1,46,0,46,78,1,
3,14,33,16,0,0,1,1,47,0,47,80,1,
3,14,34,0,0,0,0,0,,92,48,174,1,
3,14,35,1,0,0,0,0,,94,49,178,1,
3,14,36,2,0,0,0,0,,40,39,115,1,
3,14,37,3,1,0,1,1,17,0,17,54,1,
3,14,38,4,0,0,1,1,52,0,52,90,1,
3,14,39,5,0,0,1,1,53,0,53,92,1,
3,14,40,6,0,0,0,0,,104,54,198,1,
3,14,41,7,0,0,0,0,,106,11,158,1,
3,14,42,8,0,1,0,1,45,0,45,87,1,
3,14,43,9,0,0,1,1,57,0,57,100,1,
3,14,44,10,0,0,1,1,58,0,58,102,1,
3,14,45,11,0,0,1,1,59,0,59,104,1,
3,14,46,12,0,0,0,0,,231,60,337,1,
3,14,47,13,0,0,0,0,,118,50,215,1,
3,14,48,14,1,1,0,1,17,0,17,65,1,
3,14,49,15,0,0,1,1,63,0,63,112,1,
3,14,50,16,0,0,1,1,64,0,64,114,1,
3,14,51,0,0,0,0,0,,251,65,367,1,
3,14,52,1,0,0,0,0,,255,11,318,1,
3,14,53,2,0,0,0,0,,57,56,166,1,
3,14,54,3,1,0,1,1,17,0,17,71,1,
3,14,55,4,0,0,1,1,69,0,69,124,1,
3,14,56,5,0,0,1,1,70,0,70,126,1,
3,14,57,6,0,0,0,0,,275,71,403,1,
3,14,58,7,0,0,0,0,,140,61,259,1,
3,14,59,8,0,1,0,1,62,0,62,121,1,
3,14,60,9,0,0,1,1,74,0,74,134,1,
3,14,61,10,0,0,1,1,75,0,75,136,1,
3,14,62,11,0,0,1,1,76,0,76,138,1,
3,14,63,12,0,0,0,0,,382,11,456,1,
3,14,64,13,0,0,0,0,,152,67,283,1,
3,14,65,14,1,1,0,1,17,0,17,82,1,
3,14,66,15,0,0,1,1,80,0,80,146,1,
3,14,67,16,0,0,1,1,81,0,81,148,1,
3,14,68,0,0,0,0,0,,407,82,557,1,
3,14,69,1,0,0,0,0,,323,72,464,1,
3,14,70,2,0,0,0,0,,74,73,217,1,
3,14,71,3,1,0,1,1,17,0,17,88,1,
3,14,72,4,0,0,1,1,86,0,86,158,1,
3,14,73,5,0,0,1,1,87,0,87,160,1,
3,14,74,6,0,0,0,0,,437,11,522,1,
3,14,75,7,0,0,0,0,,174,78,327,1,
3,14,76,8,0,1,0,1,79,0,79,155,1,
3,14,77,9,0,0,1,1,91,0,91,168,1,
3,14,78,10,0,0,1,1,92,0,92,170,1,
3,14,79,11,0,0,1,1,93,0,93,172,1,
3,14,80,12,0,0,0,0,,467,83,630,1,
3,14,81,13,0,0,0,0,,186,84,351,1,
3,14,82,14,1,1,0,1,17,0,17,99,1,
3,14,83,15,0,0,1,1,97,0,97,180,1,
3,14,84,16,0,0,1,1,98,0,98,182,1,
3,14,85,0,0,0,0,0,,685,11,781,1,
3,14,86,1,0,0,0,0,,391,89,566,1,
3,14,87,2,0,0,0,0,,91,90,268,1,
3,14,88,3,1,0,1,1,17,0,17,105,1,
3,14,89,4,0,0,1,1,103,0,103,192,1,
3,14,90,5,0,0,1,1,104,0,104,194,1,
3,14,91,6,0,0,0,0,,522,94,707,1,
3,14,92,7,0,0,0,0,,208,95,395,1,
3,14,93,8,0,1,0,1,96,0,96,189,1,
3,14,94,9,0,0,1,1,108,0,108,202,1,
3,14,95,10,0,0,1,1,109,0,109,204,1,
3,14,96,11,0,0,1,1,110,0,110,206,1,
3,14,97,12,0,0,0,0,,552,100,749,1,
3,14,98,13,0,0,0,0,,220,101,419,1,
3,14,99,14,1,1,0,1,17,0,17,116,1,
3,14,100,15,0,0,1,1,114,0,114,214,1,
3,15,16,16,0,0,1,1,31,0,31,47,1,
3,15,17,17,0,0,1,1,32,0,32,49,1,
3,15,19,1,0,0,1,1,34,0,34,53,1,
3,15,20,2,0,0,1,1,35,0,35,55,1,
3,15,22,4,0,0,1,1,37,0,37,59,1,
3,15,23,5,0,0,1,1,38,0,38,61,1,
3,15,25,7,0,0,1,1,40,0,40,65,1,
3,15,26,8,0,0,1,1,41,0,41,67,1,
3,15,28,10,0,0,1,1,43,0,43,71,1,
3,15,29,11,0,0,1,1,44,0,44,73,1,
3,15,31,13,0,0,1,1,46,0,46,77,1,
3,15,32,14,0,0,1,1,47,0,47,79,1,
3,15,34,16,0,0,1,1,49,0,49,83,1,
3,15,35,17,0,0,1,1,50,0,50,85,1,
3,15,37,1,0,0,1,1,52,0,52,89,1,
3,15,38,2,0,0,1,1,53,0,53,91,1,
3,15,40,4,0,0,1,1,55,0,55,95,1,
3,15,41,5,0,0,1,1,56,0,56,97,1,
3,15,43,7,0,0,1,1,58,0,58,101,1,
3,15,44,8,0,0,1,1,59,0,59,103,1,
3,15,46,10,0,0,1,1,61,0,61,107,1,
3,15,47,11,0,0,1,1,62,0,62,109,1,
3,15,49,13,0,0,1,1,64,0,64,113,1,
3,15,50,14,0,0,1,1,65,0,65,115,1,
3,15,52,16,0,0,1,1,67,0,67,119,1,
3,15,53,17,0,0,1,1,68,0,68,121,1,
3,15,55,1,0,0,1,1,70,0,70,125,1,
3,15,56,2,0,0,1,1,71,0,71,127,1,
3,15,58,4,0,0,1,1,73,0,73,131,1,
3,15,59,5,0,0,1,1,74,0,74,133,1,
3,15,61,7,0,0,1,1,76,0,76,137,1,
3,15,62,8,0,0,1,1,77,0,77,139,1,
3,15,64,10,0,0,1,1,79,0,79,143,1,
3,15,65,11,0,0,1,1,80,0,80,145,1,
3,15,67,13,0,0,1,1,82,0,82,149,1,
3,15,68,14,0,0,1,1,83,0,83,151,1,
3,15,70,16,0,0,1,1,85,0,85,155,1,
3,15,71,17,0,0,1,1,86,0,86,157,1,
3,15,73,1,0,0,1,1,88,0,88,161,1,
3,15,74,2,0,0,1,1,89,0,89,163,1,
3,15,76,4,0,0,1,1,91,0,91,167,1,
3,15,77,5,0,0,1,1,92,0,92,169,1,
3,15,79,7,0,0,1,1,94,0,94,173,1,
3,15,80,8,0,0,1,1,95,0,95,175,1,
3,15,82,10,0,0,1,1,97,0,97,179,1,
3,15,83,11,0,0,1,1,98,0,98,181,1,
3,15,85,13,0,0,1,1,100,0,100,185,1,
3,15,86,14,0,0,1,1,101,0,101,187,1,
3,15,88,16,0,0,1,1,103,0,103,191,1,
3,15,89,17,0,0,1,1,104,0,104,193,1,
3,15,91,1,0,0,1,1,106,0,106,197,1,
3,15,92,2,0,0,1,1,107,0,107,199,1,
3,15,94,4,0,0,1,1,109,0,109,203,1,
3,15,95,5,0,0,1,1,110,0,110,205,1,
3,15,97,7,0,0,1,1,112,0,112,209,1,
3,15,98,8,0,0,1,1,113,0,113,211,1,
3,15,100,10,0,0,1,1,115,0,115,215,1,
3,16,17,17,0,0,0,0,,23,33,73,1,
3,16,18,18,0,0,0,0,,24,34,76,1,
3,16,20,1,0,0,1,1,36,0,36,56,1,
3,16,21,2,0,0,1,1,37,0,37,58,1,
3,16,22,3,1,0,1,1,19,0,19,41,1,
3,16,23,4,0,0,0,0,,29,13,65,1,
3,16,24,5,0,0,0,0,,30,40,94,1,
3,16,25,6,0,0,0,0,,31,41,97,1,
3,16,26,7,0,0,1,1,42,0,42,68,1,
3,16,27,8,0,0,1,1,43,0,43,70,1,
3,16,28,9,0,0,1,1,44,0,44,72,1,
3,16,29,10,0,1,0,1,32,0,32,61,1,
3,16,30,11,0,0,0,0,,36,46,112,1,
3,16,31,12,0,0,0,0,,37,47,115,1,
3,16,32,13,0,0,1,1,48,0,48,80,1,
3,16,33,14,0,0,1,1,49,0,49,82,1,
3,16,34,15,0,0,1,1,50,0,50,84,1,
3,16,35,16,1,1,0,1,19,0,19,54,1,
3,16,36,17,0,0,0,0,,100,13,149,1,
3,16,37,18,0,0,0,0,,102,53,192,1,
3,16,38,0,0,0,0,0,,104,54,196,1,
3,16,39,1,0,0,1,1,55,0,55,94,1,
3,16,40,2,0,0,1,1,56,0,56,96,1,
3,16,41,3,1,0,1,1,19,0,19,60,1,
3,16,42,4,0,0,0,0,,48,45,135,1,
3,16,43,5,0,0,0,0,,114,59,216,1,
3,16,44,6,0,0,0,0,,116,60,220,1,
3,16,45,7,0,0,1,1,61,0,61,106,1,
3,16,46,8,0,0,1,1,62,0,62,108,1,
3,16,47,9,0,0,1,1,63,0,63,110,1,
3,16,48,10,0,1,0,1,51,0,51,99,1,
3,16,49,11,0,0,0,0,,126,13,188,1,
3,16,50,12,0,0,0,0,,128,66,244,1,
3,16,51,13,0,0,1,1,67,0,67,118,1,
3,16,52,14,0,0,1,1,68,0,68,120,1,
3,16,53,15,0,0,1,1,69,0,69,122,1,
3,16,54,16,1,1,0,1,19,0,19,73,1,
3,16,55,17,0,0,0,0,,138,58,251,1,
3,16,56,18,0,0,0,0,,277,72,405,1,
3,16,57,0,0,0,0,0,,281,73,411,1,
3,16,58,1,0,0,1,1,74,0,74,132,1,
3,16,59,2,0,0,1,1,75,0,75,134,1,
3,16,60,3,1,0,1,1,19,0,19,79,1,
3,16,61,4,0,0,0,0,,67,64,192,1,
3,16,62,5,0,0,0,0,,301,13,376,1,
3,16,63,6,0,0,0,0,,305,79,447,1,
3,16,64,7,0,0,1,1,80,0,80,144,1,
3,16,65,8,0,0,1,1,81,0,81,146,1,
3,16,66,9,0,0,1,1,82,0,82,148,1,
3,16,67,10,0,1,0,1,70,0,70,137,1,
3,16,68,11,0,0,0,0,,164,71,303,1,
3,16,69,12,0,0,0,0,,329,85,483,1,
3,16,70,13,0,0,1,1,86,0,86,156,1,
3,16,71,14,0,0,1,1,87,0,87,158,1,
3,16,72,15,0,0,1,1,88,0,88,160,1,
3,16,73,16,1,1,0,1,19,0,19,92,1,
3,16,74,17,0,0,0,0,,176,77,327,1,
3,16,75,18,0,0,0,0,,450,13,538,1,
3,16,76,0,0,0,0,0,,455,92,623,1,
3,16,77,1,0,0,1,1,93,0,93,170,1,
3,16,78,2,0,0,1,1,94,0,94,172,1,
3,16,79,3,1,0,1,1,19,0,19,98,1,
3,16,80,4,0,0,0,0,,86,83,249,1,
3,16,81,5,0,0,0,0,,377,84,542,1,
3,16,82,6,0,0,0,0,,485,98,665,1,
3,16,83,7,0,0,1,1,99,0,99,182,1,
3,16,84,8,0,0,1,1,100,0,100,184,1,
3,16,85,9,0,0,1,1,101,0,101,186,1,
3,16,86,10,0,1,0,1,89,0,89,175,1,
3,16,87,11,0,0,0,0,,202,90,379,1,
3,16,88,12,0,0,0,0,,515,13,616,1,
3,16,89,13,0,0,1,1,105,0,105,194,1,
3,16,90,14,0,0,1,1,106,0,106,196,1,
3,16,91,15,0,0,1,1,107,0,107,198,1,
3,16,92,16,1,1,0,1,19,0,19,111,1,
3,16,93,17,0,0,0,0,,214,96,403,1,
3,16,94,18,0,0,0,0,,545,97,736,1,
3,16,95,0,0,0,0,0,,765,111,971,1,
3,16,96,1,0,0,1,1,112,0,112,208,1,
3,16,97,2,0,0,1,1,113,0,113,210,1,
3,16,98,3,1,0,1,1,19,0,19,117,1,
3,16,99,4,0,0,0,0,,105,102,306,1,
3,16,100,5,0,0,0,0,,453,103,656,1,
3,17,18,18,0,0,0,0,,65,7,90,1,
3,17,19,19,0,0,0,0,,58,2,79,1,
3,17,21,1,0,0,0,0,,38,2,61,1,
3,17,22,2,0,0,1,1,39,0,39,61,1,
3,17,23,3,1,0,1,1,20,0,20,43,1,
3,17,24,4,0,0,0,0,,30,27,81,1,
3,17,25,5,0,0,0,0,,31,14,70,1,
3,17,26,6,0,0,0,0,,32,43,101,1,
3,17,27,7,0,0,0,0,,88,2,117,1,
3,17,28,8,0,0,1,1,45,0,45,73,1,
3,17,29,9,0,0,1,1,46,0,46,75,1,
3,17,30,10,0,0,0,0,,43,20,93,1,
3,17,31,11,0,1,0,1,34,0,34,65,1,
3,17,32,12,0,0,0,0,,142,7,181,1,
3,17,33,13,0,0,0,0,,150,2,185,1,
3,17,34,14,0,0,1,1,51,0,51,85,1,
3,17,35,15,0,0,1,1,52,0,52,87,1,
3,17,36,16,0,0,0,0,,43,53,132,1,
3,17,37,17,1,1,0,1,20,0,20,57,1,
3,17,38,18,0,0,0,0,,105,41,184,1,
3,17,39,19,0,0,0,0,,107,14,160,1,
3,17,40,0,0,0,0,0,,109,57,206,1,
3,17,41,1,0,0,0,0,,194,2,237,1,
3,17,42,2,0,0,1,1,59,0,59,101,1,
3,17,43,3,1,0,1,1,20,0,20,63,1,
3,17,44,4,0,0,0,0,,50,47,141,1,
3,17,45,5,0,0,0,0,,51,48,144,1,
3,17,46,6,0,0,0,0,,365,7,418,1,
3,17,47,7,0,0,0,0,,212,2,261,1,
3,17,48,8,0,0,1,1,65,0,65,113,1,
3,17,49,9,0,0,1,1,66,0,66,115,1,
3,17,50,10,0,0,0,0,,63,20,133,1,
3,17,51,11,0,1,0,1,54,0,54,105,1,
3,17,52,12,0,0,0,0,,133,55,240,1,
3,17,53,13,0,0,0,0,,230,2,285,1,
3,17,54,14,0,0,1,1,71,0,71,125,1,
3,17,55,15,0,0,1,1,72,0,72,127,1,
3,17,56,16,0,0,0,0,,63,73,192,1,
3,17,57,17,1,1,0,1,20,0,20,77,1,
3,17,58,18,0,0,0,0,,145,61,264,1,
3,17,59,19,0,0,0,0,,147,62,268,1,
3,17,60,0,0,0,0,0,,609,7,676,1,
3,17,61,1,0,0,0,0,,274,2,337,1,
3,17,62,2,0,0,1,1,79,0,79,141,1,
3,17,63,3,1,0,1,1,20,0,20,83,1,
3,17,64,4,0,0,0,0,,70,67,201,1,
3,17,65,5,0,0,0,0,,71,68,204,1,
3,17,66,6,0,0,0,0,,319,69,454,1,
3,17,67,7,0,0,0,0,,292,2,361,1,
3,17,68,8,0,0,1,1,85,0,85,153,1,
3,17,69,9,0,0,1,1,86,0,86,155,1,
3,17,70,10,0,0,0,0,,83,20,173,1,
3,17,71,11,0,1,0,1,74,0,74,145,1,
3,17,72,12,0,0,0,0,,173,75,320,1,
3,17,73,13,0,0,0,0,,310,2,385,1,
3,17,74,14,0,0,1,1,91,0,91,165,1,
3,17,75,15,0,0,1,1,92,0,92,167,1,
3,17,76,16,0,0,0,0,,83,93,252,1,
3,17,77,17,1,1,0,1,20,0,20,97,1,
3,17,78,18,0,0,0,0,,185,81,344,1,
3,17,79,19,0,0,0,0,,187,82,348,1,
3,17,80,0,0,0,0,0,,478,83,641,1,
3,17,81,1,0,0,0,0,,354,2,437,1,
3,17,82,2,0,0,1,1,99,0,99,181,1,
3,17,83,3,1,0,1,1,20,0,20,103,1,
3,17,84,4,0,0,0,0,,90,87,261,1,
3,17,85,5,0,0,0,0,,91,88,264,1,
3,17,86,6,0,0,0,0,,399,89,574,1,
3,17,87,7,0,0,0,0,,372,2,461,1,
3,17,88,8,0,0,1,1,105,0,105,193,1,
3,17,89,9,0,0,1,1,106,0,106,195,1,
3,17,90,10,0,0,0,0,,103,20,213,1,
3,17,91,11,0,1,0,1,94,0,94,185,1,
3,17,92,12,0,0,0,0,,213,95,400,1,
3,17,93,13,0,0,0,0,,390,2,485,1,
3,17,94,14,0,0,1,1,111,0,111,205,1,
3,17,95,15,0,0,1,1,112,0,112,207,1,
3,17,96,16,0,0,0,0,,103,113,312,1,
3,17,97,17,1,1,0,1,20,0,20,117,1,
3,17,98,18,0,0,0,0,,225,101,424,1,
3,17,99,19,0,0,0,0,,227,102,428,1,
3,17,100,0,0,0,0,0,,578,103,781,1,
3,18,19,19,0,0,0,0,,68,22,109,1,
3,18,20,20,0,0,0,0,,65,21,106,1,
3,18,22,1,0,0,0,0,,60,21,103,1,
3,18,23,2,0,0,0,0,,74,26,123,1,
3,18,25,4,0,0,0,0,,62,7,94,1,
3,18,26,5,0,0,0,0,,32,29,87,1,
3,18,28,7,0,0,0,0,,67,31,126,1,
3,18,29,8,0,0,0,0,,138,21,188,1,
3,18,31,10,0,0,0,0,,142,7,180,1,
3,18,32,11,0,0,0,0,,90,7,129,1,
3,18,34,13,0,0,0,0,,101,21,156,1,
3,18,35,14,0,0,0,0,,102,53,190,1,
3,18,37,16,0,0,0,0,,45,55,137,1,
3,18,38,17,0,0,0,0,,107,7,152,1,
3,18,40,19,0,0,0,0,,110,43,193,1,
3,18,41,20,0,0,0,0,,112,44,197,1,
3,18,43,1,0,0,0,0,,115,46,204,1,
3,18,44,2,0,0,0,0,,116,47,207,1,
3,18,46,4,0,0,0,0,,104,7,157,1,
3,18,47,5,0,0,0,0,,53,50,150,1,
3,18,49,7,0,0,0,0,,109,52,210,1,
3,18,50,8,0,0,0,0,,201,21,272,1,
3,18,52,10,0,0,0,0,,205,7,264,1,
3,18,53,11,0,0,0,0,,153,7,213,1,
3,18,55,13,0,0,0,0,,157,21,233,1,
3,18,56,14,0,0,0,0,,144,74,274,1,
3,18,58,16,0,0,0,0,,66,76,200,1,
3,18,59,17,0,0,0,0,,149,7,215,1,
3,18,61,19,0,0,0,0,,152,64,277,1,
3,18,62,20,0,0,0,0,,154,65,281,1,
3,18,64,1,0,0,0,0,,157,67,288,1,
3,18,65,2,0,0,0,0,,158,68,291,1,
3,18,67,4,0,0,0,0,,146,7,220,1,
3,18,68,5,0,0,0,0,,74,71,213,1,
3,18,70,7,0,0,0,0,,151,73,294,1,
3,18,71,8,0,0,0,0,,264,21,356,1,
3,18,73,10,0,0,0,0,,268,7,348,1,
3,18,74,11,0,0,0,0,,216,7,297,1,
3,18,76,13,0,0,0,0,,220,21,317,1,
3,18,77,14,0,0,0,0,,186,95,358,1,
3,18,79,16,0,0,0,0,,87,97,263,1,
3,18,80,17,0,0,0,0,,191,7,278,1,
3,18,82,19,0,0,0,0,,194,85,361,1,
3,18,83,20,0,0,0,0,,196,86,365,1,
3,18,85,1,0,0,0,0,,199,88,372,1,
3,18,86,2,0,0,0,0,,200,89,375,1,
3,18,88,4,0,0,0,0,,188,7,283,1,
3,18,89,5,0,0,0,0,,95,92,276,1,
3,18,91,7,0,0,0,0,,193,94,378,1,
3,18,92,8,0,0,0,0,,327,21,440,1,
3,18,94,10,0,0,0,0,,331,7,432,1,
3,18,95,11,0,0,0,0,,279,7,381,1,
3,18,97,13,0,0,0,0,,283,21,401,1,
3,18,98,14,0,0,0,0,,228,116,442,1,
3,18,100,16,0,0,0,0,,108,118,326,1,
3,19,20,20,0,0,0,0,,23,39,82,1,
3,19,21,21,0,0,0,0,,38,2,61,1,
3,19,23,1,0,0,0,0,,66,2,91,1,
3,19,24,2,0,0,0,0,,77,27,128,1,
3,19,25,3,1,0,1,1,22,0,22,47,1,
3,19,26,4,0,0,1,1,45,0,45,71,1,
3,19,27,5,0,0,0,0,,90,2,119,1,
3,19,28,6,0,0,0,0,,33,47,108,1,
3,19,29,7,0,0,0,0,,34,16,79,1,
3,19,30,8,0,0,0,0,,70,11,111,1,
3,19,31,9,0,0,1,1,50,0,50,81,1,
3,19,32,10,0,0,1,1,51,0,51,83,1,
3,19,33,11,0,0,0,0,,154,2,189,1,
3,19,34,12,0,0,0,0,,150,53,237,1,
3,19,35,13,0,1,0,1,38,0,38,73,1,
3,19,36,14,0,0,0,0,,106,11,153,1,
3,19,37,15,0,0,1,1,56,0,56,93,1,
3,19,38,16,0,0,1,1,57,0,57,95,1,
3,19,39,17,0,0,0,0,,194,2,235,1,
3,19,40,18,0,0,0,0,,174,43,257,1,
3,19,41,19,1,1,0,1,22,0,22,63,1,
3,19,42,20,0,0,0,0,,45,61,148,1,
3,19,43,21,0,0,0,0,,206,2,251,1,
3,19,44,0,0,0,0,0,,118,63,225,1,
3,19,45,1,0,0,0,0,,120,16,181,1,
3,19,46,2,0,0,0,0,,121,49,216,1,
3,19,47,3,1,0,1,1,22,0,22,69,1,
3,19,48,4,0,0,1,1,67,0,67,115,1,
3,19,49,5,0,0,0,0,,224,2,275,1,
3,19,50,6,0,0,0,0,,342,69,461,1,
3,19,51,7,0,0,0,0,,56,54,161,1,
3,19,52,8,0,0,0,0,,114,11,177,1,
3,19,53,9,0,0,1,1,72,0,72,125,1,
3,19,54,10,0,0,1,1,73,0,73,127,1,
3,19,55,11,0,0,0,0,,242,2,299,1,
3,19,56,12,0,0,0,0,,297,59,412,1,
3,19,57,13,0,1,0,1,60,0,60,117,1,
3,19,58,14,0,0,0,0,,150,11,219,1,
3,19,59,15,0,0,1,1,78,0,78,137,1,
3,19,60,16,0,0,1,1,79,0,79,139,1,
3,19,61,17,0,0,0,0,,282,2,345,1,
3,19,62,18,0,0,0,0,,240,65,367,1,
3,19,63,19,1,1,0,1,22,0,22,85,1,
3,19,64,20,0,0,0,0,,67,83,214,1,
3,19,65,21,0,0,0,0,,294,2,361,1,
3,19,66,0,0,0,0,0,,667,85,818,1,
3,19,67,1,0,0,0,0,,164,70,301,1,
3,19,68,2,0,0,0,0,,165,71,304,1,
3,19,69,3,1,0,1,1,22,0,22,91,1,
3,19,70,4,0,0,1,1,89,0,89,159,1,
3,19,71,5,0,0,0,0,,312,2,385,1,
3,19,72,6,0,0,0,0,,624,75,771,1,
3,19,73,7,0,0,0,0,,78,76,227,1,
3,19,74,8,0,0,0,0,,158,11,243,1,
3,19,75,9,0,0,1,1,94,0,94,169,1,
3,19,76,10,0,0,1,1,95,0,95,171,1,
3,19,77,11,0,0,0,0,,330,2,409,1,
3,19,78,12,0,0,0,0,,288,81,447,1,
3,19,79,13,0,1,0,1,82,0,82,161,1,
3,19,80,14,0,0,0,0,,194,11,285,1,
3,19,81,15,0,0,1,1,100,0,100,181,1,
3,19,82,16,0,0,1,1,101,0,101,183,1,
3,19,83,17,0,0,0,0,,370,2,455,1,
3,19,84,18,0,0,0,0,,306,87,477,1,
3,19,85,19,1,1,0,1,22,0,22,107,1,
3,19,86,20,0,0,0,0,,89,105,280,1,
3,19,87,21,0,0,0,0,,382,2,471,1,
3,19,88,0,0,0,0,0,,956,91,1135,1,
3,19,89,1,0,0,0,0,,208,92,389,1,
3,19,90,2,0,0,0,0,,209,93,392,1,
3,19,91,3,1,0,1,1,22,0,22,113,1,
3,19,92,4,0,0,1,1,111,0,111,203,1,
3,19,93,5,0,0,0,0,,400,2,495,1,
3,19,94,6,0,0,0,0,,552,97,743,1,
3,19,95,7,0,0,0,0,,100,98,293,1,
3,19,96,8,0,0,0,0,,202,11,309,1,
3,19,97,9,0,0,1,1,116,0,116,213,1,
3,19,98,10,0,0,1,1,117,0,117,215,1,
3,19,99,11,0,0,0,0,,418,2,519,1,
3,19,100,12,0,0,0,0,,354,103,557,1,
3,20,21,21,0,0,1,1,41,0,41,62,1,
3,20,22,22,0,0,1,1,42,0,42,64,1,
3,20,24,1,0,0,0,0,,28,44,96,1,
3,20,25,2,0,0,0,0,,29,45,99,1,
3,20,26,3,1,0,1,1,23,0,23,49,1,
3,20,27,4,0,0,1,1,47,0,47,74,1,
3,20,28,5,0,0,1,1,48,0,48,76,1,
3,20,29,6,0,0,0,0,,33,49,111,1,
3,20,30,7,0,0,0,0,,34,50,114,1,
3,20,31,8,0,0,0,0,,35,17,83,1,
3,20,32,9,0,0,1,1,52,0,52,84,1,
3,20,33,10,0,0,1,1,53,0,53,86,1,
3,20,34,11,0,0,1,1,54,0,54,88,1,
3,20,35,12,0,0,0,0,,39,55,129,1,
3,20,36,13,0,0,0,0,,40,56,132,1,
3,20,37,14,0,1,0,1,40,0,40,77,1,
3,20,38,15,0,0,1,1,58,0,58,96,1,
3,20,39,16,0,0,1,1,59,0,59,98,1,
3,20,40,17,0,0,1,1,60,0,60,100,1,
3,20,41,18,0,0,0,0,,112,61,214,1,
3,20,42,19,0,0,0,0,,114,62,218,1,
3,20,43,20,1,1,0,1,23,0,23,66,1,
3,20,44,21,0,0,1,1,64,0,64,108,1,
3,20,45,22,0,0,1,1,65,0,65,110,1,
3,20,46,0,0,0,0,0,,122,66,234,1,
3,20,47,1,0,0,0,0,,124,67,238,1,
3,20,48,2,0,0,0,0,,126,17,191,1,
3,20,49,3,1,0,1,1,23,0,23,72,1,
3,20,50,4,0,0,1,1,70,0,70,120,1,
3,20,51,5,0,0,1,1,71,0,71,122,1,
3,20,52,6,0,0,0,0,,134,72,258,1,
3,20,53,7,0,0,0,0,,136,73,262,1,
3,20,54,8,0,0,0,0,,58,57,169,1,
3,20,55,9,0,0,1,1,75,0,75,130,1,
3,20,56,10,0,0,1,1,76,0,76,132,1,
3,20,57,11,0,0,1,1,77,0,77,134,1,
3,20,58,12,0,0,0,0,,146,78,282,1,
3,20,59,13,0,0,0,0,,148,79,286,1,
3,20,60,14,0,1,0,1,63,0,63,123,1,
3,20,61,15,0,0,1,1,81,0,81,142,1,
3,20,62,16,0,0,1,1,82,0,82,144,1,
3,20,63,17,0,0,1,1,83,0,83,146,1,
3,20,64,18,0,0,0,0,,248,84,396,1,
3,20,65,19,0,0,0,0,,251,17,333,1,
3,20,66,20,1,1,0,1,23,0,23,89,1,
3,20,67,21,0,0,1,1,87,0,87,154,1,
3,20,68,22,0,0,1,1,88,0,88,156,1,
3,20,69,0,0,0,0,0,,263,89,421,1,
3,20,70,1,0,0,0,0,,266,90,426,1,
3,20,71,2,0,0,0,0,,172,74,317,1,
3,20,72,3,1,0,1,1,23,0,23,95,1,
3,20,73,4,0,0,1,1,93,0,93,166,1,
3,20,74,5,0,0,1,1,94,0,94,168,1,
3,20,75,6,0,0,0,0,,281,95,451,1,
3,20,76,7,0,0,0,0,,284,96,456,1,
3,20,77,8,0,0,0,0,,81,80,238,1,
3,20,78,9,0,0,1,1,98,0,98,176,1,
3,20,79,10,0,0,1,1,99,0,99,178,1,
3,20,80,11,0,0,1,1,100,0,100,180,1,
3,20,81,12,0,0,0,0,,299,101,481,1,
3,20,82,13,0,0,0,0,,302,17,401,1,
3,20,83,14,0,1,0,1,86,0,86,169,1,
3,20,84,15,0,0,1,1,104,0,104,188,1,
3,20,85,16,0,0,1,1,105,0,105,190,1,
3,20,86,17,0,0,1,1,106,0,106,192,1,
3,20,87,18,0,0,0,0,,520,107,714,1,
3,20,88,19,0,0,0,0,,320,91,499,1,
3,20,89,20,1,1,0,1,23,0,23,112,1,
3,20,90,21,0,0,1,1,110,0,110,200,1,
3,20,91,22,0,0,1,1,111,0,111,202,1,
3,20,92,0,0,0,0,0,,545,112,749,1,
3,20,93,1,0,0,0,0,,550,113,756,1,
3,20,94,2,0,0,0,0,,218,97,409,1,
3,20,95,3,1,0,1,1,23,0,23,118,1,
3,20,96,4,0,0,1,1,116,0,116,212,1,
3,20,97,5,0,0,1,1,117,0,117,214,1,
3,20,98,6,0,0,0,0,,575,118,791,1,
3,20,99,7,0,0,0,0,,580,17,696,1,
3,20,100,8,0,0,0,0,,104,103,307,1,
3,21,22,22,0,0,1,1,43,0,43,65,1,
3,21,23,23,0,0,1,1,44,0,44,67,1,
3,21,25,1,0,0,1,1,46,0,46,71,1,
3,21,26,2,0,0,1,1,47,0,47,73,1,
3,21,28,4,0,0,1,1,49,0,49,77,1,
3,21,29,5,0,0,1,1,50,0,50,79,1,
3,21,31,7,0,0,1,1,52,0,52,83,1,
3,21,32,8,0,0,1,1,53,0,53,85,1,
3,21,34,10,0,0,1,1,55,0,55,89,1,
3,21,35,11,0,0,1,1,56,0,56,91,1,
3,21,37,13,0,0,1,1,58,0,58,95,1,
3,21,38,14,0,0,1,1,59,0,59,97,1,
3,21,40,16,0,0,1,1,61,0,61,101,1,
3,21,41,17,0,0,1,1,62,0,62,103,1,
3,21,43,19,0,0,1,1,64,0,64,107,1,
3,21,44,20,0,0,1,1,65,0,65,109,1,
3,21,46,22,0,0,1,1,67,0,67,113,1,
3,21,47,23,0,0,1,1,68,0,68,115,1,
3,21,49,1,0,0,1,1,70,0,70,119,1,
3,21,50,2,0,0,1,1,71,0,71,121,1,
3,21,52,4,0,0,1,1,73,0,73,125,1,
3,21,53,5,0,0,1,1,74,0,74,127,1,
3,21,55,7,0,0,1,1,76,0,76,131,1,
3,21,56,8,0,0,1,1,77,0,77,133,1,
3,21,58,10,0,0,1,1,79,0,79,137,1,
3,21,59,11,0,0,1,1,80,0,80,139,1,
3,21,61,13,0,0,1,1,82,0,82,143,1,
3,21,62,14,0,0,1,1,83,0,83,145,1,
3,21,64,16,0,0,1,1,85,0,85,149,1,
3,21,65,17,0,0,1,1,86,0,86,151,1,
3,21,67,19,0,0,1,1,88,0,88,155,1,
3,21,68,20,0,0,1,1,89,0,89,157,1,
3,21,70,22,0,0,1,1,91,0,91,161,1,
3,21,71,23,0,0,1,1,92,0,92,163,1,
3,21,73,1,0,0,1,1,94,0,94,167,1,
3,21,74,2,0,0,1,1,95,0,95,169,1,
3,21,76,4,0,0,1,1,97,0,97,173,1,
3,21,77,5,0,0,1,1,98,0,98,175,1,
3,21,79,7,0,0,1,1,100,0,100,179,1,
3,21,80,8,0,0,1,1,101,0,101,181,1,
3,21,82,10,0,0,1,1,103,0,103,185,1,
3,21,83,11,0,0,1,1,104,0,104,187,1,
3,21,85,13,0,0,1,1,106,0,106,191,1,
3,21,86,14,0,0,1,1,107,0,107,193,1,
3,21,88,16,0,0,1,1,109,0,109,197,1,
3,21,89,17,0,0,1,1,110,0,110,199,1,
3,21,91,19,0,0,1,1,112,0,112,203,1,
3,21,92,20,0,0,1,1,113,0,113,205,1,
3,21,94,22,0,0,1,1,115,0,115,209,1,
3,21,95,23,0,0,1,1,116,0,116,211,1,
3,21,97,1,0,0,1,1,118,0,118,215,1,
3,21,98,2,0,0,1,1,119,0,119,217,1,
3,21,100,4,0,0,1,1,121,0,121,221,1,
3,22,23,23,0,0,0,0,,29,45,97,1,
3,22,24,24,0,0,0,0,,30,46,100,1,
3,22,26,1,0,0,1,1,48,0,48,74,1,
3,22,27,2,0,0,1,1,49,0,49,76,1,
3,22,28,3,1,0,1,1,25,0,25,53,1,
3,22,29,4,0,0,0,0,,35,51,115,1,
3,22,30,5,0,0,0,0,,36,52,118,1,
3,22,31,6,0,0,0,0,,37,53,121,1,
3,22,32,7,0,0,1,1,54,0,54,86,1,
3,22,33,8,0,0,1,1,55,0,55,88,1,
3,22,34,9,0,0,1,1,56,0,56,90,1,
3,22,35,10,0,0,0,0,,41,19,95,1,
3,22,36,11,0,0,0,0,,42,58,136,1,
3,22,37,12,0,0,0,0,,43,59,139,1,
3,22,38,13,0,0,1,1,60,0,60,98,1,
3,22,39,14,0,0,1,1,61,0,61,100,1,
3,22,40,15,0,0,1,1,62,0,62,102,1,
3,22,41,16,0,1,0,1,44,0,44,85,1,
3,22,42,17,0,0,0,0,,48,64,154,1,
3,22,43,18,0,0,0,0,,49,65,157,1,
3,22,44,19,0,0,1,1,66,0,66,110,1,
3,22,45,20,0,0,1,1,67,0,67,112,1,
3,22,46,21,0,0,1,1,68,0,68,114,1,
3,22,47,22,1,1,0,1,25,0,25,72,1,
3,22,48,23,0,0,0,0,,130,70,248,1,
3,22,49,24,0,0,0,0,,132,71,252,1,
3,22,50,0,0,0,0,0,,134,72,256,1,
3,22,51,1,0,0,1,1,73,0,73,124,1,
3,22,52,2,0,0,1,1,74,0,74,126,1,
3,22,53,3,1,0,1,1,25,0,25,78,1,
3,22,54,4,0,0,0,0,,142,19,215,1,
3,22,55,5,0,0,0,0,,144,77,276,1,
3,22,56,6,0,0,0,0,,146,78,280,1,
3,22,57,7,0,0,1,1,79,0,79,136,1,
3,22,58,8,0,0,1,1,80,0,80,138,1,
3,22,59,9,0,0,1,1,81,0,81,140,1,
3,22,60,10,0,0,0,0,,66,63,189,1,
3,22,61,11,0,0,0,0,,156,83,300,1,
3,22,62,12,0,0,0,0,,158,84,304,1,
3,22,63,13,0,0,1,1,85,0,85,148,1,
3,22,64,14,0,0,1,1,86,0,86,150,1,
3,22,65,15,0,0,1,1,87,0,87,152,1,
3,22,66,16,0,1,0,1,69,0,69,135,1,
3,22,67,17,0,0,0,0,,168,89,324,1,
3,22,68,18,0,0,0,0,,170,90,328,1,
3,22,69,19,0,0,1,1,91,0,91,160,1,
3,22,70,20,0,0,1,1,92,0,92,162,1,
3,22,71,21,0,0,1,1,93,0,93,164,1,
3,22,72,22,1,1,0,1,25,0,25,97,1,
3,22,73,23,0,0,0,0,,281,19,373,1,
3,22,74,24,0,0,0,0,,284,96,454,1,
3,22,75,0,0,0,0,0,,287,97,459,1,
3,22,76,1,0,0,1,1,98,0,98,174,1,
3,22,77,2,0,0,1,1,99,0,99,176,1,
3,22,78,3,1,0,1,1,25,0,25,103,1,
3,22,79,4,0,0,0,0,,192,82,353,1,
3,22,80,5,0,0,0,0,,302,102,484,1,
3,22,81,6,0,0,0,0,,305,103,489,1,
3,22,82,7,0,0,1,1,104,0,104,186,1,
3,22,83,8,0,0,1,1,105,0,105,188,1,
3,22,84,9,0,0,1,1,106,0,106,190,1,
3,22,85,10,0,0,0,0,,91,88,264,1,
3,22,86,11,0,0,0,0,,320,108,514,1,
3,22,87,12,0,0,0,0,,323,109,519,1,
3,22,88,13,0,0,1,1,110,0,110,198,1,
3,22,89,14,0,0,1,1,111,0,111,200,1,
3,22,90,15,0,0,1,1,112,0,112,202,1,
3,22,91,16,0,1,0,1,94,0,94,185,1,
3,22,92,17,0,0,0,0,,338,19,449,1,
3,22,93,18,0,0,0,0,,341,115,549,1,
3,22,94,19,0,0,1,1,116,0,116,210,1,
3,22,95,20,0,0,1,1,117,0,117,212,1,
3,22,96,21,0,0,1,1,118,0,118,214,1,
3,22,97,22,1,1,0,1,25,0,25,122,1,
3,22,98,23,0,0,0,0,,356,101,555,1,
3,22,99,24,0,0,0,0,,588,121,808,1,
3,22,100,0,0,0,0,0,,593,122,815,1,
3,23,24,24,0,0,0,0,,83,47,154,1,
3,23,25,25,0,0,0,0,,76,2,103,1,
3,23,27,1,0,0,0,0,,50,2,79,1,
3,23,28,2,0,0,1,1,51,0,51,79,1,
3,23,29,3,1,0,1,1,26,0,26,55,1,
3,23,30,4,0,0,0,0,,95,33,158,1,
3,23,31,5,0,0,0,0,,37,54,122,1,
3,23,32,6,0,0,0,0,,38,55,125,1,
3,23,33,7,0,0,0,0,,112,2,147,1,
3,23,34,8,0,0,1,1,57,0,57,91,1,
3,23,35,9,0,0,1,1,58,0,58,93,1,
3,23,36,10,0,0,0,0,,84,13,133,1,
3,23,37,11,0,0,0,0,,43,20,100,1,
3,23,38,12,0,0,0,0,,44,61,143,1,
3,23,39,13,0,0,0,0,,186,2,227,1,
3,23,40,14,0,0,1,1,63,0,63,103,1,
3,23,41,15,0,0,1,1,64,0,64,105,1,
3,23,42,16,0,0,0,0,,126,13,181,1,
3,23,43,17,0,1,0,1,46,0,46,89,1,
3,23,44,18,0,0,0,0,,190,67,301,1,
3,23,45,19,0,0,0,0,,272,2,319,1,
3,23,46,20,0,0,1,1,69,0,69,115,1,
3,23,47,21,0,0,1,1,70,0,70,117,1,
3,23,48,22,0,0,0,0,,55,71,174,1,
3,23,49,23,1,1,0,1,26,0,26,75,1,
3,23,50,24,0,0,0,0,,214,53,317,1,
3,23,51,25,0,0,0,0,,137,74,262,1,
3,23,52,0,0,0,0,0,,139,75,266,1,
3,23,53,1,0,0,0,0,,330,2,385,1,
3,23,54,2,0,0,1,1,77,0,77,131,1,
3,23,55,3,1,0,1,1,26,0,26,81,1,
3,23,56,4,0,0,0,0,,147,59,262,1,
3,23,57,5,0,0,0,0,,149,20,226,1,
3,23,58,6,0,0,0,0,,151,81,290,1,
3,23,59,7,0,0,0,0,,354,2,415,1,
3,23,60,8,0,0,1,1,83,0,83,143,1,
3,23,61,9,0,0,1,1,84,0,84,145,1,
3,23,62,10,0,0,0,0,,136,13,211,1,
3,23,63,11,0,0,0,0,,69,66,198,1,
3,23,64,12,0,0,0,0,,430,87,581,1,
3,23,65,13,0,0,0,0,,378,2,445,1,
3,23,66,14,0,0,1,1,89,0,89,155,1,
3,23,67,15,0,0,1,1,90,0,90,157,1,
3,23,68,16,0,0,0,0,,178,13,259,1,
3,23,69,17,0,1,0,1,72,0,72,141,1,
3,23,70,18,0,0,0,0,,367,73,510,1,
3,23,71,19,0,0,0,0,,402,2,475,1,
3,23,72,20,0,0,1,1,95,0,95,167,1,
3,23,73,21,0,0,1,1,96,0,96,169,1,
3,23,74,22,0,0,0,0,,81,97,252,1,
3,23,75,23,1,1,0,1,26,0,26,101,1,
3,23,76,24,0,0,0,0,,292,79,447,1,
3,23,77,25,0,0,0,0,,295,20,392,1,
3,23,78,0,0,0,0,0,,298,101,477,1,
3,23,79,1,0,0,0,0,,460,2,541,1,
3,23,80,2,0,0,1,1,103,0,103,183,1,
3,23,81,3,1,0,1,1,26,0,26,107,1,
3,23,82,4,0,0,0,0,,199,85,366,1,
3,23,83,5,0,0,0,0,,201,86,370,1,
3,23,84,6,0,0,0,0,,837,107,1028,1,
3,23,85,7,0,0,0,0,,484,2,571,1,
3,23,86,8,0,0,1,1,109,0,109,195,1,
3,23,87,9,0,0,1,1,110,0,110,197,1,
3,23,88,10,0,0,0,0,,188,13,289,1,
3,23,89,11,0,0,0,0,,95,92,276,1,
3,23,90,12,0,0,0,0,,772,93,955,1,
3,23,91,13,0,0,0,0,,508,2,601,1,
3,23,92,14,0,0,1,1,115,0,115,207,1,
3,23,93,15,0,0,1,1,116,0,116,209,1,
3,23,94,16,0,0,0,0,,230,13,337,1,
3,23,95,17,0,1,0,1,98,0,98,193,1,
3,23,96,18,0,0,0,0,,352,99,547,1,
3,23,97,19,0,0,0,0,,532,2,631,1,
3,23,98,20,0,0,1,1,121,0,121,219,1,
3,23,99,21,0,0,1,1,122,0,122,221,1,
3,23,100,22,0,0,0,0,,107,123,330,1,
3,24,25,25,0,0,0,0,,141,7,173,1,
3,24,26,26,0,0,0,0,,83,27,136,1,
3,24,28,1,0,0,0,0,,78,27,133,1,
3,24,29,2,0,0,0,0,,151,32,212,1,
3,24,31,4,0,0,0,0,,98,34,163,1,
3,24,32,5,0,0,0,0,,267,7,306,1,
3,24,34,7,0,0,0,0,,277,37,348,1,
3,24,35,8,0,0,0,0,,174,27,236,1,
3,24,37,10,0,0,0,0,,178,27,242,1,
3,24,38,11,0,0,0,0,,87,41,166,1,
3,24,40,13,0,0,0,0,,155,43,238,1,
3,24,41,14,0,0,0,0,,251,65,357,1,
3,24,43,16,0,0,0,0,,130,67,240,1,
3,24,44,17,0,0,0,0,,131,27,202,1,
3,24,46,19,0,0,0,0,,207,27,280,1,
3,24,47,20,0,0,0,0,,132,71,250,1,
3,24,49,22,0,0,0,0,,57,73,179,1,
3,24,50,23,0,0,0,0,,137,74,261,1,
3,24,52,25,0,0,0,0,,222,55,329,1,
3,24,53,26,0,0,0,0,,532,7,592,1,
3,24,55,1,0,0,0,0,,546,58,659,1,
3,24,56,2,0,0,0,0,,232,59,347,1,
3,24,58,4,0,0,0,0,,152,61,271,1,
3,24,59,5,0,0,0,0,,154,62,275,1,
3,24,61,7,0,0,0,0,,157,64,282,1,
3,24,62,8,0,0,0,0,,255,27,344,1,
3,24,64,10,0,0,0,0,,259,27,350,1,
3,24,65,11,0,0,0,0,,141,68,274,1,
3,24,67,13,0,0,0,0,,263,70,400,1,
3,24,68,14,0,0,0,0,,359,92,519,1,
3,24,70,16,0,0,0,0,,184,94,348,1,
3,24,71,17,0,0,0,0,,201,27,299,1,
3,24,73,19,0,0,0,0,,288,27,388,1,
3,24,74,20,0,0,0,0,,186,98,358,1,
3,24,76,22,0,0,0,0,,84,100,260,1,
3,24,77,23,0,0,0,0,,191,101,369,1,
3,24,79,25,0,0,0,0,,303,82,464,1,
3,24,80,26,0,0,0,0,,306,83,469,1,
3,24,82,1,0,0,0,0,,311,85,478,1,
3,24,83,2,0,0,0,0,,313,86,482,1,
3,24,85,4,0,0,0,0,,206,88,379,1,
3,24,86,5,0,0,0,0,,208,89,383,1,
3,24,88,7,0,0,0,0,,211,91,390,1,
3,24,89,8,0,0,0,0,,336,27,452,1,
3,24,91,10,0,0,0,0,,340,27,458,1,
3,24,92,11,0,0,0,0,,195,95,382,1,
3,24,94,13,0,0,0,0,,371,97,562,1,
3,24,95,14,0,0,0,0,,467,119,681,1,
3,24,97,16,0,0,0,0,,238,121,456,1,
3,24,98,17,0,0,0,0,,282,27,407,1,
3,24,100,19,0,0,0,0,,369,27,496,1,
3,25,26,26,0,0,0,0,,29,51,106,1,
3,25,27,27,0,0,0,0,,50,2,79,1,
3,25,29,1,0,0,0,0,,84,2,115,1,
3,25,30,2,0,0,0,0,,156,11,197,1,
3,25,31,3,1,0,1,1,28,0,28,59,1,
3,25,32,4,0,0,1,1,57,0,57,89,1,
3,25,33,5,0,0,0,0,,114,2,149,1,
3,25,34,6,0,0,0,0,,39,59,132,1,
3,25,35,7,0,0,0,0,,40,60,135,1,
3,25,36,8,0,0,0,0,,107,39,182,1,
3,25,37,9,0,0,1,1,62,0,62,99,1,
3,25,38,10,0,0,1,1,63,0,63,101,1,
3,25,39,11,0,0,0,0,,190,2,231,1,
3,25,40,12,0,0,0,0,,45,65,150,1,
3,25,41,13,0,0,0,0,,46,22,109,1,
3,25,42,14,0,0,0,0,,130,28,200,1,
3,25,43,15,0,0,1,1,68,0,68,111,1,
3,25,44,16,0,0,1,1,69,0,69,113,1,
3,25,45,17,0,0,0,0,,278,2,325,1,
3,25,46,18,0,0,0,0,,198,71,315,1,
3,25,47,19,0,1,0,1,50,0,50,97,1,
3,25,48,20,0,0,0,0,,136,73,257,1,
3,25,49,21,0,0,1,1,74,0,74,123,1,
3,25,50,22,0,0,1,1,75,0,75,125,1,
3,25,51,23,0,0,0,0,,330,2,383,1,
3,25,52,24,0,0,0,0,,305,11,368,1,
3,25,53,25,1,1,0,1,28,0,28,81,1,
3,25,54,26,0,0,0,0,,57,79,190,1,
3,25,55,27,0,0,0,0,,346,2,403,1,
3,25,56,0,0,0,0,0,,148,81,285,1,
3,25,57,1,0,0,0,0,,150,82,289,1,
3,25,58,2,0,0,0,0,,240,61,359,1,
3,25,59,3,1,0,1,1,28,0,28,87,1,
3,25,60,4,0,0,1,1,85,0,85,145,1,
3,25,61,5,0,0,0,0,,370,2,433,1,
3,25,62,6,0,0,0,0,,160,87,309,1,
3,25,63,7,0,0,0,0,,162,22,247,1,
3,25,64,8,0,0,0,0,,163,67,294,1,
3,25,65,9,0,0,1,1,90,0,90,155,1,
3,25,66,10,0,0,1,1,91,0,91,157,1,
3,25,67,11,0,0,0,0,,394,2,463,1,
3,25,68,12,0,0,0,0,,456,93,617,1,
3,25,69,13,0,0,0,0,,74,72,215,1,
3,25,70,14,0,0,0,0,,186,28,284,1,
3,25,71,15,0,0,1,1,96,0,96,167,1,
3,25,72,16,0,0,1,1,97,0,97,169,1,
3,25,73,17,0,0,0,0,,418,2,493,1,
3,25,74,18,0,0,0,0,,492,11,577,1,
3,25,75,19,0,1,0,1,78,0,78,153,1,
3,25,76,20,0,0,0,0,,192,101,369,1,
3,25,77,21,0,0,1,1,102,0,102,179,1,
3,25,78,22,0,0,1,1,103,0,103,181,1,
3,25,79,23,0,0,0,0,,470,2,551,1,
3,25,80,24,0,0,0,0,,417,83,580,1,
3,25,81,25,1,1,0,1,28,0,28,109,1,
3,25,82,26,0,0,0,0,,85,107,274,1,
3,25,83,27,0,0,0,0,,486,2,571,1,
3,25,84,0,0,0,0,0,,319,109,512,1,
3,25,85,1,0,0,0,0,,322,22,429,1,
3,25,86,2,0,0,0,0,,324,89,499,1,
3,25,87,3,1,0,1,1,28,0,28,115,1,
3,25,88,4,0,0,1,1,113,0,113,201,1,
3,25,89,5,0,0,0,0,,510,2,601,1,
3,25,90,6,0,0,0,0,,802,115,1007,1,
3,25,91,7,0,0,0,0,,218,94,403,1,
3,25,92,8,0,0,0,0,,219,95,406,1,
3,25,93,9,0,0,1,1,118,0,118,211,1,
3,25,94,10,0,0,1,1,119,0,119,213,1,
3,25,95,11,0,0,0,0,,534,2,631,1,
3,25,96,12,0,0,0,0,,949,11,1056,1,
3,25,97,13,0,0,0,0,,102,100,299,1,
3,25,98,14,0,0,0,0,,242,28,368,1,
3,25,99,15,0,0,1,1,124,0,124,223,1,
3,25,100,16,0,0,1,1,125,0,125,225,1,
3,26,27,27,0,0,1,1,53,0,53,80,1,
3,26,28,28,0,0,1,1,54,0,54,82,1,
3,26,30,1,0,0,0,0,,34,56,120,1,
3,26,31,2,0,0,0,0,,35,57,123,1,
3,26,32,3,1,0,1,1,29,0,29,61,1,
3,26,33,4,0,0,1,1,59,0,59,92,1,
3,26,34,5,0,0,1,1,60,0,60,94,1,
3,26,35,6,0,0,0,0,,39,61,135,1,
3,26,36,7,0,0,0,0,,40,62,138,1,
3,26,37,8,0,0,0,0,,41,63,141,1,
3,26,38,9,0,0,1,1,64,0,64,102,1,
3,26,39,10,0,0,1,1,65,0,65,104,1,
3,26,40,11,0,0,1,1,66,0,66,106,1,
3,26,41,12,0,0,0,0,,45,67,153,1,
3,26,42,13,0,0,0,0,,46,68,156,1,
3,26,43,14,0,0,0,0,,47,23,113,1,
3,26,44,15,0,0,1,1,70,0,70,114,1,
3,26,45,16,0,0,1,1,71,0,71,116,1,
3,26,46,17,0,0,1,1,72,0,72,118,1,
3,26,47,18,0,0,0,0,,51,73,171,1,
3,26,48,19,0,0,0,0,,52,74,174,1,
3,26,49,20,0,1,0,1,52,0,52,101,1,
3,26,50,21,0,0,1,1,76,0,76,126,1,
3,26,51,22,0,0,1,1,77,0,77,128,1,
3,26,52,23,0,0,1,1,78,0,78,130,1,
3,26,53,24,0,0,0,0,,142,79,274,1,
3,26,54,25,0,0,0,0,,144,80,278,1,
3,26,55,26,1,1,0,1,29,0,29,84,1,
3,26,56,27,0,0,1,1,82,0,82,138,1,
3,26,57,28,0,0,1,1,83,0,83,140,1,
3,26,58,0,0,0,0,0,,152,84,294,1,
3,26,59,1,0,0,0,0,,154,85,298,1,
3,26,60,2,0,0,0,0,,156,86,302,1,
3,26,61,3,1,0,1,1,29,0,29,90,1,
3,26,62,4,0,0,1,1,88,0,88,150,1,
3,26,63,5,0,0,1,1,89,0,89,152,1,
3,26,64,6,0,0,0,0,,164,90,318,1,
3,26,65,7,0,0,0,0,,166,91,322,1,
3,26,66,8,0,0,0,0,,168,23,257,1,
3,26,67,9,0,0,1,1,93,0,93,160,1,
3,26,68,10,0,0,1,1,94,0,94,162,1,
3,26,69,11,0,0,1,1,95,0,95,164,1,
3,26,70,12,0,0,0,0,,176,96,342,1,
3,26,71,13,0,0,0,0,,178,97,346,1,
3,26,72,14,0,0,0,0,,76,75,223,1,
3,26,73,15,0,0,1,1,99,0,99,172,1,
3,26,74,16,0,0,1,1,100,0,100,174,1,
3,26,75,17,0,0,1,1,101,0,101,176,1,
3,26,76,18,0,0,0,0,,188,102,366,1,
3,26,77,19,0,0,0,0,,190,103,370,1,
3,26,78,20,0,1,0,1,81,0,81,159,1,
3,26,79,21,0,0,1,1,105,0,105,184,1,
3,26,80,22,0,0,1,1,106,0,106,186,1,
3,26,81,23,0,0,1,1,107,0,107,188,1,
3,26,82,24,0,0,0,0,,314,108,504,1,
3,26,83,25,0,0,0,0,,317,109,509,1,
3,26,84,26,1,1,0,1,29,0,29,113,1,
3,26,85,27,0,0,1,1,111,0,111,196,1,
3,26,86,28,0,0,1,1,112,0,112,198,1,
3,26,87,0,0,0,0,0,,329,113,529,1,
3,26,88,1,0,0,0,0,,332,114,534,1,
3,26,89,2,0,0,0,0,,335,23,447,1,
3,26,90,3,1,0,1,1,29,0,29,119,1,
3,26,91,4,0,0,1,1,117,0,117,208,1,
3,26,92,5,0,0,1,1,118,0,118,210,1,
3,26,93,6,0,0,0,0,,347,119,559,1,
3,26,94,7,0,0,0,0,,350,120,564,1,
3,26,95,8,0,0,0,0,,226,98,419,1,
3,26,96,9,0,0,1,1,122,0,122,218,1,
3,26,97,10,0,0,1,1,123,0,123,220,1,
3,26,98,11,0,0,1,1,124,0,124,222,1,
3,26,99,12,0,0,0,0,,365,125,589,1,
3,26,100,13,0,0,0,0,,368,126,594,1,
3,27,28,28,0,0,1,1,55,0,55,83,1,
3,27,29,29,0,0,1,1,56,0,56,85,1,
3,27,31,1,0,0,1,1,58,0,58,89,1,
3,27,32,2,0,0,1,1,59,0,59,91,1,
3,27,34,4,0,0,1,1,61,0,61,95,1,
3,27,35,5,0,0,1,1,62,0,62,97,1,
3,27,37,7,0,0,1,1,64,0,64,101,1,
3,27,38,8,0,0,1,1,65,0,65,103,1,
3,27,40,10,0,0,1,1,67,0,67,107,1,
3,27,41,11,0,0,1,1,68,0,68,109,1,
3,27,43,13,0,0,1,1,70,0,70,113,1,
3,27,44,14,0,0,1,1,71,0,71,115,1,
3,27,46,16,0,0,1,1,73,0,73,119,1,
3,27,47,17,0,0,1,1,74,0,74,121,1,
3,27,49,19,0,0,1,1,76,0,76,125,1,
3,27,50,20,0,0,1,1,77,0,77,127,1,
3,27,52,22,0,0,1,1,79,0,79,131,1,
3,27,53,23,0,0,1,1,80,0,80,133,1,
3,27,55,25,0,0,1,1,82,0,82,137,1,
3,27,56,26,0,0,1,1,83,0,83,139,1,
3,27,58,28,0,0,1,1,85,0,85,143,1,
3,27,59,29,0,0,1,1,86,0,86,145,1,
3,27,61,1,0,0,1,1,88,0,88,149,1,
3,27,62,2,0,0,1,1,89,0,89,151,1,
3,27,64,4,0,0,1,1,91,0,91,155,1,
3,27,65,5,0,0,1,1,92,0,92,157,1,
3,27,67,7,0,0,1,1,94,0,94,161,1,
3,27,68,8,0,0,1,1,95,0,95,163,1,
3,27,70,10,0,0,1,1,97,0,97,167,1,
3,27,71,11,0,0,1,1,98,0,98,169,1,
3,27,73,13,0,0,1,1,100,0,100,173,1,
3,27,74,14,0,0,1,1,101,0,101,175,1,
3,27,76,16,0,0,1,1,103,0,103,179,1,
3,27,77,17,0,0,1,1,104,0,104,181,1,
3,27,79,19,0,0,1,1,106,0,106,185,1,
3,27,80,20,0,0,1,1,107,0,107,187,1,
3,27,82,22,0,0,1,1,109,0,109,191,1,
3,27,83,23,0,0,1,1,110,0,110,193,1,
3,27,85,25,0,0,1,1,112,0,112,197,1,
3,27,86,26,0,0,1,1,113,0,113,199,1,
3,27,88,28,0,0,1,1,115,0,115,203,1,
3,27,89,29,0,0,1,1,116,0,116,205,1,
3,27,91,1,0,0,1,1,118,0,118,209,1,
3,27,92,2,0,0,1,1,119,0,119,211,1,
3,27,94,4,0,0,1,1,121,0,121,215,1,
3,27,95,5,0,0,1,1,122,0,122,217,1,
3,27,97,7,0,0,1,1,124,0,124,221,1,
3,27,98,8,0,0,1,1,125,0,125,223,1,
3,27,100,10,0,0,1,1,127,0,127,227,1,
3,28,29,29,0,0,0,0,,35,57,121,1,
3,28,30,30,0,0,0,0,,36,58,124,1,
3,28,32,1,0,0,1,1,60,0,60,92,1,
3,28,33,2,0,0,1,1,61,0,61,94,1,
3,28,34,3,1,0,1,1,31,0,31,65,1,
3,28,35,4,0,0,0,0,,41,63,139,1,
3,28,36,5,0,0,0,0,,42,64,142,1,
3,28,37,6,0,0,0,0,,43,65,145,1,
3,28,38,7,0,0,1,1,66,0,66,104,1,
3,28,39,8,0,0,1,1,67,0,67,106,1,
3,28,40,9,0,0,1,1,68,0,68,108,1,
3,28,41,10,0,0,0,0,,47,69,157,1,
3,28,42,11,0,0,0,0,,48,70,160,1,
3,28,43,12,0,0,0,0,,49,71,163,1,
3,28,44,13,0,0,1,1,72,0,72,116,1,
3,28,45,14,0,0,1,1,73,0,73,118,1,
3,28,46,15,0,0,1,1,74,0,74,120,1,
3,28,47,16,0,0,0,0,,53,25,125,1,
3,28,48,17,0,0,0,0,,54,76,178,1,
3,28,49,18,0,0,0,0,,55,77,181,1,
3,28,50,19,0,0,1,1,78,0,78,128,1,
3,28,51,20,0,0,1,1,79,0,79,130,1,
3,28,52,21,0,0,1,1,80,0,80,132,1,
3,28,53,22,0,1,0,1,56,0,56,109,1,
3,28,54,23,0,0,0,0,,60,82,196,1,
3,28,55,24,0,0,0,0,,61,83,199,1,
3,28,56,25,0,0,1,1,84,0,84,140,1,
3,28,57,26,0,0,1,1,85,0,85,142,1,
3,28,58,27,0,0,1,1,86,0,86,144,1,
3,28,59,28,1,1,0,1,31,0,31,90,1,
3,28,60,29,0,0,0,0,,160,88,308,1,
3,28,61,30,0,0,0,0,,162,89,312,1,
3,28,62,0,0,0,0,0,,164,90,316,1,
3,28,63,1,0,0,1,1,91,0,91,154,1,
3,28,64,2,0,0,1,1,92,0,92,156,1,
3,28,65,3,1,0,1,1,31,0,31,96,1,
3,28,66,4,0,0,0,0,,172,94,332,1,
3,28,67,5,0,0,0,0,,174,95,336,1,
3,28,68,6,0,0,0,0,,176,96,340,1,
3,28,69,7,0,0,1,1,97,0,97,166,1,
3,28,70,8,0,0,1,1,98,0,98,168,1,
3,28,71,9,0,0,1,1,99,0,99,170,1,
3,28,72,10,0,0,0,0,,184,25,281,1,
3,28,73,11,0,0,0,0,,186,101,360,1,
3,28,74,12,0,0,0,0,,188,102,364,1,
3,28,75,13,0,0,1,1,103,0,103,178,1,
3,28,76,14,0,0,1,1,104,0,104,180,1,
3,28,77,15,0,0,1,1,105,0,105,182,1,
3,28,78,16,0,0,0,0,,84,81,243,1,
3,28,79,17,0,0,0,0,,198,107,384,1,
3,28,80,18,0,0,0,0,,200,108,388,1,
3,28,81,19,0,0,1,1,109,0,109,190,1,
3,28,82,20,0,0,1,1,110,0,110,192,1,
3,28,83,21,0,0,1,1,111,0,111,194,1,
3,28,84,22,0,1,0,1,87,0,87,171,1,
3,28,85,23,0,0,0,0,,210,113,408,1,
3,28,86,24,0,0,0,0,,212,114,412,1,
3,28,87,25,0,0,1,1,115,0,115,202,1,
3,28,88,26,0,0,1,1,116,0,116,204,1,
3,28,89,27,0,0,1,1,117,0,117,206,1,
3,28,90,28,1,1,0,1,31,0,31,121,1,
3,28,91,29,0,0,0,0,,347,119,557,1,
3,28,92,30,0,0,0,0,,350,120,562,1,
3,28,93,0,0,0,0,0,,353,121,567,1,
3,28,94,1,0,0,1,1,122,0,122,216,1,
3,28,95,2,0,0,1,1,123,0,123,218,1,
3,28,96,3,1,0,1,1,31,0,31,127,1,
3,28,97,4,0,0,0,0,,365,25,487,1,
3,28,98,5,0,0,0,0,,368,126,592,1,
3,28,99,6,0,0,0,0,,371,127,597,1,
3,28,100,7,0,0,1,1,128,0,128,228,1,
3,29,30,30,0,0,0,0,,101,59,190,1,
3,29,31,31,0,0,0,0,,94,2,127,1,
3,29,33,1,0,0,0,0,,62,2,97,1,
3,29,34,2,0,0,1,1,63,0,63,97,1,
3,29,35,3,1,0,1,1,32,0,32,67,1,
3,29,36,4,0,0,0,0,,184,13,233,1,
3,29,37,5,0,0,0,0,,43,66,146,1,
3,29,38,6,0,0,0,0,,44,67,149,1,
3,29,39,7,0,0,0,0,,136,2,177,1,
3,29,40,8,0,0,1,1,69,0,69,109,1,
3,29,41,9,0,0,1,1,70,0,70,111,1,
3,29,42,10,0,0,0,0,,125,45,212,1,
3,29,43,11,0,0,0,0,,49,72,164,1,
3,29,44,12,0,0,0,0,,50,73,167,1,
3,29,45,13,0,0,0,0,,222,2,269,1,
3,29,46,14,0,0,1,1,75,0,75,121,1,
3,29,47,15,0,0,1,1,76,0,76,123,1,
3,29,48,16,0,0,0,0,,150,32,230,1,
3,29,49,17,0,0,0,0,,55,26,130,1,
3,29,50,18,0,0,0,0,,56,79,185,1,
3,29,51,19,0,0,0,0,,320,2,373,1,
3,29,52,20,0,0,1,1,81,0,81,133,1,
3,29,53,21,0,0,1,1,82,0,82,135,1,
3,29,54,22,0,0,0,0,,156,83,293,1,
3,29,55,23,0,1,0,1,58,0,58,113,1,
3,29,56,24,0,0,0,0,,238,85,379,1,
3,29,57,25,0,0,0,0,,430,2,489,1,
3,29,58,26,0,0,1,1,87,0,87,145,1,
3,29,59,27,0,0,1,1,88,0,88,147,1,
3,29,60,28,0,0,0,0,,67,89,216,1,
3,29,61,29,1,1,0,1,32,0,32,93,1,
3,29,62,30,0,0,0,0,,359,13,434,1,
3,29,63,31,0,0,0,0,,167,92,322,1,
3,29,64,0,0,0,0,0,,169,93,326,1,
3,29,65,1,0,0,0,0,,502,2,569,1,
3,29,66,2,0,0,1,1,95,0,95,161,1,
3,29,67,3,1,0,1,1,32,0,32,99,1,
3,29,68,4,0,0,0,0,,280,71,419,1,
3,29,69,5,0,0,0,0,,179,98,346,1,
3,29,70,6,0,0,0,0,,181,99,350,1,
3,29,71,7,0,0,0,0,,532,2,605,1,
3,29,72,8,0,0,1,1,101,0,101,173,1,
3,29,73,9,0,0,1,1,102,0,102,175,1,
3,29,74,10,0,0,0,0,,189,77,340,1,
3,29,75,11,0,0,0,0,,191,26,292,1,
3,29,76,12,0,0,0,0,,193,105,374,1,
3,29,77,13,0,0,0,0,,562,2,641,1,
3,29,78,14,0,0,1,1,107,0,107,185,1,
3,29,79,15,0,0,1,1,108,0,108,187,1,
3,29,80,16,0,0,0,0,,214,32,326,1,
3,29,81,17,0,0,0,0,,87,84,252,1,
3,29,82,18,0,0,0,0,,544,111,737,1,
3,29,83,19,0,0,0,0,,592,2,677,1,
3,29,84,20,0,0,1,1,113,0,113,197,1,
3,29,85,21,0,0,1,1,114,0,114,199,1,
3,29,86,22,0,0,0,0,,220,115,421,1,
3,29,87,23,0,1,0,1,90,0,90,177,1,
3,29,88,24,0,0,0,0,,580,13,681,1,
3,29,89,25,0,0,0,0,,622,2,713,1,
3,29,90,26,0,0,1,1,119,0,119,209,1,
3,29,91,27,0,0,1,1,120,0,120,211,1,
3,29,92,28,0,0,0,0,,99,121,312,1,
3,29,93,29,1,1,0,1,32,0,32,125,1,
3,29,94,30,0,0,0,0,,487,97,678,1,
3,29,95,31,0,0,0,0,,361,124,580,1,
3,29,96,0,0,0,0,0,,364,125,585,1,
3,29,97,1,0,0,0,0,,694,2,793,1,
3,29,98,2,0,0,1,1,127,0,127,225,1,
3,29,99,3,1,0,1,1,32,0,32,131,1,
3,29,100,4,0,0,0,0,,376,103,579,1,
3,30,31,31,0,0,0,0,,171,61,263,1,
3,30,32,32,0,0,0,0,,101,33,166,1,
3,30,34,1,0,0,0,0,,96,33,163,1,
3,30,35,2,0,0,0,0,,252,38,325,1,
3,30,37,4,0,0,0,0,,189,40,266,1,
3,30,38,5,0,0,0,0,,192,68,298,1,
3,30,40,7,0,0,0,0,,401,70,511,1,
3,30,41,8,0,0,0,0,,246,11,298,1,
3,30,43,10,0,0,0,0,,214,33,290,1,
3,30,44,11,0,0,0,0,,351,47,442,1,
3,30,46,13,0,0,0,0,,361,49,456,1,
3,30,47,14,0,0,0,0,,382,11,440,1,
3,30,49,16,0,0,0,0,,305,79,433,1,
3,30,50,17,0,0,0,0,,191,53,294,1,
3,30,52,19,0,0,0,0,,279,11,342,1,
3,30,53,20,0,0,0,0,,245,83,381,1,
3,30,55,22,0,0,0,0,,160,85,300,1,
3,30,56,23,0,0,0,0,,253,33,342,1,
3,30,58,25,0,0,0,0,,349,11,418,1,
3,30,59,26,0,0,0,0,,162,89,310,1,
3,30,61,28,0,0,0,0,,69,91,221,1,
3,30,62,29,0,0,0,0,,167,92,321,1,
3,30,64,31,0,0,0,0,,370,67,501,1,
3,30,65,32,0,0,0,0,,374,95,534,1,
3,30,67,1,0,0,0,0,,763,97,927,1,
3,30,68,2,0,0,0,0,,384,71,523,1,
3,30,70,4,0,0,0,0,,288,73,431,1,
3,30,71,5,0,0,0,0,,694,74,839,1,
3,30,73,7,0,0,0,0,,708,76,857,1,
3,30,74,8,0,0,0,0,,378,11,463,1,
3,30,76,10,0,0,0,0,,313,33,422,1,
3,30,77,11,0,0,0,0,,196,80,353,1,
3,30,79,13,0,0,0,0,,284,82,445,1,
3,30,80,14,0,0,0,0,,547,11,638,1,
3,30,82,16,0,0,0,0,,437,112,631,1,
3,30,83,17,0,0,0,0,,323,86,492,1,
3,30,85,19,0,0,0,0,,444,11,540,1,
3,30,86,20,0,0,0,0,,344,116,546,1,
3,30,88,22,0,0,0,0,,226,118,432,1,
3,30,89,23,0,0,0,0,,352,33,474,1,
3,30,91,25,0,0,0,0,,481,11,583,1,
3,30,92,26,0,0,0,0,,228,122,442,1,
3,30,94,28,0,0,0,0,,102,124,320,1,
3,30,95,29,0,0,0,0,,233,125,453,1,
3,30,97,31,0,0,0,0,,502,100,699,1,
3,30,98,32,0,0,0,0,,1145,101,1344,1,
3,30,100,1,0,0,0,0,,1163,103,1366,1,
3,31,32,32,0,0,0,0,,35,63,130,1,
3,31,33,33,0,0,0,0,,62,2,97,1,
3,31,35,1,0,0,0,0,,102,2,139,1,
3,31,36,2,0,0,0,0,,186,67,289,1,
3,31,37,3,1,0,1,1,34,0,34,71,1,
3,31,38,4,0,0,1,1,69,0,69,107,1,
3,31,39,5,0,0,0,0,,138,2,179,1,
3,31,40,6,0,0,0,0,,45,71,156,1,
3,31,41,7,0,0,0,0,,46,72,159,1,
3,31,42,8,0,0,0,0,,204,45,291,1,
3,31,43,9,0,0,1,1,74,0,74,117,1,
3,31,44,10,0,0,1,1,75,0,75,119,1,
3,31,45,11,0,0,0,0,,226,2,273,1,
3,31,46,12,0,0,0,0,,51,77,174,1,
3,31,47,13,0,0,0,0,,52,78,177,1,
3,31,48,14,0,0,0,0,,191,17,256,1,
3,31,49,15,0,0,1,1,80,0,80,129,1,
3,31,50,16,0,0,1,1,81,0,81,131,1,
3,31,51,17,0,0,0,0,,326,2,379,1,
3,31,52,18,0,0,0,0,,57,83,192,1,
3,31,53,19,0,0,0,0,,58,28,139,1,
3,31,54,20,0,0,0,0,,251,17,322,1,
3,31,55,21,0,0,1,1,86,0,86,141,1,
3,31,56,22,0,0,1,1,87,0,87,143,1,
3,31,57,23,0,0,0,0,,438,2,497,1,
3,31,58,24,0,0,0,0,,246,89,393,1,
3,31,59,25,0,1,0,1,62,0,62,121,1,
3,31,60,26,0,0,0,0,,166,91,317,1,
3,31,61,27,0,0,1,1,92,0,92,153,1,
3,31,62,28,0,0,1,1,93,0,93,155,1,
3,31,63,29,0,0,0,0,,502,2,567,1,
3,31,64,30,0,0,0,0,,371,95,530,1,
3,31,65,31,1,1,0,1,34,0,34,99,1,
3,31,66,32,0,0,0,0,,69,97,232,1,
3,31,67,33,0,0,0,0,,522,2,591,1,
3,31,68,0,0,0,0,0,,178,99,345,1,
3,31,69,1,0,0,0,0,,180,100,349,1,
3,31,70,2,0,0,0,0,,395,73,538,1,
3,31,71,3,1,0,1,1,34,0,34,105,1,
3,31,72,4,0,0,1,1,103,0,103,175,1,
3,31,73,5,0,0,0,0,,552,2,627,1,
3,31,74,6,0,0,0,0,,190,105,369,1,
3,31,75,7,0,0,0,0,,192,106,373,1,
3,31,76,8,0,0,0,0,,306,79,461,1,
3,31,77,9,0,0,1,1,108,0,108,185,1,
3,31,78,10,0,0,1,1,109,0,109,187,1,
3,31,79,11,0,0,0,0,,582,2,663,1,
3,31,80,12,0,0,0,0,,202,111,393,1,
3,31,81,13,0,0,0,0,,204,28,313,1,
3,31,82,14,0,0,0,0,,293,17,392,1,
3,31,83,15,0,0,1,1,114,0,114,197,1,
3,31,84,16,0,0,1,1,115,0,115,199,1,
3,31,85,17,0,0,0,0,,612,2,699,1,
3,31,86,18,0,0,0,0,,570,117,773,1,
3,31,87,19,0,0,0,0,,92,90,269,1,
3,31,88,20,0,0,0,0,,353,17,458,1,
3,31,89,21,0,0,1,1,120,0,120,209,1,
3,31,90,22,0,0,1,1,121,0,121,211,1,
3,31,91,23,0,0,0,0,,642,2,735,1,
3,31,92,24,0,0,0,0,,606,123,821,1,
3,31,93,25,0,1,0,1,96,0,96,189,1,
3,31,94,26,0,0,0,0,,234,125,453,1,
3,31,95,27,0,0,1,1,126,0,126,221,1,
3,31,96,28,0,0,1,1,127,0,127,223,1,
3,31,97,29,0,0,0,0,,706,2,805,1,
3,31,98,30,0,0,0,0,,642,101,841,1,
3,31,99,31,1,1,0,1,34,0,34,133,1,
3,31,100,32,0,0,0,0,,103,131,334,1,
3,32,33,33,0,0,1,1,65,0,65,98,1,
3,32,34,34,0,0,1,1,66,0,66,100,1,
3,32,36,1,0,0,0,0,,40,68,144,1,
3,32,37,2,0,0,0,0,,41,69,147,1,
3,32,38,3,1,0,1,1,35,0,35,73,1,
3,32,39,4,0,0,1,1,71,0,71,110,1,
3,32,40,5,0,0,1,1,72,0,72,112,1,
3,32,41,6,0,0,0,0,,45,73,159,1,
3,32,42,7,0,0,0,0,,46,74,162,1,
3,32,43,8,0,0,0,0,,47,75,165,1,
3,32,44,9,0,0,1,1,76,0,76,120,1,
3,32,45,10,0,0,1,1,77,0,77,122,1,
3,32,46,11,0,0,1,1,78,0,78,124,1,
3,32,47,12,0,0,0,0,,51,79,177,1,
3,32,48,13,0,0,0,0,,52,80,180,1,
3,32,49,14,0,0,0,0,,53,81,183,1,
3,32,50,15,0,0,1,1,82,0,82,132,1,
3,32,51,16,0,0,1,1,83,0,83,134,1,
3,32,52,17,0,0,1,1,84,0,84,136,1,
3,32,53,18,0,0,0,0,,57,85,195,1,
3,32,54,19,0,0,0,0,,58,86,198,1,
3,32,55,20,0,0,0,0,,59,29,143,1,
3,32,56,21,0,0,1,1,88,0,88,144,1,
3,32,57,22,0,0,1,1,89,0,89,146,1,
3,32,58,23,0,0,1,1,90,0,90,148,1,
3,32,59,24,0,0,0,0,,63,91,213,1,
3,32,60,25,0,0,0,0,,64,92,216,1,
3,32,61,26,0,1,0,1,64,0,64,125,1,
3,32,62,27,0,0,1,1,94,0,94,156,1,
3,32,63,28,0,0,1,1,95,0,95,158,1,
3,32,64,29,0,0,1,1,96,0,96,160,1,
3,32,65,30,0,0,0,0,,172,97,334,1,
3,32,66,31,0,0,0,0,,174,98,338,1,
3,32,67,32,1,1,0,1,35,0,35,102,1,
3,32,68,33,0,0,1,1,100,0,100,168,1,
3,32,69,34,0,0,1,1,101,0,101,170,1,
3,32,70,0,0,0,0,0,,182,102,354,1,
3,32,71,1,0,0,0,0,,184,103,358,1,
3,32,72,2,0,0,0,0,,186,104,362,1,
3,32,73,3,1,0,1,1,35,0,35,108,1,
3,32,74,4,0,0,1,1,106,0,106,180,1,
3,32,75,5,0,0,1,1,107,0,107,182,1,
3,32,76,6,0,0,0,0,,194,108,378,1,
3,32,77,7,0,0,0,0,,196,109,382,1,
3,32,78,8,0,0,0,0,,198,110,386,1,
3,32,79,9,0,0,1,1,111,0,111,190,1,
3,32,80,10,0,0,1,1,112,0,112,192,1,
3,32,81,11,0,0,1,1,113,0,113,194,1,
3,32,82,12,0,0,0,0,,206,114,402,1,
3,32,83,13,0,0,0,0,,208,115,406,1,
3,32,84,14,0,0,0,0,,210,29,323,1,
3,32,85,15,0,0,1,1,117,0,117,202,1,
3,32,86,16,0,0,1,1,118,0,118,204,1,
3,32,87,17,0,0,1,1,119,0,119,206,1,
3,32,88,18,0,0,0,0,,218,120,426,1,
3,32,89,19,0,0,0,0,,220,121,430,1,
3,32,90,20,0,0,0,0,,94,93,277,1,
3,32,91,21,0,0,1,1,123,0,123,214,1,
3,32,92,22,0,0,1,1,124,0,124,216,1,
3,32,93,23,0,0,1,1,125,0,125,218,1,
3,32,94,24,0,0,0,0,,230,126,450,1,
3,32,95,25,0,0,0,0,,232,127,454,1,
3,32,96,26,0,1,0,1,99,0,99,195,1,
3,32,97,27,0,0,1,1,129,0,129,226,1,
3,32,98,28,0,0,1,1,130,0,130,228,1,
3,32,99,29,0,0,1,1,131,0,131,230,1,
3,32,100,30,0,0,0,0,,380,132,612,1,
3,33,34,34,0,0,1,1,67,0,67,101,1,
3,33,35,35,0,0,1,1,68,0,68,103,1,
3,33,37,1,0,0,1,1,70,0,70,107,1,
3,33,38,2,0,0,1,1,71,0,71,109,1,
3,33,40,4,0,0,1,1,73,0,73,113,1,
3,33,41,5,0,0,1,1,74,0,74,115,1,
3,33,43,7,0,0,1,1,76,0,76,119,1,
3,33,44,8,0,0,1,1,77,0,77,121,1,
3,33,46,10,0,0,1,1,79,0,79,125,1,
3,33,47,11,0,0,1,1,80,0,80,127,1,
3,33,49,13,0,0,1,1,82,0,82,131,1,
3,33,50,14,0,0,1,1,83,0,83,133,1,
3,33,52,16,0,0,1,1,85,0,85,137,1,
3,33,53,17,0,0,1,1,86,0,86,139,1,
3,33,55,19,0,0,1,1,88,0,88,143,1,
3,33,56,20,0,0,1,1,89,0,89,145,1,
3,33,58,22,0,0,1,1,91,0,91,149,1,
3,33,59,23,0,0,1,1,92,0,92,151,1,
3,33,61,25,0,0,1,1,94,0,94,155,1,
3,33,62,26,0,0,1,1,95,0,95,157,1,
3,33,64,28,0,0,1,1,97,0,97,161,1,
3,33,65,29,0,0,1,1,98,0,98,163,1,
3,33,67,31,0,0,1,1,100,0,100,167,1,
3,33,68,32,0,0,1,1,101,0,101,169,1,
3,33,70,34,0,0,1,1,103,0,103,173,1,
3,33,71,35,0,0,1,1,104,0,104,175,1,
3,33,73,1,0,0,1,1,106,0,106,179,1,
3,33,74,2,0,0,1,1,107,0,107,181,1,
3,33,76,4,0,0,1,1,109,0,109,185,1,
3,33,77,5,0,0,1,1,110,0,110,187,1,
3,33,79,7,0,0,1,1,112,0,112,191,1,
3,33,80,8,0,0,1,1,113,0,113,193,1,
3,33,82,10,0,0,1,1,115,0,115,197,1,
3,33,83,11,0,0,1,1,116,0,116,199,1,
3,33,85,13,0,0,1,1,118,0,118,203,1,
3,33,86,14,0,0,1,1,119,0,119,205,1,
3,33,88,16,0,0,1,1,121,0,121,209,1,
3,33,89,17,0,0,1,1,122,0,122,211,1,
3,33,91,19,0,0,1,1,124,0,124,215,1,
3,33,92,20,0,0,1,1,125,0,125,217,1,
3,33,94,22,0,0,1,1,127,0,127,221,1,
3,33,95,23,0,0,1,1,128,0,128,223,1,
3,33,97,25,0,0,1,1,130,0,130,227,1,
3,33,98,26,0,0,1,1,131,0,131,229,1,
3,33,100,28,0,0,1,1,133,0,133,233,1,
3,34,35,35,0,0,0,0,,41,69,145,1,
3,34,36,36,0,0,0,0,,42,70,148,1,
3,34,38,1,0,0,1,1,72,0,72,110,1,
3,34,39,2,0,0,1,1,73,0,73,112,1,
3,34,40,3,1,0,1,1,37,0,37,77,1,
3,34,41,4,0,0,0,0,,47,75,163,1,
3,34,42,5,0,0,0,0,,48,76,166,1,
3,34,43,6,0,0,0,0,,49,77,169,1,
3,34,44,7,0,0,1,1,78,0,78,122,1,
3,34,45,8,0,0,1,1,79,0,79,124,1,
3,34,46,9,0,0,1,1,80,0,80,126,1,
3,34,47,10,0,0,0,0,,53,81,181,1,
3,34,48,11,0,0,0,0,,54,82,184,1,
3,34,49,12,0,0,0,0,,55,83,187,1,
3,34,50,13,0,0,1,1,84,0,84,134,1,
3,34,51,14,0,0,1,1,85,0,85,136,1,
3,34,52,15,0,0,1,1,86,0,86,138,1,
3,34,53,16,0,0,0,0,,59,87,199,1,
3,34,54,17,0,0,0,0,,60,88,202,1,
3,34,55,18,0,0,0,0,,61,89,205,1,
3,34,56,19,0,0,1,1,90,0,90,146,1,
3,34,57,20,0,0,1,1,91,0,91,148,1,
3,34,58,21,0,0,1,1,92,0,92,150,1,
3,34,59,22,0,0,0,0,,65,31,155,1,
3,34,60,23,0,0,0,0,,66,94,220,1,
3,34,61,24,0,0,0,0,,67,95,223,1,
3,34,62,25,0,0,1,1,96,0,96,158,1,
3,34,63,26,0,0,1,1,97,0,97,160,1,
3,34,64,27,0,0,1,1,98,0,98,162,1,
3,34,65,28,0,1,0,1,68,0,68,133,1,
3,34,66,29,0,0,0,0,,72,100,238,1,
3,34,67,30,0,0,0,0,,73,101,241,1,
3,34,68,31,0,0,1,1,102,0,102,170,1,
3,34,69,32,0,0,1,1,103,0,103,172,1,
3,34,70,33,0,0,1,1,104,0,104,174,1,
3,34,71,34,1,1,0,1,37,0,37,108,1,
3,34,72,35,0,0,0,0,,190,106,368,1,
3,34,73,36,0,0,0,0,,192,107,372,1,
3,34,74,0,0,0,0,0,,194,108,376,1,
3,34,75,1,0,0,1,1,109,0,109,184,1,
3,34,76,2,0,0,1,1,110,0,110,186,1,
3,34,77,3,1,0,1,1,37,0,37,114,1,
3,34,78,4,0,0,0,0,,202,112,392,1,
3,34,79,5,0,0,0,0,,204,113,396,1,
3,34,80,6,0,0,0,0,,206,114,400,1,
3,34,81,7,0,0,1,1,115,0,115,196,1,
3,34,82,8,0,0,1,1,116,0,116,198,1,
3,34,83,9,0,0,1,1,117,0,117,200,1,
3,34,84,10,0,0,0,0,,214,118,416,1,
3,34,85,11,0,0,0,0,,216,119,420,1,
3,34,86,12,0,0,0,0,,218,120,424,1,
3,34,87,13,0,0,1,1,121,0,121,208,1,
3,34,88,14,0,0,1,1,122,0,122,210,1,
3,34,89,15,0,0,1,1,123,0,123,212,1,
3,34,90,16,0,0,0,0,,226,31,347,1,
3,34,91,17,0,0,0,0,,228,125,444,1,
3,34,92,18,0,0,0,0,,230,126,448,1,
3,34,93,19,0,0,1,1,127,0,127,220,1,
3,34,94,20,0,0,1,1,128,0,128,222,1,
3,34,95,21,0,0,1,1,129,0,129,224,1,
3,34,96,22,0,0,0,0,,102,99,297,1,
3,34,97,23,0,0,0,0,,240,131,468,1,
3,34,98,24,0,0,0,0,,242,132,472,1,
3,34,99,25,0,0,1,1,133,0,133,232,1,
3,34,100,26,0,0,1,1,134,0,134,234,1,
3,35,36,36,0,0,0,0,,119,71,226,1,
3,35,37,37,0,0,0,0,,112,2,151,1,
3,35,39,1,0,0,0,0,,74,2,115,1,
3,35,40,2,0,0,1,1,75,0,75,115,1,
3,35,41,3,1,0,1,1,38,0,38,79,1,
3,35,42,4,0,0,0,0,,214,77,333,1,
3,35,43,5,0,0,0,0,,49,78,170,1,
3,35,44,6,0,0,0,0,,50,79,173,1,
3,35,45,7,0,0,0,0,,160,2,207,1,
3,35,46,8,0,0,1,1,81,0,81,127,1,
3,35,47,9,0,0,1,1,82,0,82,129,1,
3,35,48,10,0,0,0,0,,232,51,331,1,
3,35,49,11,0,0,0,0,,55,84,188,1,
3,35,50,12,0,0,0,0,,56,85,191,1,
3,35,51,13,0,0,0,0,,258,2,311,1,
3,35,52,14,0,0,1,1,87,0,87,139,1,
3,35,53,15,0,0,1,1,88,0,88,141,1,
3,35,54,16,0,0,0,0,,215,19,288,1,
3,35,55,17,0,0,0,0,,61,90,206,1,
3,35,56,18,0,0,0,0,,62,91,209,1,
3,35,57,19,0,0,0,0,,368,2,427,1,
3,35,58,20,0,0,1,1,93,0,93,151,1,
3,35,59,21,0,0,1,1,94,0,94,153,1,
3,35,60,22,0,0,0,0,,281,19,360,1,
3,35,61,23,0,0,0,0,,67,32,160,1,
3,35,62,24,0,0,0,0,,68,97,227,1,
3,35,63,25,0,0,0,0,,490,2,555,1,
3,35,64,26,0,0,1,1,99,0,99,163,1,
3,35,65,27,0,0,1,1,100,0,100,165,1,
3,35,66,28,0,0,0,0,,186,101,353,1,
3,35,67,29,0,1,0,1,70,0,70,137,1,
3,35,68,30,0,0,0,0,,286,103,457,1,
3,35,69,31,0,0,0,0,,624,2,695,1,
3,35,70,32,0,0,1,1,105,0,105,175,1,
3,35,71,33,0,0,1,1,106,0,106,177,1,
3,35,72,34,0,0,0,0,,79,107,258,1,
3,35,73,35,1,1,0,1,38,0,38,111,1,
3,35,74,36,0,0,0,0,,425,109,608,1,
3,35,75,37,0,0,0,0,,197,110,382,1,
3,35,76,0,0,0,0,0,,199,111,386,1,
3,35,77,1,0,0,0,0,,710,2,789,1,
3,35,78,2,0,0,1,1,113,0,113,191,1,
3,35,79,3,1,0,1,1,38,0,38,117,1,
3,35,80,4,0,0,0,0,,449,83,612,1,
3,35,81,5,0,0,0,0,,209,116,406,1,
3,35,82,6,0,0,0,0,,211,117,410,1,
3,35,83,7,0,0,0,0,,746,2,831,1,
3,35,84,8,0,0,1,1,119,0,119,203,1,
3,35,85,9,0,0,1,1,120,0,120,205,1,
3,35,86,10,0,0,0,0,,346,89,521,1,
3,35,87,11,0,0,0,0,,221,122,430,1,
3,35,88,12,0,0,0,0,,223,123,434,1,
3,35,89,13,0,0,0,0,,782,2,873,1,
3,35,90,14,0,0,1,1,125,0,125,215,1,
3,35,91,15,0,0,1,1,126,0,126,217,1,
3,35,92,16,0,0,0,0,,329,19,440,1,
3,35,93,17,0,0,0,0,,233,32,358,1,
3,35,94,18,0,0,0,0,,235,129,458,1,
3,35,95,19,0,0,0,0,,818,2,915,1,
3,35,96,20,0,0,1,1,131,0,131,227,1,
3,35,97,21,0,0,1,1,132,0,132,229,1,
3,35,98,22,0,0,0,0,,395,19,512,1,
3,35,99,23,0,0,0,0,,105,102,306,1,
3,35,100,24,0,0,0,0,,658,135,893,1,
3,36,37,37,0,0,0,0,,201,73,311,1,
3,36,38,38,0,0,0,0,,119,39,196,1,
3,36,40,1,0,0,0,0,,114,39,193,1,
3,36,41,2,0,0,0,0,,377,11,429,1,
3,36,43,4,0,0,0,0,,304,46,393,1,
3,36,44,5,0,0,0,0,,222,80,346,1,
3,36,46,7,0,0,0,0,,314,82,442,1,
3,36,47,8,0,0,0,0,,318,50,415,1,
3,36,49,10,0,0,0,0,,292,13,354,1,
3,36,50,11,0,0,0,0,,491,86,627,1,
3,36,52,13,0,0,0,0,,597,11,660,1,
3,36,53,14,0,0,0,0,,442,39,534,1,
3,36,55,16,0,0,0,0,,450,13,518,1,
3,36,56,17,0,0,0,0,,435,59,550,1,
3,36,58,19,0,0,0,0,,445,61,564,1,
3,36,59,20,0,0,0,0,,460,95,614,1,
3,36,61,22,0,0,0,0,,287,97,445,1,
3,36,62,23,0,0,0,0,,331,13,406,1,
3,36,64,25,0,0,0,0,,397,39,500,1,
3,36,65,26,0,0,0,0,,293,101,459,1,
3,36,67,28,0,0,0,0,,190,103,360,1,
3,36,68,29,0,0,0,0,,411,13,492,1,
3,36,70,31,0,0,0,0,,415,106,591,1,
3,36,71,32,0,0,0,0,,192,107,370,1,
3,36,73,34,0,0,0,0,,81,109,263,1,
3,36,74,35,0,0,0,0,,197,110,381,1,
3,36,76,37,0,0,0,0,,554,79,709,1,
3,36,77,38,0,0,0,0,,440,113,630,1,
3,36,79,1,0,0,0,0,,567,115,761,1,
3,36,80,2,0,0,0,0,,572,83,735,1,
3,36,82,4,0,0,0,0,,460,85,627,1,
3,36,83,5,0,0,0,0,,933,119,1135,1,
3,36,85,7,0,0,0,0,,1076,11,1172,1,
3,36,86,8,0,0,0,0,,474,89,649,1,
3,36,88,10,0,0,0,0,,448,13,549,1,
3,36,89,11,0,0,0,0,,856,92,1037,1,
3,36,91,13,0,0,0,0,,870,94,1055,1,
3,36,92,14,0,0,0,0,,637,39,768,1,
3,36,94,16,0,0,0,0,,645,13,752,1,
3,36,95,17,0,0,0,0,,338,98,531,1,
3,36,97,19,0,0,0,0,,477,100,674,1,
3,36,98,20,0,0,0,0,,655,134,887,1,
3,36,100,22,0,0,0,0,,404,136,640,1,
3,37,38,38,0,0,0,0,,41,75,154,1,
3,37,39,39,0,0,0,0,,74,2,115,1,
3,37,41,1,0,0,0,0,,120,2,163,1,
3,37,42,2,0,0,0,0,,216,79,337,1,
3,37,43,3,1,0,1,1,40,0,40,83,1,
3,37,44,4,0,0,1,1,81,0,81,125,1,
3,37,45,5,0,0,0,0,,162,2,209,1,
3,37,46,6,0,0,0,0,,51,83,180,1,
3,37,47,7,0,0,0,0,,52,84,183,1,
3,37,48,8,0,0,0,0,,325,17,390,1,
3,37,49,9,0,0,1,1,86,0,86,135,1,
3,37,50,10,0,0,1,1,87,0,87,137,1,
3,37,51,11,0,0,0,0,,262,2,315,1,
3,37,52,12,0,0,0,0,,57,89,198,1,
3,37,53,13,0,0,0,0,,58,90,201,1,
3,37,54,14,0,0,0,0,,252,57,363,1,
3,37,55,15,0,0,1,1,92,0,92,147,1,
3,37,56,16,0,0,1,1,93,0,93,149,1,
3,37,57,17,0,0,0,0,,374,2,433,1,
3,37,58,18,0,0,0,0,,63,95,216,1,
3,37,59,19,0,0,0,0,,64,96,219,1,
3,37,60,20,0,0,0,0,,287,40,387,1,
3,37,61,21,0,0,1,1,98,0,98,159,1,
3,37,62,22,0,0,1,1,99,0,99,161,1,
3,37,63,23,0,0,0,0,,498,2,563,1,
3,37,64,24,0,0,0,0,,69,101,234,1,
3,37,65,25,0,0,0,0,,70,34,169,1,
3,37,66,26,0,0,0,0,,299,103,468,1,
3,37,67,27,0,0,1,1,104,0,104,171,1,
3,37,68,28,0,0,1,1,105,0,105,173,1,
3,37,69,29,0,0,0,0,,634,2,705,1,
3,37,70,30,0,0,0,0,,294,107,471,1,
3,37,71,31,0,1,0,1,74,0,74,145,1,
3,37,72,32,0,0,0,0,,196,109,377,1,
3,37,73,33,0,0,1,1,110,0,110,183,1,
3,37,74,34,0,0,1,1,111,0,111,185,1,
3,37,75,35,0,0,0,0,,710,2,787,1,
3,37,76,36,0,0,0,0,,437,113,626,1,
3,37,77,37,1,1,0,1,40,0,40,117,1,
3,37,78,38,0,0,0,0,,81,115,274,1,
3,37,79,39,0,0,0,0,,734,2,815,1,
3,37,80,0,0,0,0,0,,208,117,405,1,
3,37,81,1,0,0,0,0,,210,118,409,1,
3,37,82,2,0,0,0,0,,586,17,685,1,
3,37,83,3,1,0,1,1,40,0,40,123,1,
3,37,84,4,0,0,1,1,121,0,121,205,1,
3,37,85,5,0,0,0,0,,770,2,857,1,
3,37,86,6,0,0,0,0,,220,123,429,1,
3,37,87,7,0,0,0,0,,222,124,433,1,
3,37,88,8,0,0,0,0,,485,91,664,1,
3,37,89,9,0,0,1,1,126,0,126,215,1,
3,37,90,10,0,0,1,1,127,0,127,217,1,
3,37,91,11,0,0,0,0,,806,2,899,1,
3,37,92,12,0,0,0,0,,232,129,453,1,
3,37,93,13,0,0,0,0,,234,130,457,1,
3,37,94,14,0,0,0,0,,372,97,563,1,
3,37,95,15,0,0,1,1,132,0,132,227,1,
3,37,96,16,0,0,1,1,133,0,133,229,1,
3,37,97,17,0,0,0,0,,842,2,941,1,
3,37,98,18,0,0,0,0,,244,135,477,1,
3,37,99,19,0,0,0,0,,246,34,379,1,
3,37,100,20,0,0,0,0,,407,40,547,1,
3,38,39,39,0,0,1,1,77,0,77,116,1,
3,38,40,40,0,0,1,1,78,0,78,118,1,
3,38,42,1,0,0,0,0,,46,80,168,1,
3,38,43,2,0,0,0,0,,47,81,171,1,
3,38,44,3,1,0,1,1,41,0,41,85,1,
3,38,45,4,0,0,1,1,83,0,83,128,1,
3,38,46,5,0,0,1,1,84,0,84,130,1,
3,38,47,6,0,0,0,0,,51,85,183,1,
3,38,48,7,0,0,0,0,,52,86,186,1,
3,38,49,8,0,0,0,0,,53,87,189,1,
3,38,50,9,0,0,1,1,88,0,88,138,1,
3,38,51,10,0,0,1,1,89,0,89,140,1,
3,38,52,11,0,0,1,1,90,0,90,142,1,
3,38,53,12,0,0,0,0,,57,91,201,1,
3,38,54,13,0,0,0,0,,58,92,204,1,
3,38,55,14,0,0,0,0,,59,93,207,1,
3,38,56,15,0,0,1,1,94,0,94,150,1,
3,38,57,16,0,0,1,1,95,0,95,152,1,
3,38,58,17,0,0,1,1,96,0,96,154,1,
3,38,59,18,0,0,0,0,,63,97,219,1,
3,38,60,19,0,0,0,0,,64,98,222,1,
3,38,61,20,0,0,0,0,,65,99,225,1,
3,38,62,21,0,0,1,1,100,0,100,162,1,
3,38,63,22,0,0,1,1,101,0,101,164,1,
3,38,64,23,0,0,1,1,102,0,102,166,1,
3,38,65,24,0,0,0,0,,69,103,237,1,
3,38,66,25,0,0,0,0,,70,104,240,1,
3,38,67,26,0,0,0,0,,71,35,173,1,
3,38,68,27,0,0,1,1,106,0,106,174,1,
3,38,69,28,0,0,1,1,107,0,107,176,1,
3,38,70,29,0,0,1,1,108,0,108,178,1,
3,38,71,30,0,0,0,0,,75,109,255,1,
3,38,72,31,0,0,0,0,,76,110,258,1,
3,38,73,32,0,1,0,1,76,0,76,149,1,
3,38,74,33,0,0,1,1,112,0,112,186,1,
3,38,75,34,0,0,1,1,113,0,113,188,1,
3,38,76,35,0,0,1,1,114,0,114,190,1,
3,38,77,36,0,0,0,0,,202,115,394,1,
3,38,78,37,0,0,0,0,,204,116,398,1,
3,38,79,38,1,1,0,1,41,0,41,120,1,
3,38,80,39,0,0,1,1,118,0,118,198,1,
3,38,81,40,0,0,1,1,119,0,119,200,1,
3,38,82,0,0,0,0,0,,212,120,414,1,
3,38,83,1,0,0,0,0,,214,121,418,1,
3,38,84,2,0,0,0,0,,216,122,422,1,
3,38,85,3,1,0,1,1,41,0,41,126,1,
3,38,86,4,0,0,1,1,124,0,124,210,1,
3,38,87,5,0,0,1,1,125,0,125,212,1,
3,38,88,6,0,0,0,0,,224,126,438,1,
3,38,89,7,0,0,0,0,,226,127,442,1,
3,38,90,8,0,0,0,0,,228,128,446,1,
3,38,91,9,0,0,1,1,129,0,129,220,1,
3,38,92,10,0,0,1,1,130,0,130,222,1,
3,38,93,11,0,0,1,1,131,0,131,224,1,
3,38,94,12,0,0,0,0,,236,132,462,1,
3,38,95,13,0,0,0,0,,238,133,466,1,
3,38,96,14,0,0,0,0,,240,134,470,1,
3,38,97,15,0,0,1,1,135,0,135,232,1,
3,38,98,16,0,0,1,1,136,0,136,234,1,
3,38,99,17,0,0,1,1,137,0,137,236,1,
3,38,100,18,0,0,0,0,,248,138,486,1,
3,39,40,40,0,0,1,1,79,0,79,119,1,
3,39,41,41,0,0,1,1,80,0,80,121,1,
3,39,43,1,0,0,1,1,82,0,82,125,1,
3,39,44,2,0,0,1,1,83,0,83,127,1,
3,39,46,4,0,0,1,1,85,0,85,131,1,
3,39,47,5,0,0,1,1,86,0,86,133,1,
3,39,49,7,0,0,1,1,88,0,88,137,1,
3,39,50,8,0,0,1,1,89,0,89,139,1,
3,39,52,10,0,0,1,1,91,0,91,143,1,
3,39,53,11,0,0,1,1,92,0,92,145,1,
3,39,55,13,0,0,1,1,94,0,94,149,1,
3,39,56,14,0,0,1,1,95,0,95,151,1,
3,39,58,16,0,0,1,1,97,0,97,155,1,
3,39,59,17,0,0,1,1,98,0,98,157,1,
3,39,61,19,0,0,1,1,100,0,100,161,1,
3,39,62,20,0,0,1,1,101,0,101,163,1,
3,39,64,22,0,0,1,1,103,0,103,167,1,
3,39,65,23,0,0,1,1,104,0,104,169,1,
3,39,67,25,0,0,1,1,106,0,106,173,1,
3,39,68,26,0,0,1,1,107,0,107,175,1,
3,39,70,28,0,0,1,1,109,0,109,179,1,
3,39,71,29,0,0,1,1,110,0,110,181,1,
3,39,73,31,0,0,1,1,112,0,112,185,1,
3,39,74,32,0,0,1,1,113,0,113,187,1,
3,39,76,34,0,0,1,1,115,0,115,191,1,
3,39,77,35,0,0,1,1,116,0,116,193,1,
3,39,79,37,0,0,1,1,118,0,118,197,1,
3,39,80,38,0,0,1,1,119,0,119,199,1,
3,39,82,40,0,0,1,1,121,0,121,203,1,
3,39,83,41,0,0,1,1,122,0,122,205,1,
3,39,85,1,0,0,1,1,124,0,124,209,1,
3,39,86,2,0,0,1,1,125,0,125,211,1,
3,39,88,4,0,0,1,1,127,0,127,215,1,
3,39,89,5,0,0,1,1,128,0,128,217,1,
3,39,91,7,0,0,1,1,130,0,130,221,1,
3,39,92,8,0,0,1,1,131,0,131,223,1,
3,39,94,10,0,0,1,1,133,0,133,227,1,
3,39,95,11,0,0,1,1,134,0,134,229,1,
3,39,97,13,0,0,1,1,136,0,136,233,1,
3,39,98,14,0,0,1,1,137,0,137,235,1,
3,39,100,16,0,0,1,1,139,0,139,239,1,
3,40,41,41,0,0,0,0,,47,81,169,1,
3,40,42,42,0,0,0,0,,48,82,172,1,
3,40,44,1,0,0,1,1,84,0,84,128,1,
3,40,45,2,0,0,1,1,85,0,85,130,1,
3,40,46,3,1,0,1,1,43,0,43,89,1,
3,40,47,4,0,0,0,0,,53,87,187,1,
3,40,48,5,0,0,0,0,,54,88,190,1,
3,40,49,6,0,0,0,0,,55,89,193,1,
3,40,50,7,0,0,1,1,90,0,90,140,1,
3,40,51,8,0,0,1,1,91,0,91,142,1,
3,40,52,9,0,0,1,1,92,0,92,144,1,
3,40,53,10,0,0,0,0,,59,93,205,1,
3,40,54,11,0,0,0,0,,60,94,208,1,
3,40,55,12,0,0,0,0,,61,95,211,1,
3,40,56,13,0,0,1,1,96,0,96,152,1,
3,40,57,14,0,0,1,1,97,0,97,154,1,
3,40,58,15,0,0,1,1,98,0,98,156,1,
3,40,59,16,0,0,0,0,,65,99,223,1,
3,40,60,17,0,0,0,0,,66,100,226,1,
3,40,61,18,0,0,0,0,,67,101,229,1,
3,40,62,19,0,0,1,1,102,0,102,164,1,
3,40,63,20,0,0,1,1,103,0,103,166,1,
3,40,64,21,0,0,1,1,104,0,104,168,1,
3,40,65,22,0,0,0,0,,71,105,241,1,
3,40,66,23,0,0,0,0,,72,106,244,1,
3,40,67,24,0,0,0,0,,73,107,247,1,
3,40,68,25,0,0,1,1,108,0,108,176,1,
3,40,69,26,0,0,1,1,109,0,109,178,1,
3,40,70,27,0,0,1,1,110,0,110,180,1,
3,40,71,28,0,0,0,0,,77,37,185,1,
3,40,72,29,0,0,0,0,,78,112,262,1,
3,40,73,30,0,0,0,0,,79,113,265,1,
3,40,74,31,0,0,1,1,114,0,114,188,1,
3,40,75,32,0,0,1,1,115,0,115,190,1,
3,40,76,33,0,0,1,1,116,0,116,192,1,
3,40,77,34,0,1,0,1,80,0,80,157,1,
3,40,78,35,0,0,0,0,,84,118,280,1,
3,40,79,36,0,0,0,0,,85,119,283,1,
3,40,80,37,0,0,1,1,120,0,120,200,1,
3,40,81,38,0,0,1,1,121,0,121,202,1,
3,40,82,39,0,0,1,1,122,0,122,204,1,
3,40,83,40,1,1,0,1,43,0,43,126,1,
3,40,84,41,0,0,0,0,,220,124,428,1,
3,40,85,42,0,0,0,0,,222,125,432,1,
3,40,86,0,0,0,0,0,,224,126,436,1,
3,40,87,1,0,0,1,1,127,0,127,214,1,
3,40,88,2,0,0,1,1,128,0,128,216,1,
3,40,89,3,1,0,1,1,43,0,43,132,1,
3,40,90,4,0,0,0,0,,232,130,452,1,
3,40,91,5,0,0,0,0,,234,131,456,1,
3,40,92,6,0,0,0,0,,236,132,460,1,
3,40,93,7,0,0,1,1,133,0,133,226,1,
3,40,94,8,0,0,1,1,134,0,134,228,1,
3,40,95,9,0,0,1,1,135,0,135,230,1,
3,40,96,10,0,0,0,0,,244,136,476,1,
3,40,97,11,0,0,0,0,,246,137,480,1,
3,40,98,12,0,0,0,0,,248,138,484,1,
3,40,99,13,0,0,1,1,139,0,139,238,1,
3,40,100,14,0,0,1,1,140,0,140,240,1,
4,5,6,6,0,1,0,1,10,0,10,16,1,
4,5,7,7,0,1,0,1,11,0,11,18,1,
4,5,8,8,0,1,0,1,12,0,12,20,1,
4,5,10,1,0,0,1,1,15,0,15,25,1,
4,5,11,2,0,0,1,1,16,0,16,27,1,
4,5,12,3,0,0,1,1,17,0,17,29,1,
4,5,13,4,1,0,1,1,9,0,9,22,1,
4,5,14,5,1,1,0,1,9,0,9,23,1,
4,5,15,6,0,1,0,1,19,0,19,34,1,
4,5,16,7,0,1,0,1,20,0,20,36,1,
4,5,17,8,0,1,0,1,21,0,21,38,1,
4,5,18,0,0,1,0,1,22,0,22,40,1,
4,5,19,1,0,0,1,1,24,0,24,43,1,
4,5,20,2,0,0,1,1,25,0,25,45,1,
4,5,21,3,0,0,1,1,26,0,26,47,1,
4,5,22,4,1,0,1,1,9,0,9,31,1,
4,5,23,5,1,1,0,1,9,0,9,32,1,
4,5,24,6,0,1,0,1,28,0,28,52,1,
4,5,25,7,0,1,0,1,29,0,29,54,1,
4,5,26,8,0,1,0,1,30,0,30,56,1,
4,5,27,0,0,1,0,1,31,0,31,58,1,
4,5,28,1,0,0,1,1,33,0,33,61,1,
4,5,29,2,0,0,1,1,34,0,34,63,1,
4,5,30,3,0,0,1,1,35,0,35,65,1,
4,5,31,4,1,0,1,1,9,0,9,40,1,
4,5,32,5,1,1,0,1,9,0,9,41,1,
4,5,33,6,0,1,0,1,37,0,37,70,1,
4,5,34,7,0,1,0,1,38,0,38,72,1,
4,5,35,8,0,1,0,1,39,0,39,74,1,
4,5,36,0,0,1,0,1,40,0,40,76,1,
4,5,37,1,0,0,1,1,42,0,42,79,1,
4,5,38,2,0,0,1,1,43,0,43,81,1,
4,5,39,3,0,0,1,1,44,0,44,83,1,
4,5,40,4,1,0,1,1,9,0,9,49,1,
4,5,41,5,1,1,0,1,9,0,9,50,1,
4,5,42,6,0,1,0,1,46,0,46,88,1,
4,5,43,7,0,1,0,1,47,0,47,90,1,
4,5,44,8,0,1,0,1,48,0,48,92,1,
4,5,45,0,0,1,0,1,49,0,49,94,1,
4,5,46,1,0,0,1,1,51,0,51,97,1,
4,5,47,2,0,0,1,1,52,0,52,99,1,
4,5,48,3,0,0,1,1,53,0,53,101,1,
4,5,49,4,1,0,1,1,9,0,9,58,1,
4,5,50,5,1,1,0,1,9,0,9,59,1,
4,5,51,6,0,1,0,1,55,0,55,106,1,
4,5,52,7,0,1,0,1,56,0,56,108,1,
4,5,53,8,0,1,0,1,57,0,57,110,1,
4,5,54,0,0,1,0,1,58,0,58,112,1,
4,5,55,1,0,0,1,1,60,0,60,115,1,
4,5,56,2,0,0,1,1,61,0,61,117,1,
4,5,57,3,0,0,1,1,62,0,62,119,1,
4,5,58,4,1,0,1,1,9,0,9,67,1,
4,5,59,5,1,1,0,1,9,0,9,68,1,
4,5,60,6,0,1,0,1,64,0,64,124,1,
4,5,61,7,0,1,0,1,65,0,65,126,1,
4,5,62,8,0,1,0,1,66,0,66,128,1,
4,5,63,0,0,1,0,1,67,0,67,130,1,
4,5,64,1,0,0,1,1,69,0,69,133,1,
4,5,65,2,0,0,1,1,70,0,70,135,1,
4,5,66,3,0,0,1,1,71,0,71,137,1,
4,5,67,4,1,0,1,1,9,0,9,76,1,
4,5,68,5,1,1,0,1,9,0,9,77,1,
4,5,69,6,0,1,0,1,73,0,73,142,1,
4,5,70,7,0,1,0,1,74,0,74,144,1,
4,5,71,8,0,1,0,1,75,0,75,146,1,
4,5,72,0,0,1,0,1,76,0,76,148,1,
4,5,73,1,0,0,1,1,78,0,78,151,1,
4,5,74,2,0,0,1,1,79,0,79,153,1,
4,5,75,3,0,0,1,1,80,0,80,155,1,
4,5,76,4,1,0,1,1,9,0,9,85,1,
4,5,77,5,1,1,0,1,9,0,9,86,1,
4,5,78,6,0,1,0,1,82,0,82,160,1,
4,5,79,7,0,1,0,1,83,0,83,162,1,
4,5,80,8,0,1,0,1,84,0,84,164,1,
4,5,81,0,0,1,0,1,85,0,85,166,1,
4,5,82,1,0,0,1,1,87,0,87,169,1,
4,5,83,2,0,0,1,1,88,0,88,171,1,
4,5,84,3,0,0,1,1,89,0,89,173,1,
4,5,85,4,1,0,1,1,9,0,9,94,1,
4,5,86,5,1,1,0,1,9,0,9,95,1,
4,5,87,6,0,1,0,1,91,0,91,178,1,
4,5,88,7,0,1,0,1,92,0,92,180,1,
4,5,89,8,0,1,0,1,93,0,93,182,1,
4,5,90,0,0,1,0,1,94,0,94,184,1,
4,5,91,1,0,0,1,1,96,0,96,187,1,
4,5,92,2,0,0,1,1,97,0,97,189,1,
4,5,93,3,0,0,1,1,98,0,98,191,1,
4,5,94,4,1,0,1,1,9,0,9,103,1,
4,5,95,5,1,1,0,1,9,0,9,104,1,
4,5,96,6,0,1,0,1,100,0,100,196,1,
4,5,97,7,0,1,0,1,101,0,101,198,1,
4,5,98,8,0,1,0,1,102,0,102,200,1,
4,5,99,0,0,1,0,1,103,0,103,202,1,
4,5,100,1,0,0,1,1,105,0,105,205,1,
4,6,7,7,0,1,0,1,11,0,11,18,1,
4,6,9,9,0,1,0,1,13,0,13,22,1,
4,6,11,1,0,0,0,0,,27,5,43,1,
4,6,13,3,0,0,1,1,19,0,19,32,1,
4,6,15,5,1,0,0,1,10,0,10,25,1,
4,6,17,7,0,1,0,1,21,0,21,38,1,
4,6,19,9,0,1,0,1,23,0,23,42,1,
4,6,21,1,0,0,0,0,,47,5,73,1,
4,6,23,3,0,0,1,1,29,0,29,52,1,
4,6,25,5,1,0,0,1,10,0,10,35,1,
4,6,27,7,0,1,0,1,31,0,31,58,1,
4,6,29,9,0,1,0,1,33,0,33,62,1,
4,6,31,1,0,0,0,0,,67,5,103,1,
4,6,33,3,0,0,1,1,39,0,39,72,1,
4,6,35,5,1,0,0,1,10,0,10,45,1,
4,6,37,7,0,1,0,1,41,0,41,78,1,
4,6,39,9,0,1,0,1,43,0,43,82,1,
4,6,41,1,0,0,0,0,,87,5,133,1,
4,6,43,3,0,0,1,1,49,0,49,92,1,
4,6,45,5,1,0,0,1,10,0,10,55,1,
4,6,47,7,0,1,0,1,51,0,51,98,1,
4,6,49,9,0,1,0,1,53,0,53,102,1,
4,6,51,1,0,0,0,0,,107,5,163,1,
4,6,53,3,0,0,1,1,59,0,59,112,1,
4,6,55,5,1,0,0,1,10,0,10,65,1,
4,6,57,7,0,1,0,1,61,0,61,118,1,
4,6,59,9,0,1,0,1,63,0,63,122,1,
4,6,61,1,0,0,0,0,,127,5,193,1,
4,6,63,3,0,0,1,1,69,0,69,132,1,
4,6,65,5,1,0,0,1,10,0,10,75,1,
4,6,67,7,0,1,0,1,71,0,71,138,1,
4,6,69,9,0,1,0,1,73,0,73,142,1,
4,6,71,1,0,0,0,0,,147,5,223,1,
4,6,73,3,0,0,1,1,79,0,79,152,1,
4,6,75,5,1,0,0,1,10,0,10,85,1,
4,6,77,7,0,1,0,1,81,0,81,158,1,
4,6,79,9,0,1,0,1,83,0,83,162,1,
4,6,81,1,0,0,0,0,,167,5,253,1,
4,6,83,3,0,0,1,1,89,0,89,172,1,
4,6,85,5,1,0,0,1,10,0,10,95,1,
4,6,87,7,0,1,0,1,91,0,91,178,1,
4,6,89,9,0,1,0,1,93,0,93,182,1,
4,6,91,1,0,0,0,0,,187,5,283,1,
4,6,93,3,0,0,1,1,99,0,99,192,1,
4,6,95,5,1,0,0,1,10,0,10,105,1,
4,6,97,7,0,1,0,1,101,0,101,198,1,
4,6,99,9,0,1,0,1,103,0,103,202,1,
4,7,8,8,0,1,0,1,12,0,12,20,1,
4,7,9,9,0,1,0,1,13,0,13,22,1,
4,7,10,10,0,1,0,1,14,0,14,24,1,
4,7,12,1,0,0,0,0,,19,19,50,1,
4,7,13,2,0,0,0,0,,37,17,67,1,
4,7,14,3,0,0,1,1,21,0,21,35,1,
4,7,15,4,1,0,1,1,11,0,11,26,1,
4,7,16,5,1,0,0,1,11,0,11,27,1,
4,7,17,6,1,0,0,1,11,0,11,28,1,
4,7,18,7,1,1,0,1,11,0,11,29,1,
4,7,19,8,0,1,0,1,23,0,23,42,1,
4,7,20,9,0,1,0,1,24,0,24,44,1,
4,7,21,10,0,1,0,1,25,0,25,46,1,
4,7,22,0,0,1,0,1,26,0,26,48,1,
4,7,23,1,0,0,0,0,,41,30,94,1,
4,7,24,2,0,0,0,0,,59,28,111,1,
4,7,25,3,0,0,1,1,32,0,32,57,1,
4,7,26,4,1,0,1,1,11,0,11,37,1,
4,7,27,5,1,0,0,1,11,0,11,38,1,
4,7,28,6,1,0,0,1,11,0,11,39,1,
4,7,29,7,1,1,0,1,11,0,11,40,1,
4,7,30,8,0,1,0,1,34,0,34,64,1,
4,7,31,9,0,1,0,1,35,0,35,66,1,
4,7,32,10,0,1,0,1,36,0,36,68,1,
4,7,33,0,0,1,0,1,37,0,37,70,1,
4,7,34,1,0,0,0,0,,63,41,138,1,
4,7,35,2,0,0,0,0,,81,39,155,1,
4,7,36,3,0,0,1,1,43,0,43,79,1,
4,7,37,4,1,0,1,1,11,0,11,48,1,
4,7,38,5,1,0,0,1,11,0,11,49,1,
4,7,39,6,1,0,0,1,11,0,11,50,1,
4,7,40,7,1,1,0,1,11,0,11,51,1,
4,7,41,8,0,1,0,1,45,0,45,86,1,
4,7,42,9,0,1,0,1,46,0,46,88,1,
4,7,43,10,0,1,0,1,47,0,47,90,1,
4,7,44,0,0,1,0,1,48,0,48,92,1,
4,7,45,1,0,0,0,0,,85,52,182,1,
4,7,46,2,0,0,0,0,,103,50,199,1,
4,7,47,3,0,0,1,1,54,0,54,101,1,
4,7,48,4,1,0,1,1,11,0,11,59,1,
4,7,49,5,1,0,0,1,11,0,11,60,1,
4,7,50,6,1,0,0,1,11,0,11,61,1,
4,7,51,7,1,1,0,1,11,0,11,62,1,
4,7,52,8,0,1,0,1,56,0,56,108,1,
4,7,53,9,0,1,0,1,57,0,57,110,1,
4,7,54,10,0,1,0,1,58,0,58,112,1,
4,7,55,0,0,1,0,1,59,0,59,114,1,
4,7,56,1,0,0,0,0,,107,63,226,1,
4,7,57,2,0,0,0,0,,125,61,243,1,
4,7,58,3,0,0,1,1,65,0,65,123,1,
4,7,59,4,1,0,1,1,11,0,11,70,1,
4,7,60,5,1,0,0,1,11,0,11,71,1,
4,7,61,6,1,0,0,1,11,0,11,72,1,
4,7,62,7,1,1,0,1,11,0,11,73,1,
4,7,63,8,0,1,0,1,67,0,67,130,1,
4,7,64,9,0,1,0,1,68,0,68,132,1,
4,7,65,10,0,1,0,1,69,0,69,134,1,
4,7,66,0,0,1,0,1,70,0,70,136,1,
4,7,67,1,0,0,0,0,,129,74,270,1,
4,7,68,2,0,0,0,0,,147,72,287,1,
4,7,69,3,0,0,1,1,76,0,76,145,1,
4,7,70,4,1,0,1,1,11,0,11,81,1,
4,7,71,5,1,0,0,1,11,0,11,82,1,
4,7,72,6,1,0,0,1,11,0,11,83,1,
4,7,73,7,1,1,0,1,11,0,11,84,1,
4,7,74,8,0,1,0,1,78,0,78,152,1,
4,7,75,9,0,1,0,1,79,0,79,154,1,
4,7,76,10,0,1,0,1,80,0,80,156,1,
4,7,77,0,0,1,0,1,81,0,81,158,1,
4,7,78,1,0,0,0,0,,151,85,314,1,
4,7,79,2,0,0,0,0,,169,83,331,1,
4,7,80,3,0,0,1,1,87,0,87,167,1,
4,7,81,4,1,0,1,1,11,0,11,92,1,
4,7,82,5,1,0,0,1,11,0,11,93,1,
4,7,83,6,1,0,0,1,11,0,11,94,1,
4,7,84,7,1,1,0,1,11,0,11,95,1,
4,7,85,8,0,1,0,1,89,0,89,174,1,
4,7,86,9,0,1,0,1,90,0,90,176,1,
4,7,87,10,0,1,0,1,91,0,91,178,1,
4,7,88,0,0,1,0,1,92,0,92,180,1,
4,7,89,1,0,0,0,0,,173,96,358,1,
4,7,90,2,0,0,0,0,,191,94,375,1,
4,7,91,3,0,0,1,1,98,0,98,189,1,
4,7,92,4,1,0,1,1,11,0,11,103,1,
4,7,93,5,1,0,0,1,11,0,11,104,1,
4,7,94,6,1,0,0,1,11,0,11,105,1,
4,7,95,7,1,1,0,1,11,0,11,106,1,
4,7,96,8,0,1,0,1,100,0,100,196,1,
4,7,97,9,0,1,0,1,101,0,101,198,1,
4,7,98,10,0,1,0,1,102,0,102,200,1,
4,7,99,0,0,1,0,1,103,0,103,202,1,
4,7,100,1,0,0,0,0,,195,107,402,1,
4,8,9,9,0,1,0,1,13,0,13,22,1,
4,8,11,11,0,1,0,1,15,0,15,26,1,
4,8,13,1,0,0,0,0,,16,17,46,1,
4,8,15,3,0,0,0,0,,16,12,43,1,
4,8,17,5,1,0,0,1,12,0,12,29,1,
4,8,19,7,1,0,0,1,12,0,12,31,1,
4,8,21,9,0,1,0,1,25,0,25,46,1,
4,8,23,11,0,1,0,1,27,0,27,50,1,
4,8,25,1,0,0,0,0,,28,29,82,1,
4,8,27,3,0,0,0,0,,28,12,67,1,
4,8,29,5,1,0,0,1,12,0,12,41,1,
4,8,31,7,1,0,0,1,12,0,12,43,1,
4,8,33,9,0,1,0,1,37,0,37,70,1,
4,8,35,11,0,1,0,1,39,0,39,74,1,
4,8,37,1,0,0,0,0,,40,41,118,1,
4,8,39,3,0,0,0,0,,40,12,91,1,
4,8,41,5,1,0,0,1,12,0,12,53,1,
4,8,43,7,1,0,0,1,12,0,12,55,1,
4,8,45,9,0,1,0,1,49,0,49,94,1,
4,8,47,11,0,1,0,1,51,0,51,98,1,
4,8,49,1,0,0,0,0,,52,53,154,1,
4,8,51,3,0,0,0,0,,52,12,115,1,
4,8,53,5,1,0,0,1,12,0,12,65,1,
4,8,55,7,1,0,0,1,12,0,12,67,1,
4,8,57,9,0,1,0,1,61,0,61,118,1,
4,8,59,11,0,1,0,1,63,0,63,122,1,
4,8,61,1,0,0,0,0,,64,65,190,1,
4,8,63,3,0,0,0,0,,64,12,139,1,
4,8,65,5,1,0,0,1,12,0,12,77,1,
4,8,67,7,1,0,0,1,12,0,12,79,1,
4,8,69,9,0,1,0,1,73,0,73,142,1,
4,8,71,11,0,1,0,1,75,0,75,146,1,
4,8,73,1,0,0,0,0,,76,77,226,1,
4,8,75,3,0,0,0,0,,76,12,163,1,
4,8,77,5,1,0,0,1,12,0,12,89,1,
4,8,79,7,1,0,0,1,12,0,12,91,1,
4,8,81,9,0,1,0,1,85,0,85,166,1,
4,8,83,11,0,1,0,1,87,0,87,170,1,
4,8,85,1,0,0,0,0,,88,89,262,1,
4,8,87,3,0,0,0,0,,88,12,187,1,
4,8,89,5,1,0,0,1,12,0,12,101,1,
4,8,91,7,1,0,0,1,12,0,12,103,1,
4,8,93,9,0,1,0,1,97,0,97,190,1,
4,8,95,11,0,1,0,1,99,0,99,194,1,
4,8,97,1,0,0,0,0,,100,101,298,1,
4,8,99,3,0,0,0,0,,100,12,211,1,
4,9,10,10,0,0,0,0,,14,13,37,1,
4,9,11,11,0,0,0,0,,40,5,56,1,
4,9,12,12,0,0,0,0,,18,21,51,1,
4,9,14,1,0,1,0,1,18,0,18,32,1,
4,9,15,2,0,0,0,0,,16,19,50,1,
4,9,16,3,0,0,0,0,,12,13,41,1,
4,9,17,4,1,0,1,1,13,0,13,30,1,
4,9,18,5,0,0,1,1,27,0,27,45,1,
4,9,19,6,0,0,0,0,,52,23,94,1,
4,9,20,7,0,0,0,0,,39,29,88,1,
4,9,21,8,0,0,0,0,,26,25,72,1,
4,9,22,9,1,1,0,1,13,0,13,35,1,
4,9,23,10,0,0,0,0,,27,13,63,1,
4,9,24,11,0,0,0,0,,66,28,118,1,
4,9,25,12,0,0,0,0,,44,34,103,1,
4,9,26,0,0,0,0,0,,40,30,96,1,
4,9,27,1,0,1,0,1,31,0,31,58,1,
4,9,28,2,0,0,0,0,,29,32,89,1,
4,9,29,3,0,0,0,0,,25,13,67,1,
4,9,30,4,1,0,1,1,13,0,13,43,1,
4,9,31,5,0,0,1,1,40,0,40,71,1,
4,9,32,6,0,0,0,0,,78,36,146,1,
4,9,33,7,0,0,0,0,,65,42,140,1,
4,9,34,8,0,0,0,0,,39,38,111,1,
4,9,35,9,1,1,0,1,13,0,13,48,1,
4,9,36,10,0,0,0,0,,40,13,89,1,
4,9,37,11,0,0,0,0,,92,41,170,1,
4,9,38,12,0,0,0,0,,70,47,155,1,
4,9,39,0,0,0,0,0,,53,43,135,1,
4,9,40,1,0,1,0,1,44,0,44,84,1,
4,9,41,2,0,0,0,0,,42,45,128,1,
4,9,42,3,0,0,0,0,,38,13,93,1,
4,9,43,4,1,0,1,1,13,0,13,56,1,
4,9,44,5,0,0,1,1,53,0,53,97,1,
4,9,45,6,0,0,0,0,,104,49,198,1,
4,9,46,7,0,0,0,0,,91,55,192,1,
4,9,47,8,0,0,0,0,,52,51,150,1,
4,9,48,9,1,1,0,1,13,0,13,61,1,
4,9,49,10,0,0,0,0,,53,13,115,1,
4,9,50,11,0,0,0,0,,118,54,222,1,
4,9,51,12,0,0,0,0,,96,60,207,1,
4,9,52,0,0,0,0,0,,66,56,174,1,
4,9,53,1,0,1,0,1,57,0,57,110,1,
4,9,54,2,0,0,0,0,,55,58,167,1,
4,9,55,3,0,0,0,0,,51,13,119,1,
4,9,56,4,1,0,1,1,13,0,13,69,1,
4,9,57,5,0,0,1,1,66,0,66,123,1,
4,9,58,6,0,0,0,0,,130,62,250,1,
4,9,59,7,0,0,0,0,,117,68,244,1,
4,9,60,8,0,0,0,0,,65,64,189,1,
4,9,61,9,1,1,0,1,13,0,13,74,1,
4,9,62,10,0,0,0,0,,66,13,141,1,
4,9,63,11,0,0,0,0,,144,67,274,1,
4,9,64,12,0,0,0,0,,122,73,259,1,
4,9,65,0,0,0,0,0,,79,69,213,1,
4,9,66,1,0,1,0,1,70,0,70,136,1,
4,9,67,2,0,0,0,0,,68,71,206,1,
4,9,68,3,0,0,0,0,,64,13,145,1,
4,9,69,4,1,0,1,1,13,0,13,82,1,
4,9,70,5,0,0,1,1,79,0,79,149,1,
4,9,71,6,0,0,0,0,,156,75,302,1,
4,9,72,7,0,0,0,0,,143,81,296,1,
4,9,73,8,0,0,0,0,,78,77,228,1,
4,9,74,9,1,1,0,1,13,0,13,87,1,
4,9,75,10,0,0,0,0,,79,13,167,1,
4,9,76,11,0,0,0,0,,170,80,326,1,
4,9,77,12,0,0,0,0,,148,86,311,1,
4,9,78,0,0,0,0,0,,92,82,252,1,
4,9,79,1,0,1,0,1,83,0,83,162,1,
4,9,80,2,0,0,0,0,,81,84,245,1,
4,9,81,3,0,0,0,0,,77,13,171,1,
4,9,82,4,1,0,1,1,13,0,13,95,1,
4,9,83,5,0,0,1,1,92,0,92,175,1,
4,9,84,6,0,0,0,0,,182,88,354,1,
4,9,85,7,0,0,0,0,,169,94,348,1,
4,9,86,8,0,0,0,0,,91,90,267,1,
4,9,87,9,1,1,0,1,13,0,13,100,1,
4,9,88,10,0,0,0,0,,92,13,193,1,
4,9,89,11,0,0,0,0,,196,93,378,1,
4,9,90,12,0,0,0,0,,174,99,363,1,
4,9,91,0,0,0,0,0,,105,95,291,1,
4,9,92,1,0,1,0,1,96,0,96,188,1,
4,9,93,2,0,0,0,0,,94,97,284,1,
4,9,94,3,0,0,0,0,,90,13,197,1,
4,9,95,4,1,0,1,1,13,0,13,108,1,
4,9,96,5,0,0,1,1,105,0,105,201,1,
4,9,97,6,0,0,0,0,,208,101,406,1,
4,9,98,7,0,0,0,0,,195,107,400,1,
4,9,99,8,0,0,0,0,,104,103,306,1,
4,9,100,9,1,1,0,1,13,0,13,113,1,
4,10,11,11,0,0,0,0,,15,7,33,1,
4,10,13,13,0,0,0,0,,23,17,53,1,
4,10,15,1,0,0,0,0,,30,19,64,1,
4,10,17,3,0,0,0,0,,12,7,36,1,
4,10,19,5,0,0,1,1,29,0,29,48,1,
4,10,21,7,0,0,0,0,,56,14,91,1,
4,10,23,9,0,0,0,0,,28,27,78,1,
4,10,25,11,0,0,0,0,,29,7,61,1,
4,10,27,13,0,0,0,0,,62,31,120,1,
4,10,29,1,0,0,0,0,,44,33,106,1,
4,10,31,3,0,0,0,0,,26,7,64,1,
4,10,33,5,0,0,1,1,43,0,43,76,1,
4,10,35,7,0,0,0,0,,84,14,133,1,
4,10,37,9,0,0,0,0,,42,41,120,1,
4,10,39,11,0,0,0,0,,43,7,89,1,
4,10,41,13,0,0,0,0,,90,45,176,1,
4,10,43,1,0,0,0,0,,58,47,148,1,
4,10,45,3,0,0,0,0,,40,7,92,1,
4,10,47,5,0,0,1,1,57,0,57,104,1,
4,10,49,7,0,0,0,0,,112,14,175,1,
4,10,51,9,0,0,0,0,,56,55,162,1,
4,10,53,11,0,0,0,0,,57,7,117,1,
4,10,55,13,0,0,0,0,,118,59,232,1,
4,10,57,1,0,0,0,0,,72,61,190,1,
4,10,59,3,0,0,0,0,,54,7,120,1,
4,10,61,5,0,0,1,1,71,0,71,132,1,
4,10,63,7,0,0,0,0,,140,14,217,1,
4,10,65,9,0,0,0,0,,70,69,204,1,
4,10,67,11,0,0,0,0,,71,7,145,1,
4,10,69,13,0,0,0,0,,146,73,288,1,
4,10,71,1,0,0,0,0,,86,75,232,1,
4,10,73,3,0,0,0,0,,68,7,148,1,
4,10,75,5,0,0,1,1,85,0,85,160,1,
4,10,77,7,0,0,0,0,,168,14,259,1,
4,10,79,9,0,0,0,0,,84,83,246,1,
4,10,81,11,0,0,0,0,,85,7,173,1,
4,10,83,13,0,0,0,0,,174,87,344,1,
4,10,85,1,0,0,0,0,,100,89,274,1,
4,10,87,3,0,0,0,0,,82,7,176,1,
4,10,89,5,0,0,1,1,99,0,99,188,1,
4,10,91,7,0,0,0,0,,196,14,301,1,
4,10,93,9,0,0,0,0,,98,97,288,1,
4,10,95,11,0,0,0,0,,99,7,201,1,
4,10,97,13,0,0,0,0,,202,101,400,1,
4,10,99,1,0,0,0,0,,114,103,316,1,
4,11,12,12,0,0,1,1,23,0,23,35,1,
4,11,13,13,0,0,1,1,24,0,24,37,1,
4,11,14,14,0,0,1,1,25,0,25,39,1,
4,11,16,1,0,0,0,0,,21,27,64,1,
4,11,17,2,0,0,0,0,,22,7,46,1,
4,11,18,3,0,1,0,1,22,0,22,40,1,
4,11,19,4,1,0,1,1,15,0,15,34,1,
4,11,20,5,0,0,1,1,31,0,31,51,1,
4,11,21,6,0,0,1,1,32,0,32,53,1,
4,11,22,7,0,0,1,1,33,0,33,55,1,
4,11,23,8,0,0,0,0,,97,34,154,1,
4,11,24,9,0,0,0,0,,100,7,131,1,
4,11,25,10,0,0,0,0,,30,29,84,1,
4,11,26,11,1,1,0,1,15,0,15,41,1,
4,11,27,12,0,0,1,1,38,0,38,65,1,
4,11,28,13,0,0,1,1,39,0,39,67,1,
4,11,29,14,0,0,1,1,40,0,40,69,1,
4,11,30,0,0,0,0,0,,118,41,189,1,
4,11,31,1,0,0,0,0,,121,7,159,1,
4,11,32,2,0,0,0,0,,37,36,105,1,
4,11,33,3,0,1,0,1,37,0,37,70,1,
4,11,34,4,1,0,1,1,15,0,15,49,1,
4,11,35,5,0,0,1,1,46,0,46,81,1,
4,11,36,6,0,0,1,1,47,0,47,83,1,
4,11,37,7,0,0,1,1,48,0,48,85,1,
4,11,38,8,0,0,0,0,,241,7,286,1,
4,11,39,9,0,0,0,0,,145,43,227,1,
4,11,40,10,0,0,0,0,,45,44,129,1,
4,11,41,11,1,1,0,1,15,0,15,56,1,
4,11,42,12,0,0,1,1,53,0,53,95,1,
4,11,43,13,0,0,1,1,54,0,54,97,1,
4,11,44,14,0,0,1,1,55,0,55,99,1,
4,11,45,0,0,0,0,0,,276,7,328,1,
4,11,46,1,0,0,0,0,,166,50,262,1,
4,11,47,2,0,0,0,0,,52,51,150,1,
4,11,48,3,0,1,0,1,52,0,52,100,1,
4,11,49,4,1,0,1,1,15,0,15,64,1,
4,11,50,5,0,0,1,1,61,0,61,111,1,
4,11,51,6,0,0,1,1,62,0,62,113,1,
4,11,52,7,0,0,1,1,63,0,63,115,1,
4,11,53,8,0,0,0,0,,316,57,426,1,
4,11,54,9,0,0,0,0,,190,58,302,1,
4,11,55,10,0,0,0,0,,60,59,174,1,
4,11,56,11,1,1,0,1,15,0,15,71,1,
4,11,57,12,0,0,1,1,68,0,68,125,1,
4,11,58,13,0,0,1,1,69,0,69,127,1,
4,11,59,14,0,0,1,1,70,0,70,129,1,
4,11,60,0,0,0,0,0,,351,64,475,1,
4,11,61,1,0,0,0,0,,211,65,337,1,
4,11,62,2,0,0,0,0,,67,66,195,1,
4,11,63,3,0,1,0,1,67,0,67,130,1,
4,11,64,4,1,0,1,1,15,0,15,79,1,
4,11,65,5,0,0,1,1,76,0,76,141,1,
4,11,66,6,0,0,1,1,77,0,77,143,1,
4,11,67,7,0,0,1,1,78,0,78,145,1,
4,11,68,8,0,0,0,0,,391,72,531,1,
4,11,69,9,0,0,0,0,,235,73,377,1,
4,11,70,10,0,0,0,0,,75,74,219,1,
4,11,71,11,1,1,0,1,15,0,15,86,1,
4,11,72,12,0,0,1,1,83,0,83,155,1,
4,11,73,13,0,0,1,1,84,0,84,157,1,
4,11,74,14,0,0,1,1,85,0,85,159,1,
4,11,75,0,0,0,0,0,,426,79,580,1,
4,11,76,1,0,0,0,0,,256,80,412,1,
4,11,77,2,0,0,0,0,,82,81,240,1,
4,11,78,3,0,1,0,1,82,0,82,160,1,
4,11,79,4,1,0,1,1,15,0,15,94,1,
4,11,80,5,0,0,1,1,91,0,91,171,1,
4,11,81,6,0,0,1,1,92,0,92,173,1,
4,11,82,7,0,0,1,1,93,0,93,175,1,
4,11,83,8,0,0,0,0,,466,87,636,1,
4,11,84,9,0,0,0,0,,280,88,452,1,
4,11,85,10,0,0,0,0,,90,89,264,1,
4,11,86,11,1,1,0,1,15,0,15,101,1,
4,11,87,12,0,0,1,1,98,0,98,185,1,
4,11,88,13,0,0,1,1,99,0,99,187,1,
4,11,89,14,0,0,1,1,100,0,100,189,1,
4,11,90,0,0,0,0,0,,501,94,685,1,
4,11,91,1,0,0,0,0,,301,95,487,1,
4,11,92,2,0,0,0,0,,97,96,285,1,
4,11,93,3,0,1,0,1,97,0,97,190,1,
4,11,94,4,1,0,1,1,15,0,15,109,1,
4,11,95,5,0,0,1,1,106,0,106,201,1,
4,11,96,6,0,0,1,1,107,0,107,203,1,
4,11,97,7,0,0,1,1,108,0,108,205,1,
4,11,98,8,0,0,0,0,,541,102,741,1,
4,11,99,9,0,0,0,0,,325,103,527,1,
4,11,100,10,0,0,0,0,,105,104,309,1,
4,12,13,13,0,0,1,1,25,0,25,38,1,
4,12,15,15,0,0,1,1,27,0,27,42,1,
4,12,17,1,0,0,1,1,29,0,29,46,1,
4,12,19,3,0,0,1,1,31,0,31,50,1,
4,12,21,5,0,0,1,1,33,0,33,54,1,
4,12,23,7,0,0,1,1,35,0,35,58,1,
4,12,25,9,0,0,1,1,37,0,37,62,1,
4,12,27,11,0,0,1,1,39,0,39,66,1,
4,12,29,13,0,0,1,1,41,0,41,70,1,
4,12,31,15,0,0,1,1,43,0,43,74,1,
4,12,33,1,0,0,1,1,45,0,45,78,1,
4,12,35,3,0,0,1,1,47,0,47,82,1,
4,12,37,5,0,0,1,1,49,0,49,86,1,
4,12,39,7,0,0,1,1,51,0,51,90,1,
4,12,41,9,0,0,1,1,53,0,53,94,1,
4,12,43,11,0,0,1,1,55,0,55,98,1,
4,12,45,13,0,0,1,1,57,0,57,102,1,
4,12,47,15,0,0,1,1,59,0,59,106,1,
4,12,49,1,0,0,1,1,61,0,61,110,1,
4,12,51,3,0,0,1,1,63,0,63,114,1,
4,12,53,5,0,0,1,1,65,0,65,118,1,
4,12,55,7,0,0,1,1,67,0,67,122,1,
4,12,57,9,0,0,1,1,69,0,69,126,1,
4,12,59,11,0,0,1,1,71,0,71,130,1,
4,12,61,13,0,0,1,1,73,0,73,134,1,
4,12,63,15,0,0,1,1,75,0,75,138,1,
4,12,65,1,0,0,1,1,77,0,77,142,1,
4,12,67,3,0,0,1,1,79,0,79,146,1,
4,12,69,5,0,0,1,1,81,0,81,150,1,
4,12,71,7,0,0,1,1,83,0,83,154,1,
4,12,73,9,0,0,1,1,85,0,85,158,1,
4,12,75,11,0,0,1,1,87,0,87,162,1,
4,12,77,13,0,0,1,1,89,0,89,166,1,
4,12,79,15,0,0,1,1,91,0,91,170,1,
4,12,81,1,0,0,1,1,93,0,93,174,1,
4,12,83,3,0,0,1,1,95,0,95,178,1,
4,12,85,5,0,0,1,1,97,0,97,182,1,
4,12,87,7,0,0,1,1,99,0,99,186,1,
4,12,89,9,0,0,1,1,101,0,101,190,1,
4,12,91,11,0,0,1,1,103,0,103,194,1,
4,12,93,13,0,0,1,1,105,0,105,198,1,
4,12,95,15,0,0,1,1,107,0,107,202,1,
4,12,97,1,0,0,1,1,109,0,109,206,1,
4,12,99,3,0,0,1,1,111,0,111,210,1,
4,13,14,14,0,0,0,0,,22,9,45,1,
4,13,15,15,0,0,0,0,,23,28,66,1,
4,13,16,16,0,0,0,0,,24,29,69,1,
4,13,18,1,0,0,1,1,31,0,31,49,1,
4,13,19,2,0,0,1,1,32,0,32,51,1,
4,13,20,3,0,0,1,1,33,0,33,53,1,
4,13,21,4,1,0,1,1,17,0,17,38,1,
4,13,22,5,0,1,0,1,26,0,26,48,1,
4,13,23,6,0,0,0,0,,31,9,63,1,
4,13,24,7,0,0,0,0,,32,37,93,1,
4,13,25,8,0,0,0,0,,33,38,96,1,
4,13,26,9,0,0,1,1,39,0,39,65,1,
4,13,27,10,0,0,1,1,40,0,40,67,1,
4,13,28,11,0,0,1,1,41,0,41,69,1,
4,13,29,12,0,0,1,1,42,0,42,71,1,
4,13,30,13,1,1,0,1,17,0,17,47,1,
4,13,31,14,0,0,0,0,,39,35,105,1,
4,13,32,15,0,0,0,0,,129,9,170,1,
4,13,33,16,0,0,0,0,,132,46,211,1,
4,13,34,0,0,0,0,0,,135,47,216,1,
4,13,35,1,0,0,1,1,48,0,48,83,1,
4,13,36,2,0,0,1,1,49,0,49,85,1,
4,13,37,3,0,0,1,1,50,0,50,87,1,
4,13,38,4,1,0,1,1,17,0,17,55,1,
4,13,39,5,0,1,0,1,43,0,43,82,1,
4,13,40,6,0,0,0,0,,48,44,132,1,
4,13,41,7,0,0,0,0,,156,9,206,1,
4,13,42,8,0,0,0,0,,159,55,256,1,
4,13,43,9,0,0,1,1,56,0,56,99,1,
4,13,44,10,0,0,1,1,57,0,57,101,1,
4,13,45,11,0,0,1,1,58,0,58,103,1,
4,13,46,12,0,0,1,1,59,0,59,105,1,
4,13,47,13,1,1,0,1,17,0,17,64,1,
4,13,48,14,0,0,0,0,,56,52,156,1,
4,13,49,15,0,0,0,0,,180,53,282,1,
4,13,50,16,0,0,0,0,,308,9,367,1,
4,13,51,0,0,0,0,0,,313,64,428,1,
4,13,52,1,0,0,1,1,65,0,65,117,1,
4,13,53,2,0,0,1,1,66,0,66,119,1,
4,13,54,3,0,0,1,1,67,0,67,121,1,
4,13,55,4,1,0,1,1,17,0,17,72,1,
4,13,56,5,0,1,0,1,60,0,60,116,1,
4,13,57,6,0,0,0,0,,65,61,183,1,
4,13,58,7,0,0,0,0,,207,62,327,1,
4,13,59,8,0,0,0,0,,353,9,421,1,
4,13,60,9,0,0,1,1,73,0,73,133,1,
4,13,61,10,0,0,1,1,74,0,74,135,1,
4,13,62,11,0,0,1,1,75,0,75,137,1,
4,13,63,12,0,0,1,1,76,0,76,139,1,
4,13,64,13,1,1,0,1,17,0,17,81,1,
4,13,65,14,0,0,0,0,,73,69,207,1,
4,13,66,15,0,0,0,0,,231,70,367,1,
4,13,67,16,0,0,0,0,,393,71,531,1,
4,13,68,0,0,0,0,0,,559,9,636,1,
4,13,69,1,0,0,1,1,82,0,82,151,1,
4,13,70,2,0,0,1,1,83,0,83,153,1,
4,13,71,3,0,0,1,1,84,0,84,155,1,
4,13,72,4,1,0,1,1,17,0,17,89,1,
4,13,73,5,0,1,0,1,77,0,77,150,1,
4,13,74,6,0,0,0,0,,82,78,234,1,
4,13,75,7,0,0,0,0,,258,79,412,1,
4,13,76,8,0,0,0,0,,438,80,594,1,
4,13,77,9,0,0,1,1,90,0,90,167,1,
4,13,78,10,0,0,1,1,91,0,91,169,1,
4,13,79,11,0,0,1,1,92,0,92,171,1,
4,13,80,12,0,0,1,1,93,0,93,173,1,
4,13,81,13,1,1,0,1,17,0,17,98,1,
4,13,82,14,0,0,0,0,,90,86,258,1,
4,13,83,15,0,0,0,0,,282,87,452,1,
4,13,84,16,0,0,0,0,,478,88,650,1,
4,13,85,0,0,0,0,0,,678,89,852,1,
4,13,86,1,0,0,1,1,99,0,99,185,1,
4,13,87,2,0,0,1,1,100,0,100,187,1,
4,13,88,3,0,0,1,1,101,0,101,189,1,
4,13,89,4,1,0,1,1,17,0,17,106,1,
4,13,90,5,0,1,0,1,94,0,94,184,1,
4,13,91,6,0,0,0,0,,99,95,285,1,
4,13,92,7,0,0,0,0,,309,96,497,1,
4,13,93,8,0,0,0,0,,523,97,713,1,
4,13,94,9,0,0,1,1,107,0,107,201,1,
4,13,95,10,0,0,1,1,108,0,108,203,1,
4,13,96,11,0,0,1,1,109,0,109,205,1,
4,13,97,12,0,0,1,1,110,0,110,207,1,
4,13,98,13,1,1,0,1,17,0,17,115,1,
4,13,99,14,0,0,0,0,,107,103,309,1,
4,13,100,15,0,0,0,0,,333,104,537,1,
4,14,15,15,0,0,0,0,,23,19,57,1,
4,14,17,17,0,0,0,0,,89,31,137,1,
4,14,19,1,0,0,0,0,,57,23,99,1,
4,14,21,3,0,0,1,1,35,0,35,56,1,
4,14,23,5,0,0,0,0,,17,9,49,1,
4,14,25,7,0,0,0,0,,33,29,87,1,
4,14,27,9,0,0,0,0,,119,18,164,1,
4,14,29,11,0,0,1,1,43,0,43,72,1,
4,14,31,13,0,0,0,0,,40,9,80,1,
4,14,33,15,0,0,0,0,,41,37,111,1,
4,14,35,17,0,0,0,0,,139,39,213,1,
4,14,37,1,0,0,0,0,,144,41,222,1,
4,14,39,3,0,0,1,1,53,0,53,92,1,
4,14,41,5,0,0,0,0,,35,9,85,1,
4,14,43,7,0,0,0,0,,51,47,141,1,
4,14,45,9,0,0,0,0,,173,18,236,1,
4,14,47,11,0,0,1,1,61,0,61,108,1,
4,14,49,13,0,0,0,0,,58,9,116,1,
4,14,51,15,0,0,0,0,,59,55,165,1,
4,14,53,17,0,0,0,0,,193,57,303,1,
4,14,55,1,0,0,0,0,,198,59,312,1,
4,14,57,3,0,0,1,1,71,0,71,128,1,
4,14,59,5,0,0,0,0,,53,9,121,1,
4,14,61,7,0,0,0,0,,69,65,195,1,
4,14,63,9,0,0,0,0,,227,18,308,1,
4,14,65,11,0,0,1,1,79,0,79,144,1,
4,14,67,13,0,0,0,0,,76,9,152,1,
4,14,69,15,0,0,0,0,,77,73,219,1,
4,14,71,17,0,0,0,0,,247,75,393,1,
4,14,73,1,0,0,0,0,,252,77,402,1,
4,14,75,3,0,0,1,1,89,0,89,164,1,
4,14,77,5,0,0,0,0,,71,9,157,1,
4,14,79,7,0,0,0,0,,87,83,249,1,
4,14,81,9,0,0,0,0,,281,18,380,1,
4,14,83,11,0,0,1,1,97,0,97,180,1,
4,14,85,13,0,0,0,0,,94,9,188,1,
4,14,87,15,0,0,0,0,,95,91,273,1,
4,14,89,17,0,0,0,0,,301,93,483,1,
4,14,91,1,0,0,0,0,,306,95,492,1,
4,14,93,3,0,0,1,1,107,0,107,200,1,
4,14,95,5,0,0,0,0,,89,9,193,1,
4,14,97,7,0,0,0,0,,105,101,303,1,
4,14,99,9,0,0,0,0,,335,18,452,1,
4,15,16,16,0,0,0,0,,24,20,60,1,
4,15,17,17,0,0,0,0,,40,21,78,1,
4,15,18,18,0,0,0,0,,84,11,113,1,
4,15,20,1,0,0,0,0,,35,35,90,1,
4,15,21,2,0,0,0,0,,90,36,147,1,
4,15,22,3,0,0,1,1,37,0,37,59,1,
4,15,23,4,1,0,1,1,19,0,19,42,1,
4,15,24,5,0,0,0,0,,17,19,60,1,
4,15,25,6,0,0,0,0,,17,29,71,1,
4,15,26,7,0,1,0,1,30,0,30,56,1,
4,15,27,8,0,0,0,0,,35,31,93,1,
4,15,28,9,0,0,0,0,,72,43,143,1,
4,15,29,10,0,0,0,0,,125,11,165,1,
4,15,30,11,0,0,1,1,45,0,45,75,1,
4,15,31,12,0,0,1,1,46,0,46,77,1,
4,15,32,13,0,0,0,0,,42,47,121,1,
4,15,33,14,0,0,0,0,,42,19,94,1,
4,15,34,15,1,1,0,1,19,0,19,53,1,
4,15,35,16,0,0,0,0,,43,39,117,1,
4,15,36,17,0,0,0,0,,59,40,135,1,
4,15,37,18,0,0,0,0,,60,41,138,1,
4,15,38,0,0,0,0,0,,149,42,229,1,
4,15,39,1,0,0,0,0,,145,54,238,1,
4,15,40,2,0,0,0,0,,210,11,261,1,
4,15,41,3,0,0,1,1,56,0,56,97,1,
4,15,42,4,1,0,1,1,19,0,19,61,1,
4,15,43,5,0,0,0,0,,36,19,98,1,
4,15,44,6,0,0,0,0,,36,48,128,1,
4,15,45,7,0,1,0,1,49,0,49,94,1,
4,15,46,8,0,0,0,0,,54,50,150,1,
4,15,47,9,0,0,0,0,,124,62,233,1,
4,15,48,10,0,0,0,0,,182,52,282,1,
4,15,49,11,0,0,1,1,64,0,64,113,1,
4,15,50,12,0,0,1,1,65,0,65,115,1,
4,15,51,13,0,0,0,0,,61,66,178,1,
4,15,52,14,0,0,0,0,,61,19,132,1,
4,15,53,15,1,1,0,1,19,0,19,72,1,
4,15,54,16,0,0,0,0,,62,58,174,1,
4,15,55,17,0,0,0,0,,78,59,192,1,
4,15,56,18,0,0,0,0,,79,60,195,1,
4,15,57,0,0,0,0,0,,206,61,324,1,
4,15,58,1,0,0,0,0,,202,73,333,1,
4,15,59,2,0,0,0,0,,286,63,408,1,
4,15,60,3,0,0,1,1,75,0,75,135,1,
4,15,61,4,1,0,1,1,19,0,19,80,1,
4,15,62,5,0,0,0,0,,55,19,136,1,
4,15,63,6,0,0,0,0,,55,67,185,1,
4,15,64,7,0,1,0,1,68,0,68,132,1,
4,15,65,8,0,0,0,0,,73,69,207,1,
4,15,66,9,0,0,0,0,,181,81,328,1,
4,15,67,10,0,0,0,0,,239,71,377,1,
4,15,68,11,0,0,1,1,83,0,83,151,1,
4,15,69,12,0,0,1,1,84,0,84,153,1,
4,15,70,13,0,0,0,0,,80,85,235,1,
4,15,71,14,0,0,0,0,,80,19,170,1,
4,15,72,15,1,1,0,1,19,0,19,91,1,
4,15,73,16,0,0,0,0,,81,77,231,1,
4,15,74,17,0,0,0,0,,97,78,249,1,
4,15,75,18,0,0,0,0,,98,79,252,1,
4,15,76,0,0,0,0,0,,263,80,419,1,
4,15,77,1,0,0,0,0,,259,92,428,1,
4,15,78,2,0,0,0,0,,362,82,522,1,
4,15,79,3,0,0,1,1,94,0,94,173,1,
4,15,80,4,1,0,1,1,19,0,19,99,1,
4,15,81,5,0,0,0,0,,74,19,174,1,
4,15,82,6,0,0,0,0,,74,86,242,1,
4,15,83,7,0,1,0,1,87,0,87,170,1,
4,15,84,8,0,0,0,0,,92,88,264,1,
4,15,85,9,0,0,0,0,,238,100,423,1,
4,15,86,10,0,0,0,0,,296,90,472,1,
4,15,87,11,0,0,1,1,102,0,102,189,1,
4,15,88,12,0,0,1,1,103,0,103,191,1,
4,15,89,13,0,0,0,0,,99,104,292,1,
4,15,90,14,0,0,0,0,,99,19,208,1,
4,15,91,15,1,1,0,1,19,0,19,110,1,
4,15,92,16,0,0,0,0,,100,96,288,1,
4,15,93,17,0,0,0,0,,116,97,306,1,
4,15,94,18,0,0,0,0,,117,98,309,1,
4,15,95,0,0,0,0,0,,320,99,514,1,
4,15,96,1,0,0,0,0,,316,111,523,1,
4,15,97,2,0,0,0,0,,438,101,636,1,
4,15,98,3,0,0,1,1,113,0,113,211,1,
4,15,99,4,1,0,1,1,19,0,19,118,1,
4,15,100,5,0,0,0,0,,93,19,212,1,
4,16,17,17,0,0,0,0,,41,21,79,1,
4,16,19,19,0,0,0,0,,63,23,105,1,
4,16,21,1,0,0,0,0,,102,5,128,1,
4,16,23,3,0,0,0,0,,59,20,102,1,
4,16,25,5,0,0,0,0,,17,20,62,1,
4,16,27,7,0,0,0,0,,17,31,75,1,
4,16,29,9,0,0,0,0,,85,33,147,1,
4,16,31,11,0,0,0,0,,136,47,214,1,
4,16,33,13,0,0,0,0,,44,49,126,1,
4,16,35,15,0,0,0,0,,44,20,99,1,
4,16,37,17,0,0,0,0,,61,41,139,1,
4,16,39,19,0,0,0,0,,63,43,145,1,
4,16,41,1,0,0,0,0,,64,45,150,1,
4,16,43,3,0,0,0,0,,99,20,162,1,
4,16,45,5,0,0,0,0,,37,20,102,1,
4,16,47,7,0,0,0,0,,37,51,135,1,
4,16,49,9,0,0,0,0,,145,53,247,1,
4,16,51,11,0,0,0,0,,196,67,314,1,
4,16,53,13,0,0,0,0,,64,69,186,1,
4,16,55,15,0,0,0,0,,64,20,139,1,
4,16,57,17,0,0,0,0,,81,61,199,1,
4,16,59,19,0,0,0,0,,83,63,205,1,
4,16,61,1,0,0,0,0,,84,65,210,1,
4,16,63,3,0,0,0,0,,139,20,222,1,
4,16,65,5,0,0,0,0,,57,20,142,1,
4,16,67,7,0,0,0,0,,57,71,195,1,
4,16,69,9,0,0,0,0,,205,73,347,1,
4,16,71,11,0,0,0,0,,256,87,414,1,
4,16,73,13,0,0,0,0,,84,89,246,1,
4,16,75,15,0,0,0,0,,84,20,179,1,
4,16,77,17,0,0,0,0,,101,81,259,1,
4,16,79,19,0,0,0,0,,103,83,265,1,
4,16,81,1,0,0,0,0,,104,85,270,1,
4,16,83,3,0,0,0,0,,179,20,282,1,
4,16,85,5,0,0,0,0,,77,20,182,1,
4,16,87,7,0,0,0,0,,77,91,255,1,
4,16,89,9,0,0,0,0,,265,93,447,1,
4,16,91,11,0,0,0,0,,316,107,514,1,
4,16,93,13,0,0,0,0,,104,109,306,1,
4,16,95,15,0,0,0,0,,104,20,219,1,
4,16,97,17,0,0,0,0,,121,101,319,1,
4,16,99,19,0,0,0,0,,123,103,325,1,
4,17,18,18,0,0,0,0,,65,7,90,1,
4,17,19,19,0,0,0,0,,70,36,125,1,
4,17,20,20,0,0,0,0,,34,37,91,1,
4,17,22,1,0,0,0,0,,97,13,132,1,
4,17,23,2,0,0,0,0,,45,27,95,1,
4,17,24,3,0,0,0,0,,61,7,92,1,
4,17,25,4,1,0,1,1,21,0,21,46,1,
4,17,26,5,0,0,1,1,43,0,43,69,1,
4,17,27,6,0,0,0,0,,107,44,178,1,
4,17,28,7,0,0,0,0,,77,45,150,1,
4,17,29,8,0,0,0,0,,134,33,196,1,
4,17,30,9,0,1,0,1,34,0,34,64,1,
4,17,31,10,0,0,0,0,,89,7,127,1,
4,17,32,11,0,0,0,0,,142,7,181,1,
4,17,33,12,0,0,1,1,50,0,50,83,1,
4,17,34,13,0,0,1,1,51,0,51,85,1,
4,17,35,14,0,0,0,0,,204,13,252,1,
4,17,36,15,0,0,0,0,,103,53,192,1,
4,17,37,16,0,0,0,0,,104,41,182,1,
4,17,38,17,1,1,0,1,21,0,21,59,1,
4,17,39,18,0,0,0,0,,107,7,153,1,
4,17,40,19,0,0,0,0,,154,57,251,1,
4,17,41,20,0,0,0,0,,156,58,255,1,
4,17,42,0,0,0,0,0,,345,46,433,1,
4,17,43,1,0,0,0,0,,66,47,156,1,
4,17,44,2,0,0,0,0,,66,48,158,1,
4,17,45,3,0,0,0,0,,103,7,155,1,
4,17,46,4,1,0,1,1,21,0,21,67,1,
4,17,47,5,0,0,1,1,64,0,64,111,1,
4,17,48,6,0,0,0,0,,191,13,252,1,
4,17,49,7,0,0,0,0,,129,66,244,1,
4,17,50,8,0,0,0,0,,130,54,234,1,
4,17,51,9,0,1,0,1,55,0,55,106,1,
4,17,52,10,0,0,0,0,,152,7,211,1,
4,17,53,11,0,0,0,0,,205,7,265,1,
4,17,54,12,0,0,1,1,71,0,71,125,1,
4,17,55,13,0,0,1,1,72,0,72,127,1,
4,17,56,14,0,0,0,0,,288,60,404,1,
4,17,57,15,0,0,0,0,,166,74,297,1,
4,17,58,16,0,0,0,0,,146,62,266,1,
4,17,59,17,1,1,0,1,21,0,21,80,1,
4,17,60,18,0,0,0,0,,149,7,216,1,
4,17,61,19,0,0,0,0,,303,13,377,1,
4,17,62,20,0,0,0,0,,219,79,360,1,
4,17,63,0,0,0,0,0,,311,67,441,1,
4,17,64,1,0,0,0,0,,87,68,219,1,
4,17,65,2,0,0,0,0,,87,69,221,1,
4,17,66,3,0,0,0,0,,145,7,218,1,
4,17,67,4,1,0,1,1,21,0,21,88,1,
4,17,68,5,0,0,1,1,85,0,85,153,1,
4,17,69,6,0,0,0,0,,254,73,396,1,
4,17,70,7,0,0,0,0,,192,87,349,1,
4,17,71,8,0,0,0,0,,172,75,318,1,
4,17,72,9,0,1,0,1,76,0,76,148,1,
4,17,73,10,0,0,0,0,,215,7,295,1,
4,17,74,11,0,0,0,0,,268,7,349,1,
4,17,75,12,0,0,1,1,92,0,92,167,1,
4,17,76,13,0,0,1,1,93,0,93,169,1,
4,17,77,14,0,0,0,0,,372,81,530,1,
4,17,78,15,0,0,0,0,,229,95,402,1,
4,17,79,16,0,0,0,0,,188,83,350,1,
4,17,80,17,1,1,0,1,21,0,21,101,1,
4,17,81,18,0,0,0,0,,191,7,279,1,
4,17,82,19,0,0,0,0,,387,86,555,1,
4,17,83,20,0,0,0,0,,282,100,465,1,
4,17,84,0,0,0,0,0,,395,88,567,1,
4,17,85,1,0,0,0,0,,108,89,282,1,
4,17,86,2,0,0,0,0,,108,90,284,1,
4,17,87,3,0,0,0,0,,187,7,281,1,
4,17,88,4,1,0,1,1,21,0,21,109,1,
4,17,89,5,0,0,1,1,106,0,106,195,1,
4,17,90,6,0,0,0,0,,317,94,501,1,
4,17,91,7,0,0,0,0,,255,108,454,1,
4,17,92,8,0,0,0,0,,214,96,402,1,
4,17,93,9,0,1,0,1,97,0,97,190,1,
4,17,94,10,0,0,0,0,,278,7,379,1,
4,17,95,11,0,0,0,0,,331,7,433,1,
4,17,96,12,0,0,1,1,113,0,113,209,1,
4,17,97,13,0,0,1,1,114,0,114,211,1,
4,17,98,14,0,0,0,0,,456,102,656,1,
4,17,99,15,0,0,0,0,,292,116,507,1,
4,17,100,16,0,0,0,0,,230,104,434,1,
4,18,19,19,0,0,0,0,,23,37,79,1,
4,18,21,21,0,0,0,0,,68,25,114,1,
4,18,23,1,0,0,0,0,,108,41,172,1,
4,18,25,3,0,0,0,0,,30,29,84,1,
4,18,27,5,0,0,1,1,45,0,45,72,1,
4,18,29,7,0,0,0,0,,113,11,153,1,
4,18,31,9,0,0,0,0,,142,7,180,1,
4,18,33,11,0,0,0,0,,45,22,100,1,
4,18,35,13,0,0,1,1,53,0,53,88,1,
4,18,37,15,0,0,0,0,,213,11,261,1,
4,18,39,17,0,0,0,0,,109,43,191,1,
4,18,41,19,0,0,0,0,,45,59,145,1,
4,18,43,21,0,0,0,0,,234,47,324,1,
4,18,45,1,0,0,0,0,,367,7,419,1,
4,18,47,3,0,0,0,0,,52,51,150,1,
4,18,49,5,0,0,1,1,67,0,67,116,1,
4,18,51,7,0,0,0,0,,248,11,310,1,
4,18,53,9,0,0,0,0,,137,57,247,1,
4,18,55,11,0,0,0,0,,67,22,144,1,
4,18,57,13,0,0,1,1,75,0,75,132,1,
4,18,59,15,0,0,0,0,,301,11,371,1,
4,18,61,17,0,0,0,0,,153,65,279,1,
4,18,63,19,0,0,0,0,,67,81,211,1,
4,18,65,21,0,0,0,0,,322,69,456,1,
4,18,67,1,0,0,0,0,,329,71,467,1,
4,18,69,3,0,0,0,0,,74,73,216,1,
4,18,71,5,0,0,1,1,89,0,89,160,1,
4,18,73,7,0,0,0,0,,336,11,420,1,
4,18,75,9,0,0,0,0,,181,79,335,1,
4,18,77,11,0,0,0,0,,89,22,188,1,
4,18,79,13,0,0,1,1,97,0,97,176,1,
4,18,81,15,0,0,0,0,,389,11,481,1,
4,18,83,17,0,0,0,0,,197,87,367,1,
4,18,85,19,0,0,0,0,,89,103,277,1,
4,18,87,21,0,0,0,0,,410,91,588,1,
4,18,89,1,0,0,0,0,,417,93,599,1,
4,18,91,3,0,0,0,0,,96,95,282,1,
4,18,93,5,0,0,1,1,111,0,111,204,1,
4,18,95,7,0,0,0,0,,424,11,530,1,
4,18,97,9,0,0,0,0,,225,101,423,1,
4,18,99,11,0,0,0,0,,111,22,232,1,
4,19,20,20,0,0,1,1,39,0,39,59,1,
4,19,21,21,0,0,1,1,40,0,40,61,1,
4,19,22,22,0,0,1,1,41,0,41,63,1,
4,19,24,1,0,0,0,0,,29,43,96,1,
4,19,25,2,0,0,0,0,,30,44,99,1,
4,19,26,3,0,0,0,0,,31,15,72,1,
4,19,27,4,1,0,1,1,23,0,23,50,1,
4,19,28,5,0,0,1,1,47,0,47,75,1,
4,19,29,6,0,0,1,1,48,0,48,77,1,
4,19,30,7,0,0,1,1,49,0,49,79,1,
4,19,31,8,0,0,0,0,,36,50,117,1,
4,19,32,9,0,0,0,0,,37,51,120,1,
4,19,33,10,0,0,0,0,,38,52,123,1,
4,19,34,11,0,1,0,1,38,0,38,72,1,
4,19,35,12,0,0,1,1,54,0,54,89,1,
4,19,36,13,0,0,1,1,55,0,55,91,1,
4,19,37,14,0,0,1,1,56,0,56,93,1,
4,19,38,15,0,0,1,1,57,0,57,95,1,
4,19,39,16,0,0,0,0,,110,58,207,1,
4,19,40,17,0,0,0,0,,112,59,211,1,
4,19,41,18,0,0,0,0,,114,15,170,1,
4,19,42,19,1,1,0,1,23,0,23,65,1,
4,19,43,20,0,0,1,1,62,0,62,105,1,
4,19,44,21,0,0,1,1,63,0,63,107,1,
4,19,45,22,0,0,1,1,64,0,64,109,1,
4,19,46,0,0,0,0,0,,124,65,235,1,
4,19,47,1,0,0,0,0,,126,66,239,1,
4,19,48,2,0,0,0,0,,128,67,243,1,
4,19,49,3,0,0,0,0,,54,53,156,1,
4,19,50,4,1,0,1,1,23,0,23,73,1,
4,19,51,5,0,0,1,1,70,0,70,121,1,
4,19,52,6,0,0,1,1,71,0,71,123,1,
4,19,53,7,0,0,1,1,72,0,72,125,1,
4,19,54,8,0,0,0,0,,140,73,267,1,
4,19,55,9,0,0,0,0,,142,74,271,1,
4,19,56,10,0,0,0,0,,144,15,215,1,
4,19,57,11,0,1,0,1,61,0,61,118,1,
4,19,58,12,0,0,1,1,77,0,77,135,1,
4,19,59,13,0,0,1,1,78,0,78,137,1,
4,19,60,14,0,0,1,1,79,0,79,139,1,
4,19,61,15,0,0,1,1,80,0,80,141,1,
4,19,62,16,0,0,0,0,,311,81,454,1,
4,19,63,17,0,0,0,0,,315,82,460,1,
4,19,64,18,0,0,0,0,,160,68,292,1,
4,19,65,19,1,1,0,1,23,0,23,88,1,
4,19,66,20,0,0,1,1,85,0,85,151,1,
4,19,67,21,0,0,1,1,86,0,86,153,1,
4,19,68,22,0,0,1,1,87,0,87,155,1,
4,19,69,0,0,0,0,0,,339,88,496,1,
4,19,70,1,0,0,0,0,,343,89,502,1,
4,19,71,2,0,0,0,0,,347,15,433,1,
4,19,72,3,0,0,0,0,,77,76,225,1,
4,19,73,4,1,0,1,1,23,0,23,96,1,
4,19,74,5,0,0,1,1,93,0,93,167,1,
4,19,75,6,0,0,1,1,94,0,94,169,1,
4,19,76,7,0,0,1,1,95,0,95,171,1,
4,19,77,8,0,0,0,0,,371,96,544,1,
4,19,78,9,0,0,0,0,,375,97,550,1,
4,19,79,10,0,0,0,0,,190,83,352,1,
4,19,80,11,0,1,0,1,84,0,84,164,1,
4,19,81,12,0,0,1,1,100,0,100,181,1,
4,19,82,13,0,0,1,1,101,0,101,183,1,
4,19,83,14,0,0,1,1,102,0,102,185,1,
4,19,84,15,0,0,1,1,103,0,103,187,1,
4,19,85,16,0,0,0,0,,515,104,704,1,
4,19,86,17,0,0,0,0,,520,15,621,1,
4,19,87,18,0,0,0,0,,206,91,384,1,
4,19,88,19,1,1,0,1,23,0,23,111,1,
4,19,89,20,0,0,1,1,108,0,108,197,1,
4,19,90,21,0,0,1,1,109,0,109,199,1,
4,19,91,22,0,0,1,1,110,0,110,201,1,
4,19,92,0,0,0,0,0,,550,111,753,1,
4,19,93,1,0,0,0,0,,555,112,760,1,
4,19,94,2,0,0,0,0,,439,98,631,1,
4,19,95,3,0,0,0,0,,100,99,294,1,
4,19,96,4,1,0,1,1,23,0,23,119,1,
4,19,97,5,0,0,1,1,116,0,116,213,1,
4,19,98,6,0,0,1,1,117,0,117,215,1,
4,19,99,7,0,0,1,1,118,0,118,217,1,
4,19,100,8,0,0,0,0,,590,119,809,1,
4,20,21,21,0,0,1,1,41,0,41,62,1,
4,20,23,23,0,0,1,1,43,0,43,66,1,
4,20,25,1,0,0,1,1,45,0,45,70,1,
4,20,27,3,0,0,1,1,47,0,47,74,1,
4,20,29,5,0,0,1,1,49,0,49,78,1,
4,20,31,7,0,0,1,1,51,0,51,82,1,
4,20,33,9,0,0,1,1,53,0,53,86,1,
4,20,35,11,0,0,1,1,55,0,55,90,1,
4,20,37,13,0,0,1,1,57,0,57,94,1,
4,20,39,15,0,0,1,1,59,0,59,98,1,
4,20,41,17,0,0,1,1,61,0,61,102,1,
4,20,43,19,0,0,1,1,63,0,63,106,1,
4,20,45,21,0,0,1,1,65,0,65,110,1,
4,20,47,23,0,0,1,1,67,0,67,114,1,
4,20,49,1,0,0,1,1,69,0,69,118,1,
4,20,51,3,0,0,1,1,71,0,71,122,1,
4,20,53,5,0,0,1,1,73,0,73,126,1,
4,20,55,7,0,0,1,1,75,0,75,130,1,
4,20,57,9,0,0,1,1,77,0,77,134,1,
4,20,59,11,0,0,1,1,79,0,79,138,1,
4,20,61,13,0,0,1,1,81,0,81,142,1,
4,20,63,15,0,0,1,1,83,0,83,146,1,
4,20,65,17,0,0,1,1,85,0,85,150,1,
4,20,67,19,0,0,1,1,87,0,87,154,1,
4,20,69,21,0,0,1,1,89,0,89,158,1,
4,20,71,23,0,0,1,1,91,0,91,162,1,
4,20,73,1,0,0,1,1,93,0,93,166,1,
4,20,75,3,0,0,1,1,95,0,95,170,1,
4,20,77,5,0,0,1,1,97,0,97,174,1,
4,20,79,7,0,0,1,1,99,0,99,178,1,
4,20,81,9,0,0,1,1,101,0,101,182,1,
4,20,83,11,0,0,1,1,103,0,103,186,1,
4,20,85,13,0,0,1,1,105,0,105,190,1,
4,20,87,15,0,0,1,1,107,0,107,194,1,
4,20,89,17,0,0,1,1,109,0,109,198,1,
4,20,91,19,0,0,1,1,111,0,111,202,1,
4,20,93,21,0,0,1,1,113,0,113,206,1,
4,20,95,23,0,0,1,1,115,0,115,210,1,
4,20,97,1,0,0,1,1,117,0,117,214,1,
4,20,99,3,0,0,1,1,119,0,119,218,1,
4,21,22,22,0,0,0,0,,30,43,95,1,
4,21,23,23,0,0,0,0,,31,44,98,1,
4,21,24,24,0,0,0,0,,32,45,101,1,
4,21,26,1,0,0,1,1,47,0,47,73,1,
4,21,27,2,0,0,1,1,48,0,48,75,1,
4,21,28,3,0,0,1,1,49,0,49,77,1,
4,21,29,4,1,0,1,1,25,0,25,54,1,
4,21,30,5,0,0,0,0,,38,17,85,1,
4,21,31,6,0,0,0,0,,39,52,122,1,
4,21,32,7,0,0,0,0,,40,53,125,1,
4,21,33,8,0,0,0,0,,41,54,128,1,
4,21,34,9,0,0,1,1,55,0,55,89,1,
4,21,35,10,0,0,1,1,56,0,56,91,1,
4,21,36,11,0,0,1,1,57,0,57,93,1,
4,21,37,12,0,0,1,1,58,0,58,95,1,
4,21,38,13,0,1,0,1,42,0,42,80,1,
4,21,39,14,0,0,0,0,,47,60,146,1,
4,21,40,15,0,0,0,0,,48,61,149,1,
4,21,41,16,0,0,0,0,,49,62,152,1,
4,21,42,17,0,0,1,1,63,0,63,105,1,
4,21,43,18,0,0,1,1,64,0,64,107,1,
4,21,44,19,0,0,1,1,65,0,65,109,1,
4,21,45,20,0,0,1,1,66,0,66,111,1,
4,21,46,21,1,1,0,1,25,0,25,71,1,
4,21,47,22,0,0,0,0,,131,17,195,1,
4,21,48,23,0,0,0,0,,133,69,250,1,
4,21,49,24,0,0,0,0,,135,70,254,1,
4,21,50,0,0,0,0,0,,137,71,258,1,
4,21,51,1,0,0,1,1,72,0,72,123,1,
4,21,52,2,0,0,1,1,73,0,73,125,1,
4,21,53,3,0,0,1,1,74,0,74,127,1,
4,21,54,4,1,0,1,1,25,0,25,79,1,
4,21,55,5,0,0,0,0,,63,59,177,1,
4,21,56,6,0,0,0,0,,149,77,282,1,
4,21,57,7,0,0,0,0,,151,78,286,1,
4,21,58,8,0,0,0,0,,153,79,290,1,
4,21,59,9,0,0,1,1,80,0,80,139,1,
4,21,60,10,0,0,1,1,81,0,81,141,1,
4,21,61,11,0,0,1,1,82,0,82,143,1,
4,21,62,12,0,0,1,1,83,0,83,145,1,
4,21,63,13,0,1,0,1,67,0,67,130,1,
4,21,64,14,0,0,0,0,,165,17,246,1,
4,21,65,15,0,0,0,0,,167,86,318,1,
4,21,66,16,0,0,0,0,,169,87,322,1,
4,21,67,17,0,0,1,1,88,0,88,155,1,
4,21,68,18,0,0,1,1,89,0,89,157,1,
4,21,69,19,0,0,1,1,90,0,90,159,1,
4,21,70,20,0,0,1,1,91,0,91,161,1,
4,21,71,21,1,1,0,1,25,0,25,96,1,
4,21,72,22,0,0,0,0,,181,76,329,1,
4,21,73,23,0,0,0,0,,362,94,529,1,
4,21,74,24,0,0,0,0,,366,95,535,1,
4,21,75,0,0,0,0,0,,370,96,541,1,
4,21,76,1,0,0,1,1,97,0,97,173,1,
4,21,77,2,0,0,1,1,98,0,98,175,1,
4,21,78,3,0,0,1,1,99,0,99,177,1,
4,21,79,4,1,0,1,1,25,0,25,104,1,
4,21,80,5,0,0,0,0,,88,84,252,1,
4,21,81,6,0,0,0,0,,394,17,492,1,
4,21,82,7,0,0,0,0,,398,103,583,1,
4,21,83,8,0,0,0,0,,402,104,589,1,
4,21,84,9,0,0,1,1,105,0,105,189,1,
4,21,85,10,0,0,1,1,106,0,106,191,1,
4,21,86,11,0,0,1,1,107,0,107,193,1,
4,21,87,12,0,0,1,1,108,0,108,195,1,
4,21,88,13,0,1,0,1,92,0,92,180,1,
4,21,89,14,0,0,0,0,,215,93,397,1,
4,21,90,15,0,0,0,0,,430,111,631,1,
4,21,91,16,0,0,0,0,,434,112,637,1,
4,21,92,17,0,0,1,1,113,0,113,205,1,
4,21,93,18,0,0,1,1,114,0,114,207,1,
4,21,94,19,0,0,1,1,115,0,115,209,1,
4,21,95,20,0,0,1,1,116,0,116,211,1,
4,21,96,21,1,1,0,1,25,0,25,121,1,
4,21,97,22,0,0,0,0,,231,101,429,1,
4,21,98,23,0,0,0,0,,589,17,704,1,
4,21,99,24,0,0,0,0,,594,120,813,1,
4,21,100,0,0,0,0,0,,599,121,820,1,
4,22,23,23,0,0,0,0,,84,9,116,1,
4,22,25,25,0,0,0,0,,129,47,201,1,
4,22,27,1,0,0,0,0,,138,31,196,1,
4,22,29,3,0,0,1,1,51,0,51,80,1,
4,22,31,5,0,0,0,0,,39,35,105,1,
4,22,33,7,0,0,0,0,,41,55,129,1,
4,22,35,9,0,0,0,0,,197,13,245,1,
4,22,37,11,0,0,1,1,59,0,59,96,1,
4,22,39,13,0,0,0,0,,56,26,121,1,
4,22,41,15,0,0,0,0,,183,9,233,1,
4,22,43,17,0,0,0,0,,321,13,377,1,
4,22,45,19,0,0,1,1,67,0,67,112,1,
4,22,47,21,0,0,0,0,,56,69,172,1,
4,22,49,23,0,0,0,0,,136,53,238,1,
4,22,51,25,0,0,0,0,,140,73,264,1,
4,22,53,1,0,0,0,0,,366,57,476,1,
4,22,55,3,0,0,1,1,77,0,77,132,1,
4,22,57,5,0,0,0,0,,65,61,183,1,
4,22,59,7,0,0,0,0,,470,9,538,1,
4,22,61,9,0,0,0,0,,384,13,458,1,
4,22,63,11,0,0,1,1,85,0,85,148,1,
4,22,65,13,0,0,0,0,,82,26,173,1,
4,22,67,15,0,0,0,0,,172,71,310,1,
4,22,69,17,0,0,0,0,,451,13,533,1,
4,22,71,19,0,0,1,1,93,0,93,164,1,
4,22,73,21,0,0,0,0,,82,95,250,1,
4,22,75,23,0,0,0,0,,188,79,342,1,
4,22,77,25,0,0,0,0,,784,9,870,1,
4,22,79,1,0,0,0,0,,496,83,658,1,
4,22,81,3,0,0,1,1,103,0,103,184,1,
4,22,83,5,0,0,0,0,,91,87,261,1,
4,22,85,7,0,0,0,0,,412,89,586,1,
4,22,87,9,0,0,0,0,,514,13,614,1,
4,22,89,11,0,0,1,1,111,0,111,200,1,
4,22,91,13,0,0,0,0,,108,26,225,1,
4,22,93,15,0,0,0,0,,224,97,414,1,
4,22,95,17,0,0,0,0,,581,13,689,1,
4,22,97,19,0,0,1,1,119,0,119,216,1,
4,22,99,21,0,0,0,0,,108,121,328,1,
4,23,24,24,0,0,0,0,,87,28,139,1,
4,23,25,25,0,0,0,0,,89,48,162,1,
4,23,26,26,0,0,0,0,,86,49,161,1,
4,23,28,1,0,0,0,0,,51,51,130,1,
4,23,29,2,0,0,0,0,,155,52,236,1,
4,23,30,3,0,0,1,1,53,0,53,83,1,
4,23,31,4,1,0,1,1,27,0,27,58,1,
4,23,32,5,0,0,0,0,,80,9,121,1,
4,23,33,6,0,0,0,0,,41,37,111,1,
4,23,34,7,0,0,0,0,,42,19,95,1,
4,23,35,8,0,0,0,0,,43,58,136,1,
4,23,36,9,0,0,0,0,,163,59,258,1,
4,23,37,10,0,0,0,0,,206,60,303,1,
4,23,38,11,0,0,1,1,61,0,61,99,1,
4,23,39,12,0,0,1,1,62,0,62,101,1,
4,23,40,13,0,0,0,0,,183,9,232,1,
4,23,41,14,0,0,0,0,,116,9,166,1,
4,23,42,15,0,1,0,1,46,0,46,88,1,
4,23,43,16,0,0,0,0,,191,47,281,1,
4,23,44,17,0,0,0,0,,131,67,242,1,
4,23,45,18,0,0,0,0,,257,68,370,1,
4,23,46,19,0,0,1,1,69,0,69,115,1,
4,23,47,20,0,0,1,1,70,0,70,117,1,
4,23,48,21,0,0,0,0,,58,71,177,1,
4,23,49,22,0,0,0,0,,138,9,196,1,
4,23,50,23,1,1,0,1,27,0,27,77,1,
4,23,51,24,0,0,0,0,,141,55,247,1,
4,23,52,25,0,0,0,0,,143,56,251,1,
4,23,53,26,0,0,0,0,,145,19,217,1,
4,23,54,0,0,0,0,0,,147,77,278,1,
4,23,55,1,0,0,0,0,,287,78,420,1,
4,23,56,2,0,0,0,0,,290,79,425,1,
4,23,57,3,0,0,1,1,80,0,80,137,1,
4,23,58,4,1,0,1,1,27,0,27,85,1,
4,23,59,5,0,0,0,0,,134,9,202,1,
4,23,60,6,0,0,0,0,,68,64,192,1,
4,23,61,7,0,0,0,0,,69,65,195,1,
4,23,62,8,0,0,0,0,,492,66,620,1,
4,23,63,9,0,0,0,0,,244,86,393,1,
4,23,64,10,0,0,0,0,,341,87,492,1,
4,23,65,11,0,0,1,1,88,0,88,153,1,
4,23,66,12,0,0,1,1,89,0,89,155,1,
4,23,67,13,0,0,0,0,,264,9,340,1,
4,23,68,14,0,0,0,0,,197,9,274,1,
4,23,69,15,0,1,0,1,73,0,73,142,1,
4,23,70,16,0,0,0,0,,179,74,323,1,
4,23,71,17,0,0,0,0,,185,94,350,1,
4,23,72,18,0,0,0,0,,468,19,559,1,
4,23,73,19,0,0,1,1,96,0,96,169,1,
4,23,74,20,0,0,1,1,97,0,97,171,1,
4,23,75,21,0,0,0,0,,85,98,258,1,
4,23,76,22,0,0,0,0,,192,9,277,1,
4,23,77,23,1,1,0,1,27,0,27,104,1,
4,23,78,24,0,0,0,0,,195,82,355,1,
4,23,79,25,0,0,0,0,,197,83,359,1,
4,23,80,26,0,0,0,0,,199,84,363,1,
4,23,81,0,0,0,0,0,,822,85,988,1,
4,23,82,1,0,0,0,0,,395,105,582,1,
4,23,83,2,0,0,0,0,,512,106,701,1,
4,23,84,3,0,0,1,1,107,0,107,191,1,
4,23,85,4,1,0,1,1,27,0,27,112,1,
4,23,86,5,0,0,0,0,,188,9,283,1,
4,23,87,6,0,0,0,0,,95,91,273,1,
4,23,88,7,0,0,0,0,,96,92,276,1,
4,23,89,8,0,0,0,0,,430,93,612,1,
4,23,90,9,0,0,0,0,,339,113,542,1,
4,23,91,10,0,0,0,0,,666,19,776,1,
4,23,92,11,0,0,1,1,115,0,115,207,1,
4,23,93,12,0,0,1,1,116,0,116,209,1,
4,23,94,13,0,0,0,0,,345,9,448,1,
4,23,95,14,0,0,0,0,,278,9,382,1,
4,23,96,15,0,1,0,1,100,0,100,196,1,
4,23,97,16,0,0,0,0,,233,101,431,1,
4,23,98,17,0,0,0,0,,363,121,582,1,
4,23,99,18,0,0,0,0,,603,103,805,1,
4,23,100,19,0,0,1,1,123,0,123,223,1,
4,24,25,25,0,0,0,0,,90,29,144,1,
4,24,27,27,0,0,0,0,,113,31,171,1,
4,24,29,1,0,0,0,0,,142,33,204,1,
4,24,31,3,0,0,0,0,,138,7,176,1,
4,24,33,5,0,0,0,0,,82,28,143,1,
4,24,35,7,0,0,0,0,,43,39,117,1,
4,24,37,9,0,0,0,0,,89,41,167,1,
4,24,39,11,0,0,0,0,,311,7,357,1,
4,24,41,13,0,0,0,0,,189,65,295,1,
4,24,43,15,0,0,0,0,,120,47,210,1,
4,24,45,17,0,0,0,0,,222,7,274,1,
4,24,47,19,0,0,0,0,,136,71,254,1,
4,24,49,21,0,0,0,0,,60,73,182,1,
4,24,51,23,0,0,0,0,,143,28,222,1,
4,24,53,25,0,0,0,0,,146,57,256,1,
4,24,55,27,0,0,0,0,,150,59,264,1,
4,24,57,1,0,0,0,0,,153,61,271,1,
4,24,59,3,0,0,0,0,,222,7,288,1,
4,24,61,5,0,0,0,0,,138,28,227,1,
4,24,63,7,0,0,0,0,,71,67,201,1,
4,24,65,9,0,0,0,0,,145,69,279,1,
4,24,67,11,0,0,0,0,,451,7,525,1,
4,24,69,13,0,0,0,0,,273,93,435,1,
4,24,71,15,0,0,0,0,,204,75,350,1,
4,24,73,17,0,0,0,0,,362,7,442,1,
4,24,75,19,0,0,0,0,,192,99,366,1,
4,24,77,21,0,0,0,0,,88,101,266,1,
4,24,79,23,0,0,0,0,,199,28,306,1,
4,24,81,25,0,0,0,0,,202,85,368,1,
4,24,83,27,0,0,0,0,,206,87,376,1,
4,24,85,1,0,0,0,0,,209,89,383,1,
4,24,87,3,0,0,0,0,,306,7,400,1,
4,24,89,5,0,0,0,0,,194,28,311,1,
4,24,91,7,0,0,0,0,,99,95,285,1,
4,24,93,9,0,0,0,0,,201,97,391,1,
4,24,95,11,0,0,0,0,,591,7,693,1,
4,24,97,13,0,0,0,0,,357,121,575,1,
4,24,99,15,0,0,0,0,,288,103,490,1,
4,25,26,26,0,0,0,0,,89,51,166,1,
4,25,27,27,0,0,0,0,,94,52,173,1,
4,25,28,28,0,0,0,0,,50,53,131,1,
4,25,30,1,0,0,0,0,,95,55,180,1,
4,25,31,2,0,0,0,0,,269,7,307,1,
4,25,32,3,0,0,0,0,,102,36,170,1,
4,25,33,4,1,0,1,1,29,0,29,62,1,
4,25,34,5,0,0,1,1,59,0,59,93,1,
4,25,35,6,0,0,0,0,,178,60,273,1,
4,25,36,7,0,0,0,0,,170,61,267,1,
4,25,37,8,0,0,0,0,,44,62,143,1,
4,25,38,9,0,0,0,0,,45,21,104,1,
4,25,39,10,0,0,0,0,,92,43,174,1,
4,25,40,11,0,0,0,0,,190,29,259,1,
4,25,41,12,0,0,1,1,66,0,66,107,1,
4,25,42,13,0,0,1,1,67,0,67,109,1,
4,25,43,14,0,0,0,0,,231,68,342,1,
4,25,44,15,0,0,0,0,,138,69,251,1,
4,25,45,16,0,0,0,0,,346,7,398,1,
4,25,46,17,0,1,0,1,50,0,50,96,1,
4,25,47,18,0,0,0,0,,139,29,215,1,
4,25,48,19,0,0,0,0,,140,73,261,1,
4,25,49,20,0,0,1,1,74,0,74,123,1,
4,25,50,21,0,0,1,1,75,0,75,125,1,
4,25,51,22,0,0,0,0,,368,76,495,1,
4,25,52,23,0,0,0,0,,143,77,272,1,
4,25,53,24,0,0,0,0,,230,57,340,1,
4,25,54,25,1,1,0,1,29,0,29,83,1,
4,25,55,26,0,0,0,0,,147,80,282,1,
4,25,56,27,0,0,0,0,,270,81,407,1,
4,25,57,28,0,0,0,0,,302,82,441,1,
4,25,58,0,0,0,0,0,,156,83,297,1,
4,25,59,1,0,0,0,0,,158,21,238,1,
4,25,60,2,0,0,0,0,,159,64,283,1,
4,25,61,3,0,0,0,0,,160,65,286,1,
4,25,62,4,1,0,1,1,29,0,29,91,1,
4,25,63,5,0,0,1,1,88,0,88,151,1,
4,25,64,6,0,0,0,0,,323,89,476,1,
4,25,65,7,0,0,0,0,,257,90,412,1,
4,25,66,8,0,0,0,0,,802,7,875,1,
4,25,67,9,0,0,0,0,,74,71,212,1,
4,25,68,10,0,0,0,0,,150,72,290,1,
4,25,69,11,0,0,0,0,,277,29,375,1,
4,25,70,12,0,0,1,1,95,0,95,165,1,
4,25,71,13,0,0,1,1,96,0,96,167,1,
4,25,72,14,0,0,0,0,,376,97,545,1,
4,25,73,15,0,0,0,0,,196,98,367,1,
4,25,74,16,0,0,0,0,,392,78,544,1,
4,25,75,17,0,1,0,1,79,0,79,154,1,
4,25,76,18,0,0,0,0,,216,29,321,1,
4,25,77,19,0,0,0,0,,198,102,377,1,
4,25,78,20,0,0,1,1,103,0,103,181,1,
4,25,79,21,0,0,1,1,104,0,104,183,1,
4,25,80,22,0,0,0,0,,626,21,727,1,
4,25,81,23,0,0,0,0,,315,106,502,1,
4,25,82,24,0,0,0,0,,317,86,485,1,
4,25,83,25,1,1,0,1,29,0,29,112,1,
4,25,84,26,0,0,0,0,,205,109,398,1,
4,25,85,27,0,0,0,0,,415,110,610,1,
4,25,86,28,0,0,0,0,,418,111,615,1,
4,25,87,0,0,0,0,0,,1335,7,1429,1,
4,25,88,1,0,0,0,0,,216,92,396,1,
4,25,89,2,0,0,0,0,,217,93,399,1,
4,25,90,3,0,0,0,0,,218,94,402,1,
4,25,91,4,1,0,1,1,29,0,29,120,1,
4,25,92,5,0,0,1,1,117,0,117,209,1,
4,25,93,6,0,0,0,0,,468,118,679,1,
4,25,94,7,0,0,0,0,,354,119,567,1,
4,25,95,8,0,0,0,0,,823,99,1017,1,
4,25,96,9,0,0,0,0,,103,100,299,1,
4,25,97,10,0,0,0,0,,208,101,406,1,
4,25,98,11,0,0,0,0,,364,29,491,1,
4,25,99,12,0,0,1,1,124,0,124,223,1,
4,25,100,13,0,0,1,1,125,0,125,225,1,
4,26,27,27,0,0,0,0,,31,53,111,1,
4,26,29,29,0,0,0,0,,155,11,195,1,
4,26,31,1,0,0,0,0,,148,57,236,1,
4,26,33,3,0,0,0,0,,105,37,175,1,
4,26,35,5,0,0,1,1,61,0,61,96,1,
4,26,37,7,0,0,0,0,,171,41,249,1,
4,26,39,9,0,0,0,0,,45,65,149,1,
4,26,41,11,0,0,0,0,,95,15,151,1,
4,26,43,13,0,0,1,1,69,0,69,112,1,
4,26,45,15,0,0,0,0,,277,30,352,1,
4,26,47,17,0,0,0,0,,206,73,326,1,
4,26,49,19,0,0,0,0,,144,15,208,1,
4,26,51,21,0,0,1,1,77,0,77,128,1,
4,26,53,23,0,0,0,0,,380,79,512,1,
4,26,55,25,0,0,0,0,,238,59,352,1,
4,26,57,27,0,0,0,0,,61,83,201,1,
4,26,59,29,0,0,0,0,,500,63,622,1,
4,26,61,1,0,0,0,0,,162,87,310,1,
4,26,63,3,0,0,0,0,,165,67,295,1,
4,26,65,5,0,0,1,1,91,0,91,156,1,
4,26,67,7,0,0,0,0,,447,71,585,1,
4,26,69,9,0,0,0,0,,470,95,634,1,
4,26,71,11,0,0,0,0,,155,15,241,1,
4,26,73,13,0,0,1,1,99,0,99,172,1,
4,26,75,15,0,0,0,0,,498,30,603,1,
4,26,77,17,0,0,0,0,,407,81,565,1,
4,26,79,19,0,0,0,0,,204,15,298,1,
4,26,81,21,0,0,1,1,107,0,107,188,1,
4,26,83,23,0,0,0,0,,530,109,722,1,
4,26,85,25,0,0,0,0,,328,89,502,1,
4,26,87,27,0,0,0,0,,91,113,291,1,
4,26,89,29,0,0,0,0,,680,93,862,1,
4,26,91,1,0,0,0,0,,917,117,1125,1,
4,26,93,3,0,0,0,0,,225,97,415,1,
4,26,95,5,0,0,1,1,121,0,121,216,1,
4,26,97,7,0,0,0,0,,597,101,795,1,
4,26,99,9,0,0,0,0,,856,103,1058,1,
4,27,28,28,0,0,1,1,55,0,55,83,1,
4,27,29,29,0,0,1,1,56,0,56,85,1,
4,27,30,30,0,0,1,1,57,0,57,87,1,
4,27,32,1,0,0,0,0,,37,59,128,1,
4,27,33,2,0,0,0,0,,38,60,131,1,
4,27,34,3,0,0,0,0,,39,61,134,1,
4,27,35,4,1,0,1,1,31,0,31,66,1,
4,27,36,5,0,0,1,1,63,0,63,99,1,
4,27,37,6,0,0,1,1,64,0,64,101,1,
4,27,38,7,0,0,1,1,65,0,65,103,1,
4,27,39,8,0,0,0,0,,44,66,149,1,
4,27,40,9,0,0,0,0,,45,67,152,1,
4,27,41,10,0,0,0,0,,46,68,155,1,
4,27,42,11,0,0,0,0,,47,23,112,1,
4,27,43,12,0,0,1,1,70,0,70,113,1,
4,27,44,13,0,0,1,1,71,0,71,115,1,
4,27,45,14,0,0,1,1,72,0,72,117,1,
4,27,46,15,0,0,1,1,73,0,73,119,1,
4,27,47,16,0,0,0,0,,52,74,173,1,
4,27,48,17,0,0,0,0,,53,75,176,1,
4,27,49,18,0,0,0,0,,54,76,179,1,
4,27,50,19,0,1,0,1,54,0,54,104,1,
4,27,51,20,0,0,1,1,78,0,78,129,1,
4,27,52,21,0,0,1,1,79,0,79,131,1,
4,27,53,22,0,0,1,1,80,0,80,133,1,
4,27,54,23,0,0,1,1,81,0,81,135,1,
4,27,55,24,0,0,0,0,,150,82,287,1,
4,27,56,25,0,0,0,0,,152,83,291,1,
4,27,57,26,0,0,0,0,,154,84,295,1,
4,27,58,27,1,1,0,1,31,0,31,89,1,
4,27,59,28,0,0,1,1,86,0,86,145,1,
4,27,60,29,0,0,1,1,87,0,87,147,1,
4,27,61,30,0,0,1,1,88,0,88,149,1,
4,27,62,0,0,0,0,0,,164,89,315,1,
4,27,63,1,0,0,0,0,,166,90,319,1,
4,27,64,2,0,0,0,0,,168,91,323,1,
4,27,65,3,0,0,0,0,,170,23,258,1,
4,27,66,4,1,0,1,1,31,0,31,97,1,
4,27,67,5,0,0,1,1,94,0,94,161,1,
4,27,68,6,0,0,1,1,95,0,95,163,1,
4,27,69,7,0,0,1,1,96,0,96,165,1,
4,27,70,8,0,0,0,0,,180,97,347,1,
4,27,71,9,0,0,0,0,,182,98,351,1,
4,27,72,10,0,0,0,0,,184,99,355,1,
4,27,73,11,0,0,0,0,,78,77,228,1,
4,27,74,12,0,0,1,1,101,0,101,175,1,
4,27,75,13,0,0,1,1,102,0,102,177,1,
4,27,76,14,0,0,1,1,103,0,103,179,1,
4,27,77,15,0,0,1,1,104,0,104,181,1,
4,27,78,16,0,0,0,0,,196,105,379,1,
4,27,79,17,0,0,0,0,,198,106,383,1,
4,27,80,18,0,0,0,0,,200,107,387,1,
4,27,81,19,0,1,0,1,85,0,85,166,1,
4,27,82,20,0,0,1,1,109,0,109,191,1,
4,27,83,21,0,0,1,1,110,0,110,193,1,
4,27,84,22,0,0,1,1,111,0,111,195,1,
4,27,85,23,0,0,1,1,112,0,112,197,1,
4,27,86,24,0,0,0,0,,333,113,532,1,
4,27,87,25,0,0,0,0,,336,114,537,1,
4,27,88,26,0,0,0,0,,339,23,450,1,
4,27,89,27,1,1,0,1,31,0,31,120,1,
4,27,90,28,0,0,1,1,117,0,117,207,1,
4,27,91,29,0,0,1,1,118,0,118,209,1,
4,27,92,30,0,0,1,1,119,0,119,211,1,
4,27,93,0,0,0,0,0,,354,120,567,1,
4,27,94,1,0,0,0,0,,357,121,572,1,
4,27,95,2,0,0,0,0,,360,122,577,1,
4,27,96,3,0,0,0,0,,232,100,428,1,
4,27,97,4,1,0,1,1,31,0,31,128,1,
4,27,98,5,0,0,1,1,125,0,125,223,1,
4,27,99,6,0,0,1,1,126,0,126,225,1,
4,27,100,7,0,0,1,1,127,0,127,227,1,
4,28,29,29,0,0,1,1,57,0,57,86,1,
4,28,31,31,0,0,1,1,59,0,59,90,1,
4,28,33,1,0,0,1,1,61,0,61,94,1,
4,28,35,3,0,0,1,1,63,0,63,98,1,
4,28,37,5,0,0,1,1,65,0,65,102,1,
4,28,39,7,0,0,1,1,67,0,67,106,1,
4,28,41,9,0,0,1,1,69,0,69,110,1,
4,28,43,11,0,0,1,1,71,0,71,114,1,
4,28,45,13,0,0,1,1,73,0,73,118,1,
4,28,47,15,0,0,1,1,75,0,75,122,1,
4,28,49,17,0,0,1,1,77,0,77,126,1,
4,28,51,19,0,0,1,1,79,0,79,130,1,
4,28,53,21,0,0,1,1,81,0,81,134,1,
4,28,55,23,0,0,1,1,83,0,83,138,1,
4,28,57,25,0,0,1,1,85,0,85,142,1,
4,28,59,27,0,0,1,1,87,0,87,146,1,
4,28,61,29,0,0,1,1,89,0,89,150,1,
4,28,63,31,0,0,1,1,91,0,91,154,1,
4,28,65,1,0,0,1,1,93,0,93,158,1,
4,28,67,3,0,0,1,1,95,0,95,162,1,
4,28,69,5,0,0,1,1,97,0,97,166,1,
4,28,71,7,0,0,1,1,99,0,99,170,1,
4,28,73,9,0,0,1,1,101,0,101,174,1,
4,28,75,11,0,0,1,1,103,0,103,178,1,
4,28,77,13,0,0,1,1,105,0,105,182,1,
4,28,79,15,0,0,1,1,107,0,107,186,1,
4,28,81,17,0,0,1,1,109,0,109,190,1,
4,28,83,19,0,0,1,1,111,0,111,194,1,
4,28,85,21,0,0,1,1,113,0,113,198,1,
4,28,87,23,0,0,1,1,115,0,115,202,1,
4,28,89,25,0,0,1,1,117,0,117,206,1,
4,28,91,27,0,0,1,1,119,0,119,210,1,
4,28,93,29,0,0,1,1,121,0,121,214,1,
4,28,95,31,0,0,1,1,123,0,123,218,1,
4,28,97,1,0,0,1,1,125,0,125,222,1,
4,28,99,3,0,0,1,1,127,0,127,226,1,
4,29,30,30,0,0,0,0,,38,59,127,1,
4,29,31,31,0,0,0,0,,39,60,130,1,
4,29,32,32,0,0,0,0,,40,61,133,1,
4,29,34,1,0,0,1,1,63,0,63,97,1,
4,29,35,2,0,0,1,1,64,0,64,99,1,
4,29,36,3,0,0,1,1,65,0,65,101,1,
4,29,37,4,1,0,1,1,33,0,33,70,1,
4,29,38,5,0,0,0,0,,46,67,151,1,
4,29,39,6,0,0,0,0,,47,68,154,1,
4,29,40,7,0,0,0,0,,48,69,157,1,
4,29,41,8,0,0,0,0,,49,70,160,1,
4,29,42,9,0,0,1,1,71,0,71,113,1,
4,29,43,10,0,0,1,1,72,0,72,115,1,
4,29,44,11,0,0,1,1,73,0,73,117,1,
4,29,45,12,0,0,1,1,74,0,74,119,1,
4,29,46,13,0,0,0,0,,54,25,125,1,
4,29,47,14,0,0,0,0,,55,76,178,1,
4,29,48,15,0,0,0,0,,56,77,181,1,
4,29,49,16,0,0,0,0,,57,78,184,1,
4,29,50,17,0,0,1,1,79,0,79,129,1,
4,29,51,18,0,0,1,1,80,0,80,131,1,
4,29,52,19,0,0,1,1,81,0,81,133,1,
4,29,53,20,0,0,1,1,82,0,82,135,1,
4,29,54,21,0,1,0,1,58,0,58,112,1,
4,29,55,22,0,0,0,0,,63,84,202,1,
4,29,56,23,0,0,0,0,,64,85,205,1,
4,29,57,24,0,0,0,0,,65,86,208,1,
4,29,58,25,0,0,1,1,87,0,87,145,1,
4,29,59,26,0,0,1,1,88,0,88,147,1,
4,29,60,27,0,0,1,1,89,0,89,149,1,
4,29,61,28,0,0,1,1,90,0,90,151,1,
4,29,62,29,1,1,0,1,33,0,33,95,1,
4,29,63,30,0,0,0,0,,171,92,326,1,
4,29,64,31,0,0,0,0,,173,93,330,1,
4,29,65,32,0,0,0,0,,175,94,334,1,
4,29,66,0,0,0,0,0,,177,95,338,1,
4,29,67,1,0,0,1,1,96,0,96,163,1,
4,29,68,2,0,0,1,1,97,0,97,165,1,
4,29,69,3,0,0,1,1,98,0,98,167,1,
4,29,70,4,1,0,1,1,33,0,33,103,1,
4,29,71,5,0,0,0,0,,187,25,283,1,
4,29,72,6,0,0,0,0,,189,101,362,1,
4,29,73,7,0,0,0,0,,191,102,366,1,
4,29,74,8,0,0,0,0,,193,103,370,1,
4,29,75,9,0,0,1,1,104,0,104,179,1,
4,29,76,10,0,0,1,1,105,0,105,181,1,
4,29,77,11,0,0,1,1,106,0,106,183,1,
4,29,78,12,0,0,1,1,107,0,107,185,1,
4,29,79,13,0,0,0,0,,87,83,249,1,
4,29,80,14,0,0,0,0,,205,109,394,1,
4,29,81,15,0,0,0,0,,207,110,398,1,
4,29,82,16,0,0,0,0,,209,111,402,1,
4,29,83,17,0,0,1,1,112,0,112,195,1,
4,29,84,18,0,0,1,1,113,0,113,197,1,
4,29,85,19,0,0,1,1,114,0,114,199,1,
4,29,86,20,0,0,1,1,115,0,115,201,1,
4,29,87,21,0,1,0,1,91,0,91,178,1,
4,29,88,22,0,0,0,0,,221,117,426,1,
4,29,89,23,0,0,0,0,,223,118,430,1,
4,29,90,24,0,0,0,0,,225,119,434,1,
4,29,91,25,0,0,1,1,120,0,120,211,1,
4,29,92,26,0,0,1,1,121,0,121,213,1,
4,29,93,27,0,0,1,1,122,0,122,215,1,
4,29,94,28,0,0,1,1,123,0,123,217,1,
4,29,95,29,1,1,0,1,33,0,33,128,1,
4,29,96,30,0,0,0,0,,370,25,491,1,
4,29,97,31,0,0,0,0,,373,126,596,1,
4,29,98,32,0,0,0,0,,376,127,601,1,
4,29,99,0,0,0,0,0,,379,128,606,1,
4,29,100,1,0,0,1,1,129,0,129,229,1,
4,30,31,31,0,0,0,0,,108,61,200,1,
4,30,33,33,0,0,0,0,,169,63,265,1,
4,30,35,1,0,0,0,0,,251,13,299,1,
4,30,37,3,0,0,1,1,67,0,67,104,1,
4,30,39,5,0,0,0,0,,124,43,206,1,
4,30,41,7,0,0,0,0,,49,71,161,1,
4,30,43,9,0,0,0,0,,275,47,365,1,
4,30,45,11,0,0,1,1,75,0,75,120,1,
4,30,47,13,0,0,0,0,,110,17,174,1,
4,30,49,15,0,0,0,0,,57,79,185,1,
4,30,51,17,0,0,0,0,,401,34,486,1,
4,30,53,19,0,0,1,1,83,0,83,136,1,
4,30,55,21,0,0,0,0,,165,17,237,1,
4,30,57,23,0,0,0,0,,247,87,391,1,
4,30,59,25,0,0,0,0,,522,89,670,1,
4,30,61,27,0,0,1,1,91,0,91,152,1,
4,30,63,29,0,0,0,0,,72,93,228,1,
4,30,65,31,0,0,0,0,,279,69,413,1,
4,30,67,33,0,0,0,0,,180,97,344,1,
4,30,69,1,0,0,0,0,,684,73,826,1,
4,30,71,3,0,0,1,1,101,0,101,172,1,
4,30,73,5,0,0,0,0,,192,77,342,1,
4,30,75,7,0,0,0,0,,196,105,376,1,
4,30,77,9,0,0,0,0,,625,81,783,1,
4,30,79,11,0,0,1,1,109,0,109,188,1,
4,30,81,13,0,0,0,0,,178,17,276,1,
4,30,83,15,0,0,0,0,,559,113,755,1,
4,30,85,17,0,0,0,0,,686,34,805,1,
4,30,87,19,0,0,1,1,117,0,117,204,1,
4,30,89,21,0,0,0,0,,233,17,339,1,
4,30,91,23,0,0,0,0,,478,95,664,1,
4,30,93,25,0,0,0,0,,726,123,942,1,
4,30,95,27,0,0,1,1,125,0,125,220,1,
4,30,97,29,0,0,0,0,,106,127,330,1,
4,30,99,31,0,0,0,0,,381,103,583,1,
4,31,32,32,0,0,0,0,,182,9,223,1,
4,31,33,33,0,0,0,0,,113,64,210,1,
4,31,34,34,0,0,0,0,,110,65,209,1,
4,31,36,1,0,0,0,0,,67,67,170,1,
4,31,37,2,0,0,0,0,,195,68,300,1,
4,31,38,3,0,0,1,1,69,0,69,107,1,
4,31,39,4,1,0,1,1,35,0,35,74,1,
4,31,40,5,0,0,0,0,,127,44,211,1,
4,31,41,6,0,0,0,0,,344,9,394,1,
4,31,42,7,0,0,0,0,,50,73,165,1,
4,31,43,8,0,0,0,0,,51,74,168,1,
4,31,44,9,0,0,0,0,,211,75,330,1,
4,31,45,10,0,0,0,0,,303,76,424,1,
4,31,46,11,0,0,1,1,77,0,77,123,1,
4,31,47,12,0,0,1,1,78,0,78,125,1,
4,31,48,13,0,0,0,0,,231,35,314,1,
4,31,49,14,0,0,0,0,,113,53,215,1,
4,31,50,15,0,0,0,0,,58,27,135,1,
4,31,51,16,0,0,0,0,,59,82,192,1,
4,31,52,17,0,0,0,0,,219,83,354,1,
4,31,53,18,0,0,0,0,,370,84,507,1,
4,31,54,19,0,0,1,1,85,0,85,139,1,
4,31,55,20,0,0,1,1,86,0,86,141,1,
4,31,56,21,0,0,0,0,,169,87,312,1,
4,31,57,22,0,0,0,0,,170,35,262,1,
4,31,58,23,0,1,0,1,62,0,62,120,1,
4,31,59,24,0,0,0,0,,443,9,511,1,
4,31,60,25,0,0,0,0,,171,91,322,1,
4,31,61,26,0,0,0,0,,437,92,590,1,
4,31,62,27,0,0,1,1,93,0,93,155,1,
4,31,63,28,0,0,1,1,94,0,94,157,1,
4,31,64,29,0,0,0,0,,74,95,233,1,
4,31,65,30,0,0,0,0,,178,96,339,1,
4,31,66,31,1,1,0,1,35,0,35,101,1,
4,31,67,32,0,0,0,0,,287,71,425,1,
4,31,68,33,0,0,0,0,,685,9,762,1,
4,31,69,34,0,0,0,0,,185,100,354,1,
4,31,70,0,0,0,0,0,,187,101,358,1,
4,31,71,1,0,0,0,0,,477,102,650,1,
4,31,72,2,0,0,0,0,,446,103,621,1,
4,31,73,3,0,0,1,1,104,0,104,177,1,
4,31,74,4,1,0,1,1,35,0,35,109,1,
4,31,75,5,0,0,0,0,,197,79,351,1,
4,31,76,6,0,0,0,0,,199,80,355,1,
4,31,77,7,0,0,0,0,,201,27,305,1,
4,31,78,8,0,0,0,0,,203,109,390,1,
4,31,79,9,0,0,0,0,,426,110,615,1,
4,31,80,10,0,0,0,0,,513,111,704,1,
4,31,81,11,0,0,1,1,112,0,112,193,1,
4,31,82,12,0,0,1,1,113,0,113,195,1,
4,31,83,13,0,0,0,0,,336,35,454,1,
4,31,84,14,0,0,0,0,,183,88,355,1,
4,31,85,15,0,0,0,0,,93,89,267,1,
4,31,86,16,0,0,0,0,,1027,9,1122,1,
4,31,87,17,0,0,0,0,,324,118,529,1,
4,31,88,18,0,0,0,0,,580,119,787,1,
4,31,89,19,0,0,1,1,120,0,120,209,1,
4,31,90,20,0,0,1,1,121,0,121,211,1,
4,31,91,21,0,0,0,0,,239,122,452,1,
4,31,92,22,0,0,0,0,,261,35,388,1,
4,31,93,23,0,1,0,1,97,0,97,190,1,
4,31,94,24,0,0,0,0,,493,98,685,1,
4,31,95,25,0,0,0,0,,241,126,462,1,
4,31,96,26,0,0,0,0,,747,127,970,1,
4,31,97,27,0,0,1,1,128,0,128,225,1,
4,31,98,28,0,0,1,1,129,0,129,227,1,
4,31,99,29,0,0,0,0,,109,130,338,1,
4,31,100,30,0,0,0,0,,248,131,479,1,
4,32,33,33,0,0,0,0,,187,37,257,1,
4,32,35,35,0,0,0,0,,188,39,262,1,
4,32,37,1,0,0,0,0,,193,41,271,1,
4,32,39,3,0,0,0,0,,202,43,284,1,
4,32,41,5,0,0,0,0,,179,9,229,1,
4,32,43,7,0,0,0,0,,358,75,476,1,
4,32,45,9,0,0,0,0,,599,7,651,1,
4,32,47,11,0,0,0,0,,391,36,474,1,
4,32,49,13,0,0,0,0,,398,9,456,1,
4,32,51,15,0,0,0,0,,116,55,222,1,
4,32,53,17,0,0,0,0,,206,57,316,1,
4,32,55,19,0,0,0,0,,335,87,477,1,
4,32,57,21,0,0,0,0,,173,89,319,1,
4,32,59,23,0,0,0,0,,287,9,355,1,
4,32,61,25,0,0,0,0,,294,36,391,1,
4,32,63,27,0,0,0,0,,176,95,334,1,
4,32,65,29,0,0,0,0,,76,97,238,1,
4,32,67,31,0,0,0,0,,290,9,366,1,
4,32,69,33,0,0,0,0,,295,73,437,1,
4,32,71,35,0,0,0,0,,712,103,886,1,
4,32,73,1,0,0,0,0,,1146,7,1226,1,
4,32,75,3,0,0,0,0,,310,79,464,1,
4,32,77,5,0,0,0,0,,287,9,373,1,
4,32,79,7,0,0,0,0,,206,83,368,1,
4,32,81,9,0,0,0,0,,209,85,375,1,
4,32,83,11,0,0,0,0,,571,36,690,1,
4,32,85,13,0,0,0,0,,578,9,672,1,
4,32,87,15,0,0,0,0,,188,91,366,1,
4,32,89,17,0,0,0,0,,350,93,532,1,
4,32,91,19,0,0,0,0,,479,123,693,1,
4,32,93,21,0,0,0,0,,245,125,463,1,
4,32,95,23,0,0,0,0,,467,9,571,1,
4,32,97,25,0,0,0,0,,474,36,607,1,
4,32,99,27,0,0,0,0,,248,131,478,1,
4,33,34,34,0,0,0,0,,113,67,214,1,
4,33,35,35,0,0,0,0,,118,68,221,1,
4,33,36,36,0,0,0,0,,66,69,171,1,
4,33,38,1,0,0,0,0,,119,71,228,1,
4,33,39,2,0,0,0,0,,204,72,315,1,
4,33,40,3,0,0,0,0,,207,44,291,1,
4,33,41,4,1,0,1,1,37,0,37,78,1,
4,33,42,5,0,0,1,1,75,0,75,117,1,
4,33,43,6,0,0,0,0,,218,76,337,1,
4,33,44,7,0,0,0,0,,218,77,339,1,
4,33,45,8,0,0,0,0,,52,78,175,1,
4,33,46,9,0,0,0,0,,53,79,178,1,
4,33,47,10,0,0,0,0,,381,51,479,1,
4,33,48,11,0,0,0,0,,238,37,323,1,
4,33,49,12,0,0,1,1,82,0,82,131,1,
4,33,50,13,0,0,1,1,83,0,83,133,1,
4,33,51,14,0,0,0,0,,334,84,469,1,
4,33,52,15,0,0,0,0,,226,85,363,1,
4,33,53,16,0,0,0,0,,60,86,199,1,
4,33,54,17,0,0,0,0,,61,29,144,1,
4,33,55,18,0,0,0,0,,212,59,326,1,
4,33,56,19,0,0,0,0,,343,89,488,1,
4,33,57,20,0,0,1,1,90,0,90,147,1,
4,33,58,21,0,0,1,1,91,0,91,149,1,
4,33,59,22,0,0,0,0,,403,92,554,1,
4,33,60,23,0,0,0,0,,178,93,331,1,
4,33,61,24,0,0,0,0,,458,94,613,1,
4,33,62,25,0,1,0,1,66,0,66,128,1,
4,33,63,26,0,0,0,0,,283,37,383,1,
4,33,64,27,0,0,0,0,,180,97,341,1,
4,33,65,28,0,0,1,1,98,0,98,163,1,
4,33,66,29,0,0,1,1,99,0,99,165,1,
4,33,67,30,0,0,0,0,,580,100,747,1,
4,33,68,31,0,0,0,0,,183,101,352,1,
4,33,69,32,0,0,0,0,,404,73,546,1,
4,33,70,33,1,1,0,1,37,0,37,107,1,
4,33,71,34,0,0,0,0,,187,104,362,1,
4,33,72,35,0,0,0,0,,418,105,595,1,
4,33,73,36,0,0,0,0,,496,106,675,1,
4,33,74,0,0,0,0,0,,196,107,377,1,
4,33,75,1,0,0,0,0,,198,108,381,1,
4,33,76,2,0,0,0,0,,752,80,908,1,
4,33,77,3,0,0,0,0,,318,81,476,1,
4,33,78,4,1,0,1,1,37,0,37,115,1,
4,33,79,5,0,0,1,1,112,0,112,191,1,
4,33,80,6,0,0,0,0,,487,113,680,1,
4,33,81,7,0,0,0,0,,443,114,638,1,
4,33,82,8,0,0,0,0,,212,115,409,1,
4,33,83,9,0,0,0,0,,214,29,326,1,
4,33,84,10,0,0,0,0,,215,88,387,1,
4,33,85,11,0,0,0,0,,349,37,471,1,
4,33,86,12,0,0,1,1,119,0,119,205,1,
4,33,87,13,0,0,1,1,120,0,120,207,1,
4,33,88,14,0,0,0,0,,556,121,765,1,
4,33,89,15,0,0,0,0,,337,122,548,1,
4,33,90,16,0,0,0,0,,980,123,1193,1,
4,33,91,17,0,0,0,0,,98,95,284,1,
4,33,92,18,0,0,0,0,,360,96,548,1,
4,33,93,19,0,0,0,0,,491,126,710,1,
4,33,94,20,0,0,1,1,127,0,127,221,1,
4,33,95,21,0,0,1,1,128,0,128,223,1,
4,33,96,22,0,0,0,0,,625,129,850,1,
4,33,97,23,0,0,0,0,,252,130,479,1,
4,33,98,24,0,0,0,0,,651,102,851,1,
4,33,99,25,0,1,0,1,103,0,103,202,1,
4,33,100,26,0,0,0,0,,394,37,531,1,
4,34,35,35,0,0,0,0,,39,69,143,1,
4,34,37,37,0,0,0,0,,195,71,303,1,
4,34,39,1,0,0,0,0,,188,73,300,1,
4,34,41,3,0,0,0,0,,212,15,268,1,
4,34,43,5,0,0,1,1,77,0,77,120,1,
4,34,45,7,0,0,0,0,,298,49,392,1,
4,34,47,9,0,0,0,0,,53,81,181,1,
4,34,49,11,0,0,0,0,,145,53,247,1,
4,34,51,13,0,0,1,1,85,0,85,136,1,
4,34,53,15,0,0,0,0,,383,19,455,1,
4,34,55,17,0,0,0,0,,61,89,205,1,
4,34,57,19,0,0,0,0,,176,38,271,1,
4,34,59,21,0,0,1,1,93,0,93,152,1,
4,34,61,23,0,0,0,0,,563,19,643,1,
4,34,63,25,0,0,0,0,,270,97,430,1,
4,34,65,27,0,0,0,0,,184,99,348,1,
4,34,67,29,0,0,1,1,101,0,101,168,1,
4,34,69,31,0,0,0,0,,595,103,767,1,
4,34,71,33,0,0,0,0,,415,15,501,1,
4,34,73,35,0,0,0,0,,77,107,257,1,
4,34,75,37,0,0,0,0,,862,79,1016,1,
4,34,77,1,0,0,0,0,,202,111,390,1,
4,34,79,3,0,0,0,0,,326,83,488,1,
4,34,81,5,0,0,1,1,115,0,115,196,1,
4,34,83,7,0,0,0,0,,801,87,971,1,
4,34,85,9,0,0,0,0,,218,119,422,1,
4,34,87,11,0,0,0,0,,221,91,399,1,
4,34,89,13,0,0,1,1,123,0,123,212,1,
4,34,91,15,0,0,0,0,,823,19,933,1,
4,34,93,17,0,0,0,0,,622,127,842,1,
4,34,95,19,0,0,0,0,,252,38,385,1,
4,34,97,21,0,0,1,1,131,0,131,228,1,
4,34,99,23,0,0,0,0,,924,19,1042,1,
4,35,36,36,0,0,1,1,71,0,71,107,1,
4,35,37,37,0,0,1,1,72,0,72,109,1,
4,35,38,38,0,0,1,1,73,0,73,111,1,
4,35,40,1,0,0,0,0,,45,75,160,1,
4,35,41,2,0,0,0,0,,46,76,163,1,
4,35,42,3,0,0,0,0,,47,77,166,1,
4,35,43,4,1,0,1,1,39,0,39,82,1,
4,35,44,5,0,0,1,1,79,0,79,123,1,
4,35,45,6,0,0,1,1,80,0,80,125,1,
4,35,46,7,0,0,1,1,81,0,81,127,1,
4,35,47,8,0,0,0,0,,52,82,181,1,
4,35,48,9,0,0,0,0,,53,83,184,1,
4,35,49,10,0,0,0,0,,54,84,187,1,
4,35,50,11,0,0,0,0,,55,85,190,1,
4,35,51,12,0,0,1,1,86,0,86,137,1,
4,35,52,13,0,0,1,1,87,0,87,139,1,
4,35,53,14,0,0,1,1,88,0,88,141,1,
4,35,54,15,0,0,1,1,89,0,89,143,1,
4,35,55,16,0,0,0,0,,60,90,205,1,
4,35,56,17,0,0,0,0,,61,91,208,1,
4,35,57,18,0,0,0,0,,62,92,211,1,
4,35,58,19,0,0,0,0,,63,31,152,1,
4,35,59,20,0,0,1,1,94,0,94,153,1,
4,35,60,21,0,0,1,1,95,0,95,155,1,
4,35,61,22,0,0,1,1,96,0,96,157,1,
4,35,62,23,0,0,1,1,97,0,97,159,1,
4,35,63,24,0,0,0,0,,68,98,229,1,
4,35,64,25,0,0,0,0,,69,99,232,1,
4,35,65,26,0,0,0,0,,70,100,235,1,
4,35,66,27,0,1,0,1,70,0,70,136,1,
4,35,67,28,0,0,1,1,102,0,102,169,1,
4,35,68,29,0,0,1,1,103,0,103,171,1,
4,35,69,30,0,0,1,1,104,0,104,173,1,
4,35,70,31,0,0,1,1,105,0,105,175,1,
4,35,71,32,0,0,0,0,,190,106,367,1,
4,35,72,33,0,0,0,0,,192,107,371,1,
4,35,73,34,0,0,0,0,,194,108,375,1,
4,35,74,35,1,1,0,1,39,0,39,113,1,
4,35,75,36,0,0,1,1,110,0,110,185,1,
4,35,76,37,0,0,1,1,111,0,111,187,1,
4,35,77,38,0,0,1,1,112,0,112,189,1,
4,35,78,0,0,0,0,0,,204,113,395,1,
4,35,79,1,0,0,0,0,,206,114,399,1,
4,35,80,2,0,0,0,0,,208,115,403,1,
4,35,81,3,0,0,0,0,,210,116,407,1,
4,35,82,4,1,0,1,1,39,0,39,121,1,
4,35,83,5,0,0,1,1,118,0,118,201,1,
4,35,84,6,0,0,1,1,119,0,119,203,1,
4,35,85,7,0,0,1,1,120,0,120,205,1,
4,35,86,8,0,0,0,0,,220,121,427,1,
4,35,87,9,0,0,0,0,,222,122,431,1,
4,35,88,10,0,0,0,0,,224,123,435,1,
4,35,89,11,0,0,0,0,,226,31,346,1,
4,35,90,12,0,0,1,1,125,0,125,215,1,
4,35,91,13,0,0,1,1,126,0,126,217,1,
4,35,92,14,0,0,1,1,127,0,127,219,1,
4,35,93,15,0,0,1,1,128,0,128,221,1,
4,35,94,16,0,0,0,0,,236,129,459,1,
4,35,95,17,0,0,0,0,,238,130,463,1,
4,35,96,18,0,0,0,0,,240,131,467,1,
4,35,97,19,0,0,0,0,,102,101,300,1,
4,35,98,20,0,0,1,1,133,0,133,231,1,
4,35,99,21,0,0,1,1,134,0,134,233,1,
4,35,100,22,0,0,1,1,135,0,135,235,1,
4,36,37,37,0,0,1,1,73,0,73,110,1,
4,36,39,39,0,0,1,1,75,0,75,114,1,
4,36,41,1,0,0,1,1,77,0,77,118,1,
4,36,43,3,0,0,1,1,79,0,79,122,1,
4,36,45,5,0,0,1,1,81,0,81,126,1,
4,36,47,7,0,0,1,1,83,0,83,130,1,
4,36,49,9,0,0,1,1,85,0,85,134,1,
4,36,51,11,0,0,1,1,87,0,87,138,1,
4,36,53,13,0,0,1,1,89,0,89,142,1,
4,36,55,15,0,0,1,1,91,0,91,146,1,
4,36,57,17,0,0,1,1,93,0,93,150,1,
4,36,59,19,0,0,1,1,95,0,95,154,1,
4,36,61,21,0,0,1,1,97,0,97,158,1,
4,36,63,23,0,0,1,1,99,0,99,162,1,
4,36,65,25,0,0,1,1,101,0,101,166,1,
4,36,67,27,0,0,1,1,103,0,103,170,1,
4,36,69,29,0,0,1,1,105,0,105,174,1,
4,36,71,31,0,0,1,1,107,0,107,178,1,
4,36,73,33,0,0,1,1,109,0,109,182,1,
4,36,75,35,0,0,1,1,111,0,111,186,1,
4,36,77,37,0,0,1,1,113,0,113,190,1,
4,36,79,39,0,0,1,1,115,0,115,194,1,
4,36,81,1,0,0,1,1,117,0,117,198,1,
4,36,83,3,0,0,1,1,119,0,119,202,1,
4,36,85,5,0,0,1,1,121,0,121,206,1,
4,36,87,7,0,0,1,1,123,0,123,210,1,
4,36,89,9,0,0,1,1,125,0,125,214,1,
4,36,91,11,0,0,1,1,127,0,127,218,1,
4,36,93,13,0,0,1,1,129,0,129,222,1,
4,36,95,15,0,0,1,1,131,0,131,226,1,
4,36,97,17,0,0,1,1,133,0,133,230,1,
4,36,99,19,0,0,1,1,135,0,135,234,1,
4,37,38,38,0,0,0,0,,46,75,159,1,
4,37,39,39,0,0,0,0,,47,76,162,1,
4,37,40,40,0,0,0,0,,48,77,165,1,
4,37,42,1,0,0,1,1,79,0,79,121,1,
4,37,43,2,0,0,1,1,80,0,80,123,1,
4,37,44,3,0,0,1,1,81,0,81,125,1,
4,37,45,4,1,0,1,1,41,0,41,86,1,
4,37,46,5,0,0,0,0,,54,83,183,1,
4,37,47,6,0,0,0,0,,55,84,186,1,
4,37,48,7,0,0,0,0,,56,85,189,1,
4,37,49,8,0,0,0,0,,57,86,192,1,
4,37,50,9,0,0,1,1,87,0,87,137,1,
4,37,51,10,0,0,1,1,88,0,88,139,1,
4,37,52,11,0,0,1,1,89,0,89,141,1,
4,37,53,12,0,0,1,1,90,0,90,143,1,
4,37,54,13,0,0,0,0,,62,91,207,1,
4,37,55,14,0,0,0,0,,63,92,210,1,
4,37,56,15,0,0,0,0,,64,93,213,1,
4,37,57,16,0,0,0,0,,65,94,216,1,
4,37,58,17,0,0,1,1,95,0,95,153,1,
4,37,59,18,0,0,1,1,96,0,96,155,1,
4,37,60,19,0,0,1,1,97,0,97,157,1,
4,37,61,20,0,0,1,1,98,0,98,159,1,
4,37,62,21,0,0,0,0,,70,33,165,1,
4,37,63,22,0,0,0,0,,71,100,234,1,
4,37,64,23,0,0,0,0,,72,101,237,1,
4,37,65,24,0,0,0,0,,73,102,240,1,
4,37,66,25,0,0,1,1,103,0,103,169,1,
4,37,67,26,0,0,1,1,104,0,104,171,1,
4,37,68,27,0,0,1,1,105,0,105,173,1,
4,37,69,28,0,0,1,1,106,0,106,175,1,
4,37,70,29,0,1,0,1,74,0,74,144,1,
4,37,71,30,0,0,0,0,,79,108,258,1,
4,37,72,31,0,0,0,0,,80,109,261,1,
4,37,73,32,0,0,0,0,,81,110,264,1,
4,37,74,33,0,0,1,1,111,0,111,185,1,
4,37,75,34,0,0,1,1,112,0,112,187,1,
4,37,76,35,0,0,1,1,113,0,113,189,1,
4,37,77,36,0,0,1,1,114,0,114,191,1,
4,37,78,37,1,1,0,1,41,0,41,119,1,
4,37,79,38,0,0,0,0,,211,116,406,1,
4,37,80,39,0,0,0,0,,213,117,410,1,
4,37,81,40,0,0,0,0,,215,118,414,1,
4,37,82,0,0,0,0,0,,217,119,418,1,
4,37,83,1,0,0,1,1,120,0,120,203,1,
4,37,84,2,0,0,1,1,121,0,121,205,1,
4,37,85,3,0,0,1,1,122,0,122,207,1,
4,37,86,4,1,0,1,1,41,0,41,127,1,
4,37,87,5,0,0,0,0,,227,124,438,1,
4,37,88,6,0,0,0,0,,229,125,442,1,
4,37,89,7,0,0,0,0,,231,126,446,1,
4,37,90,8,0,0,0,0,,233,127,450,1,
4,37,91,9,0,0,1,1,128,0,128,219,1,
4,37,92,10,0,0,1,1,129,0,129,221,1,
4,37,93,11,0,0,1,1,130,0,130,223,1,
4,37,94,12,0,0,1,1,131,0,131,225,1,
4,37,95,13,0,0,0,0,,243,33,371,1,
4,37,96,14,0,0,0,0,,245,133,474,1,
4,37,97,15,0,0,0,0,,247,134,478,1,
4,37,98,16,0,0,0,0,,249,135,482,1,
4,37,99,17,0,0,1,1,136,0,136,235,1,
4,37,100,18,0,0,1,1,137,0,137,237,1,
4,38,39,39,0,0,0,0,,132,77,248,1,
4,38,41,41,0,0,0,0,,209,79,329,1,
4,38,43,1,0,0,0,0,,307,81,431,1,
4,38,45,3,0,0,1,1,83,0,83,128,1,
4,38,47,5,0,0,0,0,,241,17,305,1,
4,38,49,7,0,0,0,0,,57,87,193,1,
4,38,51,9,0,0,0,0,,428,55,534,1,
4,38,53,11,0,0,1,1,91,0,91,144,1,
4,38,55,13,0,0,0,0,,164,59,278,1,
4,38,57,15,0,0,0,0,,65,95,217,1,
4,38,59,17,0,0,0,0,,527,21,607,1,
4,38,61,19,0,0,1,1,99,0,99,160,1,
4,38,63,21,0,0,0,0,,197,42,302,1,
4,38,65,23,0,0,0,0,,73,103,241,1,
4,38,67,25,0,0,0,0,,731,21,819,1,
4,38,69,27,0,0,1,1,107,0,107,176,1,
4,38,71,29,0,0,0,0,,205,109,385,1,
4,38,73,31,0,0,0,0,,311,111,495,1,
4,38,75,33,0,0,0,0,,771,113,959,1,
4,38,77,35,0,0,1,1,115,0,115,192,1,
4,38,79,37,0,0,0,0,,88,117,284,1,
4,38,81,39,0,0,0,0,,470,17,568,1,
4,38,83,41,0,0,0,0,,220,121,424,1,
4,38,85,1,0,0,0,0,,1098,89,1272,1,
4,38,87,3,0,0,1,1,125,0,125,212,1,
4,38,89,5,0,0,0,0,,367,93,549,1,
4,38,91,7,0,0,0,0,,236,129,456,1,
4,38,93,9,0,0,0,0,,1031,97,1221,1,
4,38,95,11,0,0,1,1,133,0,133,228,1,
4,38,97,13,0,0,0,0,,248,101,446,1,
4,38,99,15,0,0,0,0,,252,137,488,1,
4,39,40,40,0,0,0,0,,222,79,341,1,
4,39,41,41,0,0,0,0,,137,80,258,1,
4,39,42,42,0,0,0,0,,134,81,257,1,
4,39,44,1,0,0,0,0,,83,83,210,1,
4,39,45,2,0,0,0,0,,235,84,364,1,
4,39,46,3,0,0,1,1,85,0,85,131,1,
4,39,47,4,1,0,1,1,43,0,43,90,1,
4,39,48,5,0,0,0,0,,246,52,346,1,
4,39,49,6,0,0,0,0,,249,88,386,1,
4,39,50,7,0,0,0,0,,58,89,197,1,
4,39,51,8,0,0,0,0,,59,90,200,1,
4,39,52,9,0,0,0,0,,259,91,402,1,
4,39,53,10,0,0,0,0,,359,92,504,1,
4,39,54,11,0,0,1,1,93,0,93,147,1,
4,39,55,12,0,0,1,1,94,0,94,149,1,
4,39,56,13,0,0,0,0,,279,43,378,1,
4,39,57,14,0,0,0,0,,456,61,574,1,
4,39,58,15,0,0,0,0,,66,97,221,1,
4,39,59,16,0,0,0,0,,67,98,224,1,
4,39,60,17,0,0,0,0,,366,99,525,1,
4,39,61,18,0,0,0,0,,499,100,660,1,
4,39,62,19,0,0,1,1,101,0,101,163,1,
4,39,63,20,0,0,1,1,102,0,102,165,1,
4,39,64,21,0,0,0,0,,398,103,565,1,
4,39,65,22,0,0,0,0,,249,69,383,1,
4,39,66,23,0,0,0,0,,74,35,175,1,
4,39,67,24,0,0,0,0,,75,106,248,1,
4,39,68,25,0,0,0,0,,318,107,493,1,
4,39,69,26,0,0,0,0,,582,108,759,1,
4,39,70,27,0,0,1,1,109,0,109,179,1,
4,39,71,28,0,0,1,1,110,0,110,181,1,
4,39,72,29,0,0,0,0,,209,111,392,1,
4,39,73,30,0,0,0,0,,330,43,446,1,
4,39,74,31,0,1,0,1,78,0,78,152,1,
4,39,75,32,0,0,0,0,,555,114,744,1,
4,39,76,33,0,0,0,0,,211,115,402,1,
4,39,77,34,0,0,0,0,,665,116,858,1,
4,39,78,35,0,0,1,1,117,0,117,195,1,
4,39,79,36,0,0,1,1,118,0,118,197,1,
4,39,80,37,0,0,0,0,,90,119,289,1,
4,39,81,38,0,0,0,0,,218,120,419,1,
4,39,82,39,1,1,0,1,43,0,43,125,1,
4,39,83,40,0,0,0,0,,481,87,651,1,
4,39,84,41,0,0,0,0,,485,123,692,1,
4,39,85,42,0,0,0,0,,225,124,434,1,
4,39,86,0,0,0,0,0,,227,125,438,1,
4,39,87,1,0,0,0,0,,715,126,928,1,
4,39,88,2,0,0,0,0,,634,127,849,1,
4,39,89,3,0,0,1,1,128,0,128,217,1,
4,39,90,4,1,0,1,1,43,0,43,133,1,
4,39,91,5,0,0,0,0,,375,95,561,1,
4,39,92,6,0,0,0,0,,901,96,1089,1,
4,39,93,7,0,0,0,0,,241,132,466,1,
4,39,94,8,0,0,0,0,,243,133,470,1,
4,39,95,9,0,0,0,0,,656,134,885,1,
4,39,96,10,0,0,0,0,,717,135,948,1,
4,39,97,11,0,0,1,1,136,0,136,233,1,
4,39,98,12,0,0,1,1,137,0,137,235,1,
4,39,99,13,0,0,0,0,,408,43,550,1,
4,39,100,14,0,0,0,0,,255,104,459,1,
4,40,41,41,0,0,0,0,,316,9,366,1,
4,40,43,43,0,0,0,0,,319,47,409,1,
4,40,45,1,0,0,0,0,,326,49,420,1,
4,40,47,3,0,0,0,0,,337,51,435,1,
4,40,49,5,0,0,0,0,,251,53,353,1,
4,40,51,7,0,0,0,0,,257,91,399,1,
4,40,53,9,0,0,0,0,,532,93,678,1,
4,40,55,11,0,0,0,0,,471,44,570,1,
4,40,57,13,0,0,0,0,,478,44,579,1,
4,40,59,15,0,0,0,0,,766,9,834,1,
4,40,61,17,0,0,0,0,,783,65,909,1,
4,40,63,19,0,0,0,0,,510,103,676,1,
4,40,65,21,0,0,0,0,,406,105,576,1,
4,40,67,23,0,0,0,0,,255,71,393,1,
4,40,69,25,0,0,0,0,,371,73,513,1,
4,40,71,27,0,0,0,0,,327,111,509,1,
4,40,73,29,0,0,0,0,,213,113,399,1,
4,40,75,31,0,0,0,0,,359,44,478,1,
4,40,77,33,0,0,0,0,,464,44,585,1,
4,40,79,35,0,0,0,0,,216,119,414,1,
4,40,81,37,0,0,0,0,,92,121,294,1,
4,40,83,39,0,0,0,0,,354,123,560,1,
4,40,85,41,0,0,0,0,,492,89,666,1,
4,40,87,43,0,0,0,0,,500,127,714,1,
4,40,89,1,0,0,0,0,,1014,129,1232,1,
4,40,91,3,0,0,0,0,,513,95,699,1,
4,40,93,5,0,0,0,0,,383,97,573,1,
4,40,95,7,0,0,0,0,,1467,9,1571,1,
4,40,97,9,0,0,0,0,,1490,101,1688,1,
4,40,99,11,0,0,0,0,,691,44,834,1,
5,6,7,7,0,1,0,1,12,0,12,19,1,
5,6,8,8,0,1,0,1,13,0,13,21,1,
5,6,9,9,0,1,0,1,14,0,14,23,1,
5,6,10,10,0,1,0,1,15,0,15,25,1,
5,6,12,1,0,0,1,1,18,0,18,30,1,
5,6,13,2,0,0,1,1,19,0,19,32,1,
5,6,14,3,0,0,1,1,20,0,20,34,1,
5,6,15,4,0,0,1,1,21,0,21,36,1,
5,6,16,5,1,0,1,1,11,0,11,27,1,
5,6,17,6,1,1,0,1,11,0,11,28,1,
5,6,18,7,0,1,0,1,23,0,23,41,1,
5,6,19,8,0,1,0,1,24,0,24,43,1,
5,6,20,9,0,1,0,1,25,0,25,45,1,
5,6,21,10,0,1,0,1,26,0,26,47,1,
5,6,22,0,0,1,0,1,27,0,27,49,1,
5,6,23,1,0,0,1,1,29,0,29,52,1,
5,6,24,2,0,0,1,1,30,0,30,54,1,
5,6,25,3,0,0,1,1,31,0,31,56,1,
5,6,26,4,0,0,1,1,32,0,32,58,1,
5,6,27,5,1,0,1,1,11,0,11,38,1,
5,6,28,6,1,1,0,1,11,0,11,39,1,
5,6,29,7,0,1,0,1,34,0,34,63,1,
5,6,30,8,0,1,0,1,35,0,35,65,1,
5,6,31,9,0,1,0,1,36,0,36,67,1,
5,6,32,10,0,1,0,1,37,0,37,69,1,
5,6,33,0,0,1,0,1,38,0,38,71,1,
5,6,34,1,0,0,1,1,40,0,40,74,1,
5,6,35,2,0,0,1,1,41,0,41,76,1,
5,6,36,3,0,0,1,1,42,0,42,78,1,
5,6,37,4,0,0,1,1,43,0,43,80,1,
5,6,38,5,1,0,1,1,11,0,11,49,1,
5,6,39,6,1,1,0,1,11,0,11,50,1,
5,6,40,7,0,1,0,1,45,0,45,85,1,
5,6,41,8,0,1,0,1,46,0,46,87,1,
5,6,42,9,0,1,0,1,47,0,47,89,1,
5,6,43,10,0,1,0,1,48,0,48,91,1,
5,6,44,0,0,1,0,1,49,0,49,93,1,
5,6,45,1,0,0,1,1,51,0,51,96,1,
5,6,46,2,0,0,1,1,52,0,52,98,1,
5,6,47,3,0,0,1,1,53,0,53,100,1,
5,6,48,4,0,0,1,1,54,0,54,102,1,
5,6,49,5,1,0,1,1,11,0,11,60,1,
5,6,50,6,1,1,0,1,11,0,11,61,1,
5,6,51,7,0,1,0,1,56,0,56,107,1,
5,6,52,8,0,1,0,1,57,0,57,109,1,
5,6,53,9,0,1,0,1,58,0,58,111,1,
5,6,54,10,0,1,0,1,59,0,59,113,1,
5,6,55,0,0,1,0,1,60,0,60,115,1,
5,6,56,1,0,0,1,1,62,0,62,118,1,
5,6,57,2,0,0,1,1,63,0,63,120,1,
5,6,58,3,0,0,1,1,64,0,64,122,1,
5,6,59,4,0,0,1,1,65,0,65,124,1,
5,6,60,5,1,0,1,1,11,0,11,71,1,
5,6,61,6,1,1,0,1,11,0,11,72,1,
5,6,62,7,0,1,0,1,67,0,67,129,1,
5,6,63,8,0,1,0,1,68,0,68,131,1,
5,6,64,9,0,1,0,1,69,0,69,133,1,
5,6,65,10,0,1,0,1,70,0,70,135,1,
5,6,66,0,0,1,0,1,71,0,71,137,1,
5,6,67,1,0,0,1,1,73,0,73,140,1,
5,6,68,2,0,0,1,1,74,0,74,142,1,
5,6,69,3,0,0,1,1,75,0,75,144,1,
5,6,70,4,0,0,1,1,76,0,76,146,1,
5,6,71,5,1,0,1,1,11,0,11,82,1,
5,6,72,6,1,1,0,1,11,0,11,83,1,
5,6,73,7,0,1,0,1,78,0,78,151,1,
5,6,74,8,0,1,0,1,79,0,79,153,1,
5,6,75,9,0,1,0,1,80,0,80,155,1,
5,6,76,10,0,1,0,1,81,0,81,157,1,
5,6,77,0,0,1,0,1,82,0,82,159,1,
5,6,78,1,0,0,1,1,84,0,84,162,1,
5,6,79,2,0,0,1,1,85,0,85,164,1,
5,6,80,3,0,0,1,1,86,0,86,166,1,
5,6,81,4,0,0,1,1,87,0,87,168,1,
5,6,82,5,1,0,1,1,11,0,11,93,1,
5,6,83,6,1,1,0,1,11,0,11,94,1,
5,6,84,7,0,1,0,1,89,0,89,173,1,
5,6,85,8,0,1,0,1,90,0,90,175,1,
5,6,86,9,0,1,0,1,91,0,91,177,1,
5,6,87,10,0,1,0,1,92,0,92,179,1,
5,6,88,0,0,1,0,1,93,0,93,181,1,
5,6,89,1,0,0,1,1,95,0,95,184,1,
5,6,90,2,0,0,1,1,96,0,96,186,1,
5,6,91,3,0,0,1,1,97,0,97,188,1,
5,6,92,4,0,0,1,1,98,0,98,190,1,
5,6,93,5,1,0,1,1,11,0,11,104,1,
5,6,94,6,1,1,0,1,11,0,11,105,1,
5,6,95,7,0,1,0,1,100,0,100,195,1,
5,6,96,8,0,1,0,1,101,0,101,197,1,
5,6,97,9,0,1,0,1,102,0,102,199,1,
5,6,98,10,0,1,0,1,103,0,103,201,1,
5,6,99,0,0,1,0,1,104,0,104,203,1,
5,6,100,1,0,0,1,1,106,0,106,206,1,
5,7,8,8,0,1,0,1,13,0,13,21,1,
5,7,9,9,0,1,0,1,14,0,14,23,1,
5,7,10,10,0,1,0,1,15,0,15,25,1,
5,7,11,11,0,1,0,1,16,0,16,27,1,
5,7,13,1,0,0,0,0,,40,2,55,1,
5,7,14,2,0,0,1,1,21,0,21,35,1,
5,7,15,3,0,0,1,1,22,0,22,37,1,
5,7,16,4,0,0,1,1,23,0,23,39,1,
5,7,17,5,1,0,1,1,12,0,12,29,1,
5,7,18,6,1,0,0,1,12,0,12,30,1,
5,7,19,7,1,1,0,1,12,0,12,31,1,
5,7,20,8,0,1,0,1,25,0,25,45,1,
5,7,21,9,0,1,0,1,26,0,26,47,1,
5,7,22,10,0,1,0,1,27,0,27,49,1,
5,7,23,11,0,1,0,1,28,0,28,51,1,
5,7,24,0,0,1,0,1,29,0,29,53,1,
5,7,25,1,0,0,0,0,,76,2,103,1,
5,7,26,2,0,0,1,1,33,0,33,59,1,
5,7,27,3,0,0,1,1,34,0,34,61,1,
5,7,28,4,0,0,1,1,35,0,35,63,1,
5,7,29,5,1,0,1,1,12,0,12,41,1,
5,7,30,6,1,0,0,1,12,0,12,42,1,
5,7,31,7,1,1,0,1,12,0,12,43,1,
5,7,32,8,0,1,0,1,37,0,37,69,1,
5,7,33,9,0,1,0,1,38,0,38,71,1,
5,7,34,10,0,1,0,1,39,0,39,73,1,
5,7,35,11,0,1,0,1,40,0,40,75,1,
5,7,36,0,0,1,0,1,41,0,41,77,1,
5,7,37,1,0,0,0,0,,112,2,151,1,
5,7,38,2,0,0,1,1,45,0,45,83,1,
5,7,39,3,0,0,1,1,46,0,46,85,1,
5,7,40,4,0,0,1,1,47,0,47,87,1,
5,7,41,5,1,0,1,1,12,0,12,53,1,
5,7,42,6,1,0,0,1,12,0,12,54,1,
5,7,43,7,1,1,0,1,12,0,12,55,1,
5,7,44,8,0,1,0,1,49,0,49,93,1,
5,7,45,9,0,1,0,1,50,0,50,95,1,
5,7,46,10,0,1,0,1,51,0,51,97,1,
5,7,47,11,0,1,0,1,52,0,52,99,1,
5,7,48,0,0,1,0,1,53,0,53,101,1,
5,7,49,1,0,0,0,0,,148,2,199,1,
5,7,50,2,0,0,1,1,57,0,57,107,1,
5,7,51,3,0,0,1,1,58,0,58,109,1,
5,7,52,4,0,0,1,1,59,0,59,111,1,
5,7,53,5,1,0,1,1,12,0,12,65,1,
5,7,54,6,1,0,0,1,12,0,12,66,1,
5,7,55,7,1,1,0,1,12,0,12,67,1,
5,7,56,8,0,1,0,1,61,0,61,117,1,
5,7,57,9,0,1,0,1,62,0,62,119,1,
5,7,58,10,0,1,0,1,63,0,63,121,1,
5,7,59,11,0,1,0,1,64,0,64,123,1,
5,7,60,0,0,1,0,1,65,0,65,125,1,
5,7,61,1,0,0,0,0,,184,2,247,1,
5,7,62,2,0,0,1,1,69,0,69,131,1,
5,7,63,3,0,0,1,1,70,0,70,133,1,
5,7,64,4,0,0,1,1,71,0,71,135,1,
5,7,65,5,1,0,1,1,12,0,12,77,1,
5,7,66,6,1,0,0,1,12,0,12,78,1,
5,7,67,7,1,1,0,1,12,0,12,79,1,
5,7,68,8,0,1,0,1,73,0,73,141,1,
5,7,69,9,0,1,0,1,74,0,74,143,1,
5,7,70,10,0,1,0,1,75,0,75,145,1,
5,7,71,11,0,1,0,1,76,0,76,147,1,
5,7,72,0,0,1,0,1,77,0,77,149,1,
5,7,73,1,0,0,0,0,,220,2,295,1,
5,7,74,2,0,0,1,1,81,0,81,155,1,
5,7,75,3,0,0,1,1,82,0,82,157,1,
5,7,76,4,0,0,1,1,83,0,83,159,1,
5,7,77,5,1,0,1,1,12,0,12,89,1,
5,7,78,6,1,0,0,1,12,0,12,90,1,
5,7,79,7,1,1,0,1,12,0,12,91,1,
5,7,80,8,0,1,0,1,85,0,85,165,1,
5,7,81,9,0,1,0,1,86,0,86,167,1,
5,7,82,10,0,1,0,1,87,0,87,169,1,
5,7,83,11,0,1,0,1,88,0,88,171,1,
5,7,84,0,0,1,0,1,89,0,89,173,1,
5,7,85,1,0,0,0,0,,256,2,343,1,
5,7,86,2,0,0,1,1,93,0,93,179,1,
5,7,87,3,0,0,1,1,94,0,94,181,1,
5,7,88,4,0,0,1,1,95,0,95,183,1,
5,7,89,5,1,0,1,1,12,0,12,101,1,
5,7,90,6,1,0,0,1,12,0,12,102,1,
5,7,91,7,1,1,0,1,12,0,12,103,1,
5,7,92,8,0,1,0,1,97,0,97,189,1,
5,7,93,9,0,1,0,1,98,0,98,191,1,
5,7,94,10,0,1,0,1,99,0,99,193,1,
5,7,95,11,0,1,0,1,100,0,100,195,1,
5,7,96,0,0,1,0,1,101,0,101,197,1,
5,7,97,1,0,0,0,0,,292,2,391,1,
5,7,98,2,0,0,1,1,105,0,105,203,1,
5,7,99,3,0,0,1,1,106,0,106,205,1,
5,7,100,4,0,0,1,1,107,0,107,207,1,
5,8,9,9,0,1,0,1,14,0,14,23,1,
5,8,10,10,0,1,0,1,15,0,15,25,1,
5,8,11,11,0,1,0,1,16,0,16,27,1,
5,8,12,12,0,1,0,1,17,0,17,29,1,
5,8,14,1,0,0,0,0,,22,19,55,1,
5,8,15,2,0,0,0,0,,23,23,61,1,
5,8,16,3,0,0,1,1,24,0,24,40,1,
5,8,17,4,0,0,1,1,25,0,25,42,1,
5,8,18,5,1,0,1,1,13,0,13,31,1,
5,8,19,6,1,0,0,1,13,0,13,32,1,
5,8,20,7,1,0,0,1,13,0,13,33,1,
5,8,21,8,1,1,0,1,13,0,13,34,1,
5,8,22,9,0,1,0,1,27,0,27,49,1,
5,8,23,10,0,1,0,1,28,0,28,51,1,
5,8,24,11,0,1,0,1,29,0,29,53,1,
5,8,25,12,0,1,0,1,30,0,30,55,1,
5,8,26,0,0,1,0,1,31,0,31,57,1,
5,8,27,1,0,0,0,0,,48,32,107,1,
5,8,28,2,0,0,0,0,,49,36,113,1,
5,8,29,3,0,0,1,1,37,0,37,66,1,
5,8,30,4,0,0,1,1,38,0,38,68,1,
5,8,31,5,1,0,1,1,13,0,13,44,1,
5,8,32,6,1,0,0,1,13,0,13,45,1,
5,8,33,7,1,0,0,1,13,0,13,46,1,
5,8,34,8,1,1,0,1,13,0,13,47,1,
5,8,35,9,0,1,0,1,40,0,40,75,1,
5,8,36,10,0,1,0,1,41,0,41,77,1,
5,8,37,11,0,1,0,1,42,0,42,79,1,
5,8,38,12,0,1,0,1,43,0,43,81,1,
5,8,39,0,0,1,0,1,44,0,44,83,1,
5,8,40,1,0,0,0,0,,74,45,159,1,
5,8,41,2,0,0,0,0,,75,49,165,1,
5,8,42,3,0,0,1,1,50,0,50,92,1,
5,8,43,4,0,0,1,1,51,0,51,94,1,
5,8,44,5,1,0,1,1,13,0,13,57,1,
5,8,45,6,1,0,0,1,13,0,13,58,1,
5,8,46,7,1,0,0,1,13,0,13,59,1,
5,8,47,8,1,1,0,1,13,0,13,60,1,
5,8,48,9,0,1,0,1,53,0,53,101,1,
5,8,49,10,0,1,0,1,54,0,54,103,1,
5,8,50,11,0,1,0,1,55,0,55,105,1,
5,8,51,12,0,1,0,1,56,0,56,107,1,
5,8,52,0,0,1,0,1,57,0,57,109,1,
5,8,53,1,0,0,0,0,,100,58,211,1,
5,8,54,2,0,0,0,0,,101,62,217,1,
5,8,55,3,0,0,1,1,63,0,63,118,1,
5,8,56,4,0,0,1,1,64,0,64,120,1,
5,8,57,5,1,0,1,1,13,0,13,70,1,
5,8,58,6,1,0,0,1,13,0,13,71,1,
5,8,59,7,1,0,0,1,13,0,13,72,1,
5,8,60,8,1,1,0,1,13,0,13,73,1,
5,8,61,9,0,1,0,1,66,0,66,127,1,
5,8,62,10,0,1,0,1,67,0,67,129,1,
5,8,63,11,0,1,0,1,68,0,68,131,1,
5,8,64,12,0,1,0,1,69,0,69,133,1,
5,8,65,0,0,1,0,1,70,0,70,135,1,
5,8,66,1,0,0,0,0,,126,71,263,1,
5,8,67,2,0,0,0,0,,127,75,269,1,
5,8,68,3,0,0,1,1,76,0,76,144,1,
5,8,69,4,0,0,1,1,77,0,77,146,1,
5,8,70,5,1,0,1,1,13,0,13,83,1,
5,8,71,6,1,0,0,1,13,0,13,84,1,
5,8,72,7,1,0,0,1,13,0,13,85,1,
5,8,73,8,1,1,0,1,13,0,13,86,1,
5,8,74,9,0,1,0,1,79,0,79,153,1,
5,8,75,10,0,1,0,1,80,0,80,155,1,
5,8,76,11,0,1,0,1,81,0,81,157,1,
5,8,77,12,0,1,0,1,82,0,82,159,1,
5,8,78,0,0,1,0,1,83,0,83,161,1,
5,8,79,1,0,0,0,0,,152,84,315,1,
5,8,80,2,0,0,0,0,,153,88,321,1,
5,8,81,3,0,0,1,1,89,0,89,170,1,
5,8,82,4,0,0,1,1,90,0,90,172,1,
5,8,83,5,1,0,1,1,13,0,13,96,1,
5,8,84,6,1,0,0,1,13,0,13,97,1,
5,8,85,7,1,0,0,1,13,0,13,98,1,
5,8,86,8,1,1,0,1,13,0,13,99,1,
5,8,87,9,0,1,0,1,92,0,92,179,1,
5,8,88,10,0,1,0,1,93,0,93,181,1,
5,8,89,11,0,1,0,1,94,0,94,183,1,
5,8,90,12,0,1,0,1,95,0,95,185,1,
5,8,91,0,0,1,0,1,96,0,96,187,1,
5,8,92,1,0,0,0,0,,178,97,367,1,
5,8,93,2,0,0,0,0,,179,101,373,1,
5,8,94,3,0,0,1,1,102,0,102,196,1,
5,8,95,4,0,0,1,1,103,0,103,198,1,
5,8,96,5,1,0,1,1,13,0,13,109,1,
5,8,97,6,1,0,0,1,13,0,13,110,1,
5,8,98,7,1,0,0,1,13,0,13,111,1,
5,8,99,8,1,1,0,1,13,0,13,112,1,
5,8,100,9,0,1,0,1,105,0,105,205,1,
5,9,10,10,0,1,0,1,15,0,15,25,1,
5,9,11,11,0,1,0,1,16,0,16,27,1,
5,9,12,12,0,1,0,1,17,0,17,29,1,
5,9,13,13,0,1,0,1,18,0,18,31,1,
5,9,15,1,0,0,0,0,,42,2,59,1,
5,9,16,2,0,0,0,0,,24,7,47,1,
5,9,17,3,0,0,0,0,,52,2,71,1,
5,9,18,4,0,0,1,1,27,0,27,45,1,
5,9,19,5,1,0,1,1,14,0,14,33,1,
5,9,20,6,1,0,0,1,14,0,14,34,1,
5,9,21,7,1,0,0,1,14,0,14,35,1,
5,9,22,8,1,0,0,1,14,0,14,36,1,
5,9,23,9,1,1,0,1,14,0,14,37,1,
5,9,24,10,0,1,0,1,29,0,29,53,1,
5,9,25,11,0,1,0,1,30,0,30,55,1,
5,9,26,12,0,1,0,1,31,0,31,57,1,
5,9,27,13,0,1,0,1,32,0,32,59,1,
5,9,28,0,0,1,0,1,33,0,33,61,1,
5,9,29,1,0,0,0,0,,84,2,115,1,
5,9,30,2,0,0,0,0,,52,7,89,1,
5,9,31,3,0,0,0,0,,94,2,127,1,
5,9,32,4,0,0,1,1,41,0,41,73,1,
5,9,33,5,1,0,1,1,14,0,14,47,1,
5,9,34,6,1,0,0,1,14,0,14,48,1,
5,9,35,7,1,0,0,1,14,0,14,49,1,
5,9,36,8,1,0,0,1,14,0,14,50,1,
5,9,37,9,1,1,0,1,14,0,14,51,1,
5,9,38,10,0,1,0,1,43,0,43,81,1,
5,9,39,11,0,1,0,1,44,0,44,83,1,
5,9,40,12,0,1,0,1,45,0,45,85,1,
5,9,41,13,0,1,0,1,46,0,46,87,1,
5,9,42,0,0,1,0,1,47,0,47,89,1,
5,9,43,1,0,0,0,0,,126,2,171,1,
5,9,44,2,0,0,0,0,,80,7,131,1,
5,9,45,3,0,0,0,0,,136,2,183,1,
5,9,46,4,0,0,1,1,55,0,55,101,1,
5,9,47,5,1,0,1,1,14,0,14,61,1,
5,9,48,6,1,0,0,1,14,0,14,62,1,
5,9,49,7,1,0,0,1,14,0,14,63,1,
5,9,50,8,1,0,0,1,14,0,14,64,1,
5,9,51,9,1,1,0,1,14,0,14,65,1,
5,9,52,10,0,1,0,1,57,0,57,109,1,
5,9,53,11,0,1,0,1,58,0,58,111,1,
5,9,54,12,0,1,0,1,59,0,59,113,1,
5,9,55,13,0,1,0,1,60,0,60,115,1,
5,9,56,0,0,1,0,1,61,0,61,117,1,
5,9,57,1,0,0,0,0,,168,2,227,1,
5,9,58,2,0,0,0,0,,108,7,173,1,
5,9,59,3,0,0,0,0,,178,2,239,1,
5,9,60,4,0,0,1,1,69,0,69,129,1,
5,9,61,5,1,0,1,1,14,0,14,75,1,
5,9,62,6,1,0,0,1,14,0,14,76,1,
5,9,63,7,1,0,0,1,14,0,14,77,1,
5,9,64,8,1,0,0,1,14,0,14,78,1,
5,9,65,9,1,1,0,1,14,0,14,79,1,
5,9,66,10,0,1,0,1,71,0,71,137,1,
5,9,67,11,0,1,0,1,72,0,72,139,1,
5,9,68,12,0,1,0,1,73,0,73,141,1,
5,9,69,13,0,1,0,1,74,0,74,143,1,
5,9,70,0,0,1,0,1,75,0,75,145,1,
5,9,71,1,0,0,0,0,,210,2,283,1,
5,9,72,2,0,0,0,0,,136,7,215,1,
5,9,73,3,0,0,0,0,,220,2,295,1,
5,9,74,4,0,0,1,1,83,0,83,157,1,
5,9,75,5,1,0,1,1,14,0,14,89,1,
5,9,76,6,1,0,0,1,14,0,14,90,1,
5,9,77,7,1,0,0,1,14,0,14,91,1,
5,9,78,8,1,0,0,1,14,0,14,92,1,
5,9,79,9,1,1,0,1,14,0,14,93,1,
5,9,80,10,0,1,0,1,85,0,85,165,1,
5,9,81,11,0,1,0,1,86,0,86,167,1,
5,9,82,12,0,1,0,1,87,0,87,169,1,
5,9,83,13,0,1,0,1,88,0,88,171,1,
5,9,84,0,0,1,0,1,89,0,89,173,1,
5,9,85,1,0,0,0,0,,252,2,339,1,
5,9,86,2,0,0,0,0,,164,7,257,1,
5,9,87,3,0,0,0,0,,262,2,351,1,
5,9,88,4,0,0,1,1,97,0,97,185,1,
5,9,89,5,1,0,1,1,14,0,14,103,1,
5,9,90,6,1,0,0,1,14,0,14,104,1,
5,9,91,7,1,0,0,1,14,0,14,105,1,
5,9,92,8,1,0,0,1,14,0,14,106,1,
5,9,93,9,1,1,0,1,14,0,14,107,1,
5,9,94,10,0,1,0,1,99,0,99,193,1,
5,9,95,11,0,1,0,1,100,0,100,195,1,
5,9,96,12,0,1,0,1,101,0,101,197,1,
5,9,97,13,0,1,0,1,102,0,102,199,1,
5,9,98,0,0,1,0,1,103,0,103,201,1,
5,9,99,1,0,0,0,0,,294,2,395,1,
5,9,100,2,0,0,0,0,,192,7,299,1,
5,10,11,11,0,1,0,1,16,0,16,27,1,
5,10,12,12,0,1,0,1,17,0,17,29,1,
5,10,13,13,0,1,0,1,18,0,18,31,1,
5,10,14,14,0,1,0,1,19,0,19,33,1,
5,10,16,1,0,0,0,0,,20,21,57,1,
5,10,17,2,0,0,0,0,,20,22,59,1,
5,10,18,3,0,0,0,0,,20,15,53,1,
5,10,19,4,0,0,0,0,,20,15,54,1,
5,10,21,6,1,0,0,1,15,0,15,36,1,
5,10,22,7,1,0,0,1,15,0,15,37,1,
5,10,23,8,1,0,0,1,15,0,15,38,1,
5,10,24,9,1,0,0,1,15,0,15,39,1,
5,10,26,11,0,1,0,1,31,0,31,57,1,
5,10,27,12,0,1,0,1,32,0,32,59,1,
5,10,28,13,0,1,0,1,33,0,33,61,1,
5,10,29,14,0,1,0,1,34,0,34,63,1,
5,10,31,1,0,0,0,0,,35,36,102,1,
5,10,32,2,0,0,0,0,,35,37,104,1,
5,10,33,3,0,0,0,0,,35,15,83,1,
5,10,34,4,0,0,0,0,,35,15,84,1,
5,10,36,6,1,0,0,1,15,0,15,51,1,
5,10,37,7,1,0,0,1,15,0,15,52,1,
5,10,38,8,1,0,0,1,15,0,15,53,1,
5,10,39,9,1,0,0,1,15,0,15,54,1,
5,10,41,11,0,1,0,1,46,0,46,87,1,
5,10,42,12,0,1,0,1,47,0,47,89,1,
5,10,43,13,0,1,0,1,48,0,48,91,1,
5,10,44,14,0,1,0,1,49,0,49,93,1,
5,10,46,1,0,0,0,0,,50,51,147,1,
5,10,47,2,0,0,0,0,,50,52,149,1,
5,10,48,3,0,0,0,0,,50,15,113,1,
5,10,49,4,0,0,0,0,,50,15,114,1,
5,10,51,6,1,0,0,1,15,0,15,66,1,
5,10,52,7,1,0,0,1,15,0,15,67,1,
5,10,53,8,1,0,0,1,15,0,15,68,1,
5,10,54,9,1,0,0,1,15,0,15,69,1,
5,10,56,11,0,1,0,1,61,0,61,117,1,
5,10,57,12,0,1,0,1,62,0,62,119,1,
5,10,58,13,0,1,0,1,63,0,63,121,1,
5,10,59,14,0,1,0,1,64,0,64,123,1,
5,10,61,1,0,0,0,0,,65,66,192,1,
5,10,62,2,0,0,0,0,,65,67,194,1,
5,10,63,3,0,0,0,0,,65,15,143,1,
5,10,64,4,0,0,0,0,,65,15,144,1,
5,10,66,6,1,0,0,1,15,0,15,81,1,
5,10,67,7,1,0,0,1,15,0,15,82,1,
5,10,68,8,1,0,0,1,15,0,15,83,1,
5,10,69,9,1,0,0,1,15,0,15,84,1,
5,10,71,11,0,1,0,1,76,0,76,147,1,
5,10,72,12,0,1,0,1,77,0,77,149,1,
5,10,73,13,0,1,0,1,78,0,78,151,1,
5,10,74,14,0,1,0,1,79,0,79,153,1,
5,10,76,1,0,0,0,0,,80,81,237,1,
5,10,77,2,0,0,0,0,,80,82,239,1,
5,10,78,3,0,0,0,0,,80,15,173,1,
5,10,79,4,0,0,0,0,,80,15,174,1,
5,10,81,6,1,0,0,1,15,0,15,96,1,
5,10,82,7,1,0,0,1,15,0,15,97,1,
5,10,83,8,1,0,0,1,15,0,15,98,1,
5,10,84,9,1,0,0,1,15,0,15,99,1,
5,10,86,11,0,1,0,1,91,0,91,177,1,
5,10,87,12,0,1,0,1,92,0,92,179,1,
5,10,88,13,0,1,0,1,93,0,93,181,1,
5,10,89,14,0,1,0,1,94,0,94,183,1,
5,10,91,1,0,0,0,0,,95,96,282,1,
5,10,92,2,0,0,0,0,,95,97,284,1,
5,10,93,3,0,0,0,0,,95,15,203,1,
5,10,94,4,0,0,0,0,,95,15,204,1,
5,10,96,6,1,0,0,1,15,0,15,111,1,
5,10,97,7,1,0,0,1,15,0,15,112,1,
5,10,98,8,1,0,0,1,15,0,15,113,1,
5,10,99,9,1,0,0,1,15,0,15,114,1,
5,11,12,12,0,0,0,0,,17,16,45,1,
5,11,13,13,0,0,0,0,,38,2,53,1,
5,11,14,14,0,0,0,0,,22,19,55,1,
5,11,15,15,0,0,0,0,,44,2,61,1,
5,11,17,1,0,1,0,1,22,0,22,39,1,
5,11,18,2,0,0,0,0,,20,23,61,1,
5,11,19,3,0,0,0,0,,20,8,47,1,
5,11,20,4,0,0,0,0,,15,16,51,1,
5,11,21,5,1,0,1,1,16,0,16,37,1,
5,11,22,6,0,0,1,1,33,0,33,55,1,
5,11,23,7,0,0,0,0,,80,2,105,1,
5,11,24,8,0,0,0,0,,48,16,88,1,
5,11,25,9,0,0,0,0,,80,2,107,1,
5,11,26,10,0,0,0,0,,32,31,89,1,
5,11,27,11,1,1,0,1,16,0,16,43,1,
5,11,28,12,0,0,0,0,,33,16,77,1,
5,11,29,13,0,0,0,0,,86,2,117,1,
5,11,30,14,0,0,0,0,,54,35,119,1,
5,11,31,15,0,0,0,0,,92,2,125,1,
5,11,32,0,0,0,0,0,,49,37,118,1,
5,11,33,1,0,1,0,1,38,0,38,71,1,
5,11,34,2,0,0,0,0,,36,39,109,1,
5,11,35,3,0,0,0,0,,36,8,79,1,
5,11,36,4,0,0,0,0,,31,16,83,1,
5,11,37,5,1,0,1,1,16,0,16,53,1,
5,11,38,6,0,0,1,1,49,0,49,87,1,
5,11,39,7,0,0,0,0,,128,2,169,1,
5,11,40,8,0,0,0,0,,80,16,136,1,
5,11,41,9,0,0,0,0,,128,2,171,1,
5,11,42,10,0,0,0,0,,48,47,137,1,
5,11,43,11,1,1,0,1,16,0,16,59,1,
5,11,44,12,0,0,0,0,,49,16,109,1,
5,11,45,13,0,0,0,0,,134,2,181,1,
5,11,46,14,0,0,0,0,,86,51,183,1,
5,11,47,15,0,0,0,0,,140,2,189,1,
5,11,48,0,0,0,0,0,,65,53,166,1,
5,11,49,1,0,1,0,1,54,0,54,103,1,
5,11,50,2,0,0,0,0,,52,55,157,1,
5,11,51,3,0,0,0,0,,52,8,111,1,
5,11,52,4,0,0,0,0,,47,16,115,1,
5,11,53,5,1,0,1,1,16,0,16,69,1,
5,11,54,6,0,0,1,1,65,0,65,119,1,
5,11,55,7,0,0,0,0,,176,2,233,1,
5,11,56,8,0,0,0,0,,112,16,184,1,
5,11,57,9,0,0,0,0,,176,2,235,1,
5,11,58,10,0,0,0,0,,64,63,185,1,
5,11,59,11,1,1,0,1,16,0,16,75,1,
5,11,60,12,0,0,0,0,,65,16,141,1,
5,11,61,13,0,0,0,0,,182,2,245,1,
5,11,62,14,0,0,0,0,,118,67,247,1,
5,11,63,15,0,0,0,0,,188,2,253,1,
5,11,64,0,0,0,0,0,,81,69,214,1,
5,11,65,1,0,1,0,1,70,0,70,135,1,
5,11,66,2,0,0,0,0,,68,71,205,1,
5,11,67,3,0,0,0,0,,68,8,143,1,
5,11,68,4,0,0,0,0,,63,16,147,1,
5,11,69,5,1,0,1,1,16,0,16,85,1,
5,11,70,6,0,0,1,1,81,0,81,151,1,
5,11,71,7,0,0,0,0,,224,2,297,1,
5,11,72,8,0,0,0,0,,144,16,232,1,
5,11,73,9,0,0,0,0,,224,2,299,1,
5,11,74,10,0,0,0,0,,80,79,233,1,
5,11,75,11,1,1,0,1,16,0,16,91,1,
5,11,76,12,0,0,0,0,,81,16,173,1,
5,11,77,13,0,0,0,0,,230,2,309,1,
5,11,78,14,0,0,0,0,,150,83,311,1,
5,11,79,15,0,0,0,0,,236,2,317,1,
5,11,80,0,0,0,0,0,,97,85,262,1,
5,11,81,1,0,1,0,1,86,0,86,167,1,
5,11,82,2,0,0,0,0,,84,87,253,1,
5,11,83,3,0,0,0,0,,84,8,175,1,
5,11,84,4,0,0,0,0,,79,16,179,1,
5,11,85,5,1,0,1,1,16,0,16,101,1,
5,11,86,6,0,0,1,1,97,0,97,183,1,
5,11,87,7,0,0,0,0,,272,2,361,1,
5,11,88,8,0,0,0,0,,176,16,280,1,
5,11,89,9,0,0,0,0,,272,2,363,1,
5,11,90,10,0,0,0,0,,96,95,281,1,
5,11,91,11,1,1,0,1,16,0,16,107,1,
5,11,92,12,0,0,0,0,,97,16,205,1,
5,11,93,13,0,0,0,0,,278,2,373,1,
5,11,94,14,0,0,0,0,,182,99,375,1,
5,11,95,15,0,0,0,0,,284,2,381,1,
5,11,96,0,0,0,0,0,,113,101,310,1,
5,11,97,1,0,1,0,1,102,0,102,199,1,
5,11,98,2,0,0,0,0,,100,103,301,1,
5,11,99,3,0,0,0,0,,100,8,207,1,
5,11,100,4,0,0,0,0,,95,16,211,1,
5,12,13,13,0,0,0,0,,18,17,48,1,
5,12,14,14,0,0,0,0,,18,26,58,1,
5,12,15,15,0,0,0,0,,23,27,65,1,
5,12,16,16,0,0,0,0,,75,7,98,1,
5,12,18,1,0,0,0,0,,36,23,77,1,
5,12,19,2,0,1,0,1,24,0,24,43,1,
5,12,20,3,0,0,0,0,,15,25,60,1,
5,12,21,4,0,0,0,0,,15,17,53,1,
5,12,22,5,1,0,1,1,17,0,17,39,1,
5,12,23,6,0,0,1,1,35,0,35,58,1,
5,12,24,7,0,0,1,1,36,0,36,60,1,
5,12,25,8,0,0,0,0,,50,37,112,1,
5,12,26,9,0,0,0,0,,51,31,108,1,
5,12,27,10,0,0,0,0,,34,32,93,1,
5,12,28,11,0,0,0,0,,34,33,95,1,
5,12,29,12,1,1,0,1,17,0,17,46,1,
5,12,30,13,0,0,0,0,,35,17,82,1,
5,12,31,14,0,0,0,0,,35,43,109,1,
5,12,32,15,0,0,0,0,,57,44,133,1,
5,12,33,16,0,0,0,0,,58,38,129,1,
5,12,34,0,0,0,0,0,,53,39,126,1,
5,12,35,1,0,0,0,0,,53,40,128,1,
5,12,36,2,0,1,0,1,41,0,41,77,1,
5,12,37,3,0,0,0,0,,32,42,111,1,
5,12,38,4,0,0,0,0,,32,17,87,1,
5,12,39,5,1,0,1,1,17,0,17,56,1,
5,12,40,6,0,0,1,1,52,0,52,92,1,
5,12,41,7,0,0,1,1,53,0,53,94,1,
5,12,42,8,0,0,0,0,,84,54,180,1,
5,12,43,9,0,0,0,0,,85,48,176,1,
5,12,44,10,0,0,0,0,,51,49,144,1,
5,12,45,11,0,0,0,0,,51,50,146,1,
5,12,46,12,1,1,0,1,17,0,17,63,1,
5,12,47,13,0,0,0,0,,52,17,116,1,
5,12,48,14,0,0,0,0,,52,60,160,1,
5,12,49,15,0,0,0,0,,91,61,201,1,
5,12,50,16,0,0,0,0,,92,55,197,1,
5,12,51,0,0,0,0,0,,70,56,177,1,
5,12,52,1,0,0,0,0,,70,57,179,1,
5,12,53,2,0,1,0,1,58,0,58,111,1,
5,12,54,3,0,0,0,0,,49,59,162,1,
5,12,55,4,0,0,0,0,,49,17,121,1,
5,12,56,5,1,0,1,1,17,0,17,73,1,
5,12,57,6,0,0,1,1,69,0,69,126,1,
5,12,58,7,0,0,1,1,70,0,70,128,1,
5,12,59,8,0,0,0,0,,118,71,248,1,
5,12,60,9,0,0,0,0,,119,65,244,1,
5,12,61,10,0,0,0,0,,68,66,195,1,
5,12,62,11,0,0,0,0,,68,67,197,1,
5,12,63,12,1,1,0,1,17,0,17,80,1,
5,12,64,13,0,0,0,0,,69,17,150,1,
5,12,65,14,0,0,0,0,,69,77,211,1,
5,12,66,15,0,0,0,0,,125,78,269,1,
5,12,67,16,0,0,0,0,,126,72,265,1,
5,12,68,0,0,0,0,0,,87,73,228,1,
5,12,69,1,0,0,0,0,,87,74,230,1,
5,12,70,2,0,1,0,1,75,0,75,145,1,
5,12,71,3,0,0,0,0,,66,76,213,1,
5,12,72,4,0,0,0,0,,66,17,155,1,
5,12,73,5,1,0,1,1,17,0,17,90,1,
5,12,74,6,0,0,1,1,86,0,86,160,1,
5,12,75,7,0,0,1,1,87,0,87,162,1,
5,12,76,8,0,0,0,0,,152,88,316,1,
5,12,77,9,0,0,0,0,,153,82,312,1,
5,12,78,10,0,0,0,0,,85,83,246,1,
5,12,79,11,0,0,0,0,,85,84,248,1,
5,12,80,12,1,1,0,1,17,0,17,97,1,
5,12,81,13,0,0,0,0,,86,17,184,1,
5,12,82,14,0,0,0,0,,86,94,262,1,
5,12,83,15,0,0,0,0,,159,95,337,1,
5,12,84,16,0,0,0,0,,160,89,333,1,
5,12,85,0,0,0,0,0,,104,90,279,1,
5,12,86,1,0,0,0,0,,104,91,281,1,
5,12,87,2,0,1,0,1,92,0,92,179,1,
5,12,88,3,0,0,0,0,,83,93,264,1,
5,12,89,4,0,0,0,0,,83,17,189,1,
5,12,90,5,1,0,1,1,17,0,17,107,1,
5,12,91,6,0,0,1,1,103,0,103,194,1,
5,12,92,7,0,0,1,1,104,0,104,196,1,
5,12,93,8,0,0,0,0,,186,105,384,1,
5,12,94,9,0,0,0,0,,187,99,380,1,
5,12,95,10,0,0,0,0,,102,100,297,1,
5,12,96,11,0,0,0,0,,102,101,299,1,
5,12,97,12,1,1,0,1,17,0,17,114,1,
5,12,98,13,0,0,0,0,,103,17,218,1,
5,12,99,14,0,0,0,0,,103,111,313,1,
5,12,100,15,0,0,0,0,,193,112,405,1,
5,13,14,14,0,0,0,0,,19,9,42,1,
5,13,15,15,0,0,1,1,28,0,28,43,1,
5,13,16,16,0,0,1,1,29,0,29,45,1,
5,13,17,17,0,0,0,0,,56,2,75,1,
5,13,19,1,0,0,0,0,,84,2,105,1,
5,13,20,2,0,0,0,0,,26,25,71,1,
5,13,21,3,0,1,0,1,26,0,26,47,1,
5,13,22,4,0,0,0,0,,15,9,46,1,
5,13,23,5,1,0,1,1,18,0,18,41,1,
5,13,24,6,0,0,1,1,37,0,37,61,1,
5,13,25,7,0,0,1,1,38,0,38,63,1,
5,13,26,8,0,0,1,1,39,0,39,65,1,
5,13,27,9,0,0,0,0,,134,2,163,1,
5,13,28,10,0,0,0,0,,118,33,179,1,
5,13,29,11,0,0,0,0,,36,34,99,1,
5,13,30,12,0,0,0,0,,36,35,101,1,
5,13,31,13,1,1,0,1,18,0,18,49,1,
5,13,32,14,0,0,0,0,,37,9,78,1,
5,13,33,15,0,0,1,1,46,0,46,79,1,
5,13,34,16,0,0,1,1,47,0,47,81,1,
5,13,35,17,0,0,0,0,,158,2,195,1,
5,13,36,0,0,0,0,0,,142,41,219,1,
5,13,37,1,0,0,0,0,,56,42,135,1,
5,13,38,2,0,0,0,0,,44,43,125,1,
5,13,39,3,0,1,0,1,44,0,44,83,1,
5,13,40,4,0,0,0,0,,33,9,82,1,
5,13,41,5,1,0,1,1,18,0,18,59,1,
5,13,42,6,0,0,1,1,55,0,55,97,1,
5,13,43,7,0,0,1,1,56,0,56,99,1,
5,13,44,8,0,0,1,1,57,0,57,101,1,
5,13,45,9,0,0,0,0,,206,2,253,1,
5,13,46,10,0,0,0,0,,172,51,269,1,
5,13,47,11,0,0,0,0,,54,52,153,1,
5,13,48,12,0,0,0,0,,54,53,155,1,
5,13,49,13,1,1,0,1,18,0,18,67,1,
5,13,50,14,0,0,0,0,,55,9,114,1,
5,13,51,15,0,0,1,1,64,0,64,115,1,
5,13,52,16,0,0,1,1,65,0,65,117,1,
5,13,53,17,0,0,0,0,,230,2,285,1,
5,13,54,0,0,0,0,0,,196,59,309,1,
5,13,55,1,0,0,0,0,,74,60,189,1,
5,13,56,2,0,0,0,0,,62,61,179,1,
5,13,57,3,0,1,0,1,62,0,62,119,1,
5,13,58,4,0,0,0,0,,51,9,118,1,
5,13,59,5,1,0,1,1,18,0,18,77,1,
5,13,60,6,0,0,1,1,73,0,73,133,1,
5,13,61,7,0,0,1,1,74,0,74,135,1,
5,13,62,8,0,0,1,1,75,0,75,137,1,
5,13,63,9,0,0,0,0,,278,2,343,1,
5,13,64,10,0,0,0,0,,226,69,359,1,
5,13,65,11,0,0,0,0,,72,70,207,1,
5,13,66,12,0,0,0,0,,72,71,209,1,
5,13,67,13,1,1,0,1,18,0,18,85,1,
5,13,68,14,0,0,0,0,,73,9,150,1,
5,13,69,15,0,0,1,1,82,0,82,151,1,
5,13,70,16,0,0,1,1,83,0,83,153,1,
5,13,71,17,0,0,0,0,,302,2,375,1,
5,13,72,0,0,0,0,0,,250,77,399,1,
5,13,73,1,0,0,0,0,,92,78,243,1,
5,13,74,2,0,0,0,0,,80,79,233,1,
5,13,75,3,0,1,0,1,80,0,80,155,1,
5,13,76,4,0,0,0,0,,69,9,154,1,
5,13,77,5,1,0,1,1,18,0,18,95,1,
5,13,78,6,0,0,1,1,91,0,91,169,1,
5,13,79,7,0,0,1,1,92,0,92,171,1,
5,13,80,8,0,0,1,1,93,0,93,173,1,
5,13,81,9,0,0,0,0,,350,2,433,1,
5,13,82,10,0,0,0,0,,280,87,449,1,
5,13,83,11,0,0,0,0,,90,88,261,1,
5,13,84,12,0,0,0,0,,90,89,263,1,
5,13,85,13,1,1,0,1,18,0,18,103,1,
5,13,86,14,0,0,0,0,,91,9,186,1,
5,13,87,15,0,0,1,1,100,0,100,187,1,
5,13,88,16,0,0,1,1,101,0,101,189,1,
5,13,89,17,0,0,0,0,,374,2,465,1,
5,13,90,0,0,0,0,0,,304,95,489,1,
5,13,91,1,0,0,0,0,,110,96,297,1,
5,13,92,2,0,0,0,0,,98,97,287,1,
5,13,93,3,0,1,0,1,98,0,98,191,1,
5,13,94,4,0,0,0,0,,87,9,190,1,
5,13,95,5,1,0,1,1,18,0,18,113,1,
5,13,96,6,0,0,1,1,109,0,109,205,1,
5,13,97,7,0,0,1,1,110,0,110,207,1,
5,13,98,8,0,0,1,1,111,0,111,209,1,
5,13,99,9,0,0,0,0,,422,2,523,1,
5,13,100,10,0,0,0,0,,334,105,539,1,
5,14,15,15,0,0,1,1,29,0,29,44,1,
5,14,16,16,0,0,1,1,30,0,30,46,1,
5,14,17,17,0,0,1,1,31,0,31,48,1,
5,14,18,18,0,0,1,1,32,0,32,50,1,
5,14,20,1,0,0,0,0,,26,34,80,1,
5,14,21,2,0,0,0,0,,27,35,83,1,
5,14,22,3,0,0,0,0,,28,9,59,1,
5,14,23,4,0,1,0,1,28,0,28,51,1,
5,14,24,5,1,0,1,1,19,0,19,43,1,
5,14,25,6,0,0,1,1,39,0,39,64,1,
5,14,26,7,0,0,1,1,40,0,40,66,1,
5,14,27,8,0,0,1,1,41,0,41,68,1,
5,14,28,9,0,0,1,1,42,0,42,70,1,
5,14,29,10,0,0,0,0,,122,43,194,1,
5,14,30,11,0,0,0,0,,125,44,199,1,
5,14,31,12,0,0,0,0,,128,9,168,1,
5,14,32,13,0,0,0,0,,38,37,107,1,
5,14,33,14,1,1,0,1,19,0,19,52,1,
5,14,34,15,0,0,1,1,48,0,48,82,1,
5,14,35,16,0,0,1,1,49,0,49,84,1,
5,14,36,17,0,0,1,1,50,0,50,86,1,
5,14,37,18,0,0,1,1,51,0,51,88,1,
5,14,38,0,0,0,0,0,,149,52,239,1,
5,14,39,1,0,0,0,0,,152,53,244,1,
5,14,40,2,0,0,0,0,,155,9,204,1,
5,14,41,3,0,0,0,0,,47,46,134,1,
5,14,42,4,0,1,0,1,47,0,47,89,1,
5,14,43,5,1,0,1,1,19,0,19,62,1,
5,14,44,6,0,0,1,1,58,0,58,102,1,
5,14,45,7,0,0,1,1,59,0,59,104,1,
5,14,46,8,0,0,1,1,60,0,60,106,1,
5,14,47,9,0,0,1,1,61,0,61,108,1,
5,14,48,10,0,0,0,0,,304,62,414,1,
5,14,49,11,0,0,0,0,,309,9,367,1,
5,14,50,12,0,0,0,0,,185,55,290,1,
5,14,51,13,0,0,0,0,,57,56,164,1,
5,14,52,14,1,1,0,1,19,0,19,71,1,
5,14,53,15,0,0,1,1,67,0,67,120,1,
5,14,54,16,0,0,1,1,68,0,68,122,1,
5,14,55,17,0,0,1,1,69,0,69,124,1,
5,14,56,18,0,0,1,1,70,0,70,126,1,
5,14,57,0,0,0,0,0,,349,71,477,1,
5,14,58,1,0,0,0,0,,354,9,421,1,
5,14,59,2,0,0,0,0,,212,64,335,1,
5,14,60,3,0,0,0,0,,66,65,191,1,
5,14,61,4,0,1,0,1,66,0,66,127,1,
5,14,62,5,1,0,1,1,19,0,19,81,1,
5,14,63,6,0,0,1,1,77,0,77,140,1,
5,14,64,7,0,0,1,1,78,0,78,142,1,
5,14,65,8,0,0,1,1,79,0,79,144,1,
5,14,66,9,0,0,1,1,80,0,80,146,1,
5,14,67,10,0,0,0,0,,562,9,638,1,
5,14,68,11,0,0,0,0,,404,73,545,1,
5,14,69,12,0,0,0,0,,242,74,385,1,
5,14,70,13,0,0,0,0,,76,75,221,1,
5,14,71,14,1,1,0,1,19,0,19,90,1,
5,14,72,15,0,0,1,1,86,0,86,158,1,
5,14,73,16,0,0,1,1,87,0,87,160,1,
5,14,74,17,0,0,1,1,88,0,88,162,1,
5,14,75,18,0,0,1,1,89,0,89,164,1,
5,14,76,0,0,0,0,0,,625,9,710,1,
5,14,77,1,0,0,0,0,,449,82,608,1,
5,14,78,2,0,0,0,0,,269,83,430,1,
5,14,79,3,0,0,0,0,,85,84,248,1,
5,14,80,4,0,1,0,1,85,0,85,165,1,
5,14,81,5,1,0,1,1,19,0,19,100,1,
5,14,82,6,0,0,1,1,96,0,96,178,1,
5,14,83,7,0,0,1,1,97,0,97,180,1,
5,14,84,8,0,0,1,1,98,0,98,182,1,
5,14,85,9,0,0,1,1,99,0,99,184,1,
5,14,86,10,0,0,0,0,,695,91,872,1,
5,14,87,11,0,0,0,0,,499,92,678,1,
5,14,88,12,0,0,0,0,,299,93,480,1,
5,14,89,13,0,0,0,0,,95,94,278,1,
5,14,90,14,1,1,0,1,19,0,19,109,1,
5,14,91,15,0,0,1,1,105,0,105,196,1,
5,14,92,16,0,0,1,1,106,0,106,198,1,
5,14,93,17,0,0,1,1,107,0,107,200,1,
5,14,94,18,0,0,1,1,108,0,108,202,1,
5,14,95,0,0,0,0,0,,758,100,953,1,
5,14,96,1,0,0,0,0,,544,101,741,1,
5,14,97,2,0,0,0,0,,326,102,525,1,
5,14,98,3,0,0,0,0,,104,103,305,1,
5,14,99,4,0,1,0,1,104,0,104,203,1,
5,14,100,5,1,0,1,1,19,0,19,119,1,
5,15,16,16,0,0,1,1,31,0,31,47,1,
5,15,17,17,0,0,1,1,32,0,32,49,1,
5,15,18,18,0,0,1,1,33,0,33,51,1,
5,15,19,19,0,0,1,1,34,0,34,53,1,
5,15,21,1,0,0,1,1,36,0,36,57,1,
5,15,22,2,0,0,1,1,37,0,37,59,1,
5,15,23,3,0,0,1,1,38,0,38,61,1,
5,15,24,4,0,0,1,1,39,0,39,63,1,
5,15,26,6,0,0,1,1,41,0,41,67,1,
5,15,27,7,0,0,1,1,42,0,42,69,1,
5,15,28,8,0,0,1,1,43,0,43,71,1,
5,15,29,9,0,0,1,1,44,0,44,73,1,
5,15,31,11,0,0,1,1,46,0,46,77,1,
5,15,32,12,0,0,1,1,47,0,47,79,1,
5,15,33,13,0,0,1,1,48,0,48,81,1,
5,15,34,14,0,0,1,1,49,0,49,83,1,
5,15,36,16,0,0,1,1,51,0,51,87,1,
5,15,37,17,0,0,1,1,52,0,52,89,1,
5,15,38,18,0,0,1,1,53,0,53,91,1,
5,15,39,19,0,0,1,1,54,0,54,93,1,
5,15,41,1,0,0,1,1,56,0,56,97,1,
5,15,42,2,0,0,1,1,57,0,57,99,1,
5,15,43,3,0,0,1,1,58,0,58,101,1,
5,15,44,4,0,0,1,1,59,0,59,103,1,
5,15,46,6,0,0,1,1,61,0,61,107,1,
5,15,47,7,0,0,1,1,62,0,62,109,1,
5,15,48,8,0,0,1,1,63,0,63,111,1,
5,15,49,9,0,0,1,1,64,0,64,113,1,
5,15,51,11,0,0,1,1,66,0,66,117,1,
5,15,52,12,0,0,1,1,67,0,67,119,1,
5,15,53,13,0,0,1,1,68,0,68,121,1,
5,15,54,14,0,0,1,1,69,0,69,123,1,
5,15,56,16,0,0,1,1,71,0,71,127,1,
5,15,57,17,0,0,1,1,72,0,72,129,1,
5,15,58,18,0,0,1,1,73,0,73,131,1,
5,15,59,19,0,0,1,1,74,0,74,133,1,
5,15,61,1,0,0,1,1,76,0,76,137,1,
5,15,62,2,0,0,1,1,77,0,77,139,1,
5,15,63,3,0,0,1,1,78,0,78,141,1,
5,15,64,4,0,0,1,1,79,0,79,143,1,
5,15,66,6,0,0,1,1,81,0,81,147,1,
5,15,67,7,0,0,1,1,82,0,82,149,1,
5,15,68,8,0,0,1,1,83,0,83,151,1,
5,15,69,9,0,0,1,1,84,0,84,153,1,
5,15,71,11,0,0,1,1,86,0,86,157,1,
5,15,72,12,0,0,1,1,87,0,87,159,1,
5,15,73,13,0,0,1,1,88,0,88,161,1,
5,15,74,14,0,0,1,1,89,0,89,163,1,
5,15,76,16,0,0,1,1,91,0,91,167,1,
5,15,77,17,0,0,1,1,92,0,92,169,1,
5,15,78,18,0,0,1,1,93,0,93,171,1,
5,15,79,19,0,0,1,1,94,0,94,173,1,
5,15,81,1,0,0,1,1,96,0,96,177,1,
5,15,82,2,0,0,1,1,97,0,97,179,1,
5,15,83,3,0,0,1,1,98,0,98,181,1,
5,15,84,4,0,0,1,1,99,0,99,183,1,
5,15,86,6,0,0,1,1,101,0,101,187,1,
5,15,87,7,0,0,1,1,102,0,102,189,1,
5,15,88,8,0,0,1,1,103,0,103,191,1,
5,15,89,9,0,0,1,1,104,0,104,193,1,
5,15,91,11,0,0,1,1,106,0,106,197,1,
5,15,92,12,0,0,1,1,107,0,107,199,1,
5,15,93,13,0,0,1,1,108,0,108,201,1,
5,15,94,14,0,0,1,1,109,0,109,203,1,
5,15,96,16,0,0,1,1,111,0,111,207,1,
5,15,97,17,0,0,1,1,112,0,112,209,1,
5,15,98,18,0,0,1,1,113,0,113,211,1,
5,15,99,19,0,0,1,1,114,0,114,213,1,
5,16,17,17,0,0,0,0,,27,11,55,1,
5,16,18,18,0,0,0,0,,28,34,80,1,
5,16,19,19,0,0,0,0,,29,35,83,1,
5,16,20,20,0,0,0,0,,30,36,86,1,
5,16,22,1,0,0,1,1,38,0,38,60,1,
5,16,23,2,0,0,1,1,39,0,39,62,1,
5,16,24,3,0,0,1,1,40,0,40,64,1,
5,16,25,4,0,0,1,1,41,0,41,66,1,
5,16,26,5,1,0,1,1,21,0,21,47,1,
5,16,27,6,0,1,0,1,32,0,32,59,1,
5,16,28,7,0,0,0,0,,38,11,77,1,
5,16,29,8,0,0,0,0,,39,45,113,1,
5,16,30,9,0,0,0,0,,40,46,116,1,
5,16,31,10,0,0,0,0,,41,47,119,1,
5,16,32,11,0,0,1,1,48,0,48,80,1,
5,16,33,12,0,0,1,1,49,0,49,82,1,
5,16,34,13,0,0,1,1,50,0,50,84,1,
5,16,35,14,0,0,1,1,51,0,51,86,1,
5,16,36,15,0,0,1,1,52,0,52,88,1,
5,16,37,16,1,1,0,1,21,0,21,58,1,
5,16,38,17,0,0,0,0,,48,43,129,1,
5,16,39,18,0,0,0,0,,158,11,208,1,
5,16,40,19,0,0,0,0,,161,56,257,1,
5,16,41,20,0,0,0,0,,164,57,262,1,
5,16,42,0,0,0,0,0,,167,58,267,1,
5,16,43,1,0,0,1,1,59,0,59,102,1,
5,16,44,2,0,0,1,1,60,0,60,104,1,
5,16,45,3,0,0,1,1,61,0,61,106,1,
5,16,46,4,0,0,1,1,62,0,62,108,1,
5,16,47,5,1,0,1,1,21,0,21,68,1,
5,16,48,6,0,1,0,1,53,0,53,101,1,
5,16,49,7,0,0,0,0,,59,54,162,1,
5,16,50,8,0,0,0,0,,191,11,252,1,
5,16,51,9,0,0,0,0,,194,67,312,1,
5,16,52,10,0,0,0,0,,197,68,317,1,
5,16,53,11,0,0,1,1,69,0,69,122,1,
5,16,54,12,0,0,1,1,70,0,70,124,1,
5,16,55,13,0,0,1,1,71,0,71,126,1,
5,16,56,14,0,0,1,1,72,0,72,128,1,
5,16,57,15,0,0,1,1,73,0,73,130,1,
5,16,58,16,1,1,0,1,21,0,21,79,1,
5,16,59,17,0,0,0,0,,69,64,192,1,
5,16,60,18,0,0,0,0,,221,65,346,1,
5,16,61,19,0,0,0,0,,377,11,449,1,
5,16,62,20,0,0,0,0,,382,78,522,1,
5,16,63,0,0,0,0,0,,387,79,529,1,
5,16,64,1,0,0,1,1,80,0,80,144,1,
5,16,65,2,0,0,1,1,81,0,81,146,1,
5,16,66,3,0,0,1,1,82,0,82,148,1,
5,16,67,4,0,0,1,1,83,0,83,150,1,
5,16,68,5,1,0,1,1,21,0,21,89,1,
5,16,69,6,0,1,0,1,74,0,74,143,1,
5,16,70,7,0,0,0,0,,80,75,225,1,
5,16,71,8,0,0,0,0,,254,76,401,1,
5,16,72,9,0,0,0,0,,432,11,515,1,
5,16,73,10,0,0,0,0,,437,89,599,1,
5,16,74,11,0,0,1,1,90,0,90,164,1,
5,16,75,12,0,0,1,1,91,0,91,166,1,
5,16,76,13,0,0,1,1,92,0,92,168,1,
5,16,77,14,0,0,1,1,93,0,93,170,1,
5,16,78,15,0,0,1,1,94,0,94,172,1,
5,16,79,16,1,1,0,1,21,0,21,100,1,
5,16,80,17,0,0,0,0,,90,85,255,1,
5,16,81,18,0,0,0,0,,284,86,451,1,
5,16,82,19,0,0,0,0,,482,87,651,1,
5,16,83,20,0,0,0,0,,684,11,778,1,
5,16,84,0,0,0,0,0,,691,100,875,1,
5,16,85,1,0,0,1,1,101,0,101,186,1,
5,16,86,2,0,0,1,1,102,0,102,188,1,
5,16,87,3,0,0,1,1,103,0,103,190,1,
5,16,88,4,0,0,1,1,104,0,104,192,1,
5,16,89,5,1,0,1,1,21,0,21,110,1,
5,16,90,6,0,1,0,1,95,0,95,185,1,
5,16,91,7,0,0,0,0,,101,96,288,1,
5,16,92,8,0,0,0,0,,317,97,506,1,
5,16,93,9,0,0,0,0,,537,98,728,1,
5,16,94,10,0,0,0,0,,761,11,866,1,
5,16,95,11,0,0,1,1,111,0,111,206,1,
5,16,96,12,0,0,1,1,112,0,112,208,1,
5,16,97,13,0,0,1,1,113,0,113,210,1,
5,16,98,14,0,0,1,1,114,0,114,212,1,
5,16,99,15,0,0,1,1,115,0,115,214,1,
5,16,100,16,1,1,0,1,21,0,21,121,1,
5,17,18,18,0,0,0,0,,28,23,69,1,
5,17,19,19,0,0,0,0,,29,12,60,1,
5,17,20,20,0,0,0,0,,30,37,87,1,
5,17,21,21,0,0,0,0,,102,2,125,1,
5,17,23,1,0,0,0,0,,80,2,105,1,
5,17,24,2,0,0,1,1,41,0,41,65,1,
5,17,25,3,0,0,1,1,42,0,42,67,1,
5,17,26,4,0,0,1,1,43,0,43,69,1,
5,17,27,5,1,0,1,1,22,0,22,49,1,
5,17,28,6,0,0,0,0,,21,11,60,1,
5,17,29,7,0,1,0,1,34,0,34,63,1,
5,17,30,8,0,0,0,0,,40,35,105,1,
5,17,31,9,0,0,0,0,,41,12,84,1,
5,17,32,10,0,0,0,0,,42,49,123,1,
5,17,33,11,0,0,0,0,,200,2,235,1,
5,17,34,12,0,0,1,1,51,0,51,85,1,
5,17,35,13,0,0,1,1,52,0,52,87,1,
5,17,36,14,0,0,1,1,53,0,53,89,1,
5,17,37,15,0,0,1,1,54,0,54,91,1,
5,17,38,16,0,0,0,0,,49,11,98,1,
5,17,39,17,1,1,0,1,22,0,22,61,1,
5,17,40,18,0,0,0,0,,50,45,135,1,
5,17,41,19,0,0,0,0,,51,46,138,1,
5,17,42,20,0,0,0,0,,168,47,257,1,
5,17,43,21,0,0,0,0,,171,12,226,1,
5,17,44,0,0,0,0,0,,174,61,279,1,
5,17,45,1,0,0,0,0,,270,2,317,1,
5,17,46,2,0,0,1,1,63,0,63,109,1,
5,17,47,3,0,0,1,1,64,0,64,111,1,
5,17,48,4,0,0,1,1,65,0,65,113,1,
5,17,49,5,1,0,1,1,22,0,22,71,1,
5,17,50,6,0,0,0,0,,43,11,104,1,
5,17,51,7,0,1,0,1,56,0,56,107,1,
5,17,52,8,0,0,0,0,,62,57,171,1,
5,17,53,9,0,0,0,0,,63,58,174,1,
5,17,54,10,0,0,0,0,,204,59,317,1,
5,17,55,11,0,0,0,0,,310,2,367,1,
5,17,56,12,0,0,1,1,73,0,73,129,1,
5,17,57,13,0,0,1,1,74,0,74,131,1,
5,17,58,14,0,0,1,1,75,0,75,133,1,
5,17,59,15,0,0,1,1,76,0,76,135,1,
5,17,60,16,0,0,0,0,,71,11,142,1,
5,17,61,17,1,1,0,1,22,0,22,83,1,
5,17,62,18,0,0,0,0,,72,67,201,1,
5,17,63,19,0,0,0,0,,73,68,204,1,
5,17,64,20,0,0,0,0,,234,69,367,1,
5,17,65,21,0,0,0,0,,237,70,372,1,
5,17,66,0,0,0,0,0,,404,71,541,1,
5,17,67,1,0,0,0,0,,380,2,449,1,
5,17,68,2,0,0,1,1,85,0,85,153,1,
5,17,69,3,0,0,1,1,86,0,86,155,1,
5,17,70,4,0,0,1,1,87,0,87,157,1,
5,17,71,5,1,0,1,1,22,0,22,93,1,
5,17,72,6,0,0,0,0,,65,11,148,1,
5,17,73,7,0,1,0,1,78,0,78,151,1,
5,17,74,8,0,0,0,0,,84,79,237,1,
5,17,75,9,0,0,0,0,,85,80,240,1,
5,17,76,10,0,0,0,0,,270,81,427,1,
5,17,77,11,0,0,0,0,,420,2,499,1,
5,17,78,12,0,0,1,1,95,0,95,173,1,
5,17,79,13,0,0,1,1,96,0,96,175,1,
5,17,80,14,0,0,1,1,97,0,97,177,1,
5,17,81,15,0,0,1,1,98,0,98,179,1,
5,17,82,16,0,0,0,0,,93,11,186,1,
5,17,83,17,1,1,0,1,22,0,22,105,1,
5,17,84,18,0,0,0,0,,94,89,267,1,
5,17,85,19,0,0,0,0,,95,90,270,1,
5,17,86,20,0,0,0,0,,300,91,477,1,
5,17,87,21,0,0,0,0,,303,92,482,1,
5,17,88,0,0,0,0,0,,514,93,695,1,
5,17,89,1,0,0,0,0,,490,2,581,1,
5,17,90,2,0,0,1,1,107,0,107,197,1,
5,17,91,3,0,0,1,1,108,0,108,199,1,
5,17,92,4,0,0,1,1,109,0,109,201,1,
5,17,93,5,1,0,1,1,22,0,22,115,1,
5,17,94,6,0,0,0,0,,87,11,192,1,
5,17,95,7,0,1,0,1,100,0,100,195,1,
5,17,96,8,0,0,0,0,,106,101,303,1,
5,17,97,9,0,0,0,0,,107,102,306,1,
5,17,98,10,0,0,0,0,,336,103,537,1,
5,17,99,11,0,0,0,0,,530,2,631,1,
5,17,100,12,0,0,1,1,117,0,117,217,1,
5,18,19,19,0,0,0,0,,29,24,72,1,
5,18,20,20,0,0,0,0,,30,25,75,1,
5,18,21,21,0,0,0,0,,65,13,99,1,
5,18,22,22,0,0,0,0,,67,40,129,1,
5,18,24,1,0,0,0,0,,72,42,138,1,
5,18,25,2,0,0,0,0,,43,43,111,1,
5,18,26,3,0,0,1,1,44,0,44,70,1,
5,18,27,4,0,0,1,1,45,0,45,72,1,
5,18,28,5,1,0,1,1,23,0,23,51,1,
5,18,29,6,0,0,0,0,,21,23,73,1,
5,18,30,7,0,0,0,0,,21,35,86,1,
5,18,31,8,0,1,0,1,36,0,36,67,1,
5,18,32,9,0,0,0,0,,42,37,111,1,
5,18,33,10,0,0,0,0,,43,38,114,1,
5,18,34,11,0,0,0,0,,104,13,151,1,
5,18,35,12,0,0,0,0,,106,53,194,1,
5,18,36,13,0,0,1,1,54,0,54,90,1,
5,18,37,14,0,0,1,1,55,0,55,92,1,
5,18,38,15,0,0,1,1,56,0,56,94,1,
5,18,39,16,0,0,0,0,,51,57,147,1,
5,18,40,17,0,0,0,0,,51,23,114,1,
5,18,41,18,1,1,0,1,23,0,23,64,1,
5,18,42,19,0,0,0,0,,52,47,141,1,
5,18,43,20,0,0,0,0,,53,48,144,1,
5,18,44,21,0,0,0,0,,72,49,165,1,
5,18,45,22,0,0,0,0,,178,50,273,1,
5,18,46,0,0,0,0,0,,181,51,278,1,
5,18,47,1,0,0,0,0,,183,13,243,1,
5,18,48,2,0,0,0,0,,155,66,269,1,
5,18,49,3,0,0,1,1,67,0,67,116,1,
5,18,50,4,0,0,1,1,68,0,68,118,1,
5,18,51,5,1,0,1,1,23,0,23,74,1,
5,18,52,6,0,0,0,0,,44,23,119,1,
5,18,53,7,0,0,0,0,,44,58,155,1,
5,18,54,8,0,1,0,1,59,0,59,113,1,
5,18,55,9,0,0,0,0,,65,60,180,1,
5,18,56,10,0,0,0,0,,66,61,183,1,
5,18,57,11,0,0,0,0,,173,62,292,1,
5,18,58,12,0,0,0,0,,175,76,309,1,
5,18,59,13,0,0,1,1,77,0,77,136,1,
5,18,60,14,0,0,1,1,78,0,78,138,1,
5,18,61,15,0,0,1,1,79,0,79,140,1,
5,18,62,16,0,0,0,0,,74,80,216,1,
5,18,63,17,0,0,0,0,,74,23,160,1,
5,18,64,18,1,1,0,1,23,0,23,87,1,
5,18,65,19,0,0,0,0,,75,70,210,1,
5,18,66,20,0,0,0,0,,76,71,213,1,
5,18,67,21,0,0,0,0,,95,72,234,1,
5,18,68,22,0,0,0,0,,247,73,388,1,
5,18,69,0,0,0,0,0,,250,74,393,1,
5,18,70,1,0,0,0,0,,252,75,397,1,
5,18,71,2,0,0,0,0,,224,89,384,1,
5,18,72,3,0,0,1,1,90,0,90,162,1,
5,18,73,4,0,0,1,1,91,0,91,164,1,
5,18,74,5,1,0,1,1,23,0,23,97,1,
5,18,75,6,0,0,0,0,,67,23,165,1,
5,18,76,7,0,0,0,0,,67,81,224,1,
5,18,77,8,0,1,0,1,82,0,82,159,1,
5,18,78,9,0,0,0,0,,88,83,249,1,
5,18,79,10,0,0,0,0,,89,84,252,1,
5,18,80,11,0,0,0,0,,242,85,407,1,
5,18,81,12,0,0,0,0,,244,99,424,1,
5,18,82,13,0,0,1,1,100,0,100,182,1,
5,18,83,14,0,0,1,1,101,0,101,184,1,
5,18,84,15,0,0,1,1,102,0,102,186,1,
5,18,85,16,0,0,0,0,,97,103,285,1,
5,18,86,17,0,0,0,0,,97,23,206,1,
5,18,87,18,1,1,0,1,23,0,23,110,1,
5,18,88,19,0,0,0,0,,98,93,279,1,
5,18,89,20,0,0,0,0,,99,94,282,1,
5,18,90,21,0,0,0,0,,118,95,303,1,
5,18,91,22,0,0,0,0,,316,96,503,1,
5,18,92,0,0,0,0,0,,319,97,508,1,
5,18,93,1,0,0,0,0,,321,98,512,1,
5,18,94,2,0,0,0,0,,293,112,499,1,
5,18,95,3,0,0,1,1,113,0,113,208,1,
5,18,96,4,0,0,1,1,114,0,114,210,1,
5,18,97,5,1,0,1,1,23,0,23,120,1,
5,18,98,6,0,0,0,0,,90,23,211,1,
5,18,99,7,0,0,0,0,,90,104,293,1,
5,18,100,8,0,1,0,1,105,0,105,205,1,
5,19,20,20,0,0,0,0,,30,25,75,1,
5,19,21,21,0,0,0,0,,50,26,97,1,
5,19,22,22,0,0,0,0,,118,41,181,1,
5,19,23,23,0,0,0,0,,144,2,169,1,
5,19,25,1,0,0,0,0,,82,2,109,1,
5,19,26,2,0,0,0,0,,52,31,109,1,
5,19,27,3,0,0,0,0,,138,2,167,1,
5,19,28,4,0,0,1,1,47,0,47,75,1,
5,19,29,5,1,0,1,1,24,0,24,53,1,
5,19,30,6,0,0,0,0,,21,24,75,1,
5,19,31,7,0,0,0,0,,22,12,65,1,
5,19,32,8,0,0,0,0,,21,37,90,1,
5,19,33,9,0,1,0,1,38,0,38,71,1,
5,19,34,10,0,0,0,0,,44,39,117,1,
5,19,35,11,0,0,0,0,,186,2,223,1,
5,19,36,12,0,0,0,0,,109,24,169,1,
5,19,37,13,0,0,0,0,,224,2,263,1,
5,19,38,14,0,0,1,1,57,0,57,95,1,
5,19,39,15,0,0,1,1,58,0,58,97,1,
5,19,40,16,0,0,0,0,,53,59,152,1,
5,19,41,17,0,0,0,0,,53,12,106,1,
5,19,42,18,0,0,0,0,,53,24,119,1,
5,19,43,19,1,1,0,1,24,0,24,67,1,
5,19,44,20,0,0,0,0,,54,49,147,1,
5,19,45,21,0,0,0,0,,74,50,169,1,
5,19,46,22,0,0,0,0,,75,51,172,1,
5,19,47,23,0,0,0,0,,76,52,175,1,
5,19,48,0,0,0,0,0,,188,53,289,1,
5,19,49,1,0,0,0,0,,320,2,371,1,
5,19,50,2,0,0,0,0,,161,55,266,1,
5,19,51,3,0,0,0,0,,234,2,287,1,
5,19,52,4,0,0,1,1,71,0,71,123,1,
5,19,53,5,1,0,1,1,24,0,24,77,1,
5,19,54,6,0,0,0,0,,45,24,123,1,
5,19,55,7,0,0,0,0,,46,12,113,1,
5,19,56,8,0,0,0,0,,45,61,162,1,
5,19,57,9,0,1,0,1,62,0,62,119,1,
5,19,58,10,0,0,0,0,,68,63,189,1,
5,19,59,11,0,0,0,0,,306,2,367,1,
5,19,60,12,0,0,0,0,,181,24,265,1,
5,19,61,13,0,0,0,0,,344,2,407,1,
5,19,62,14,0,0,1,1,81,0,81,143,1,
5,19,63,15,0,0,1,1,82,0,82,145,1,
5,19,64,16,0,0,0,0,,77,83,224,1,
5,19,65,17,0,0,0,0,,77,12,154,1,
5,19,66,18,0,0,0,0,,77,24,167,1,
5,19,67,19,1,1,0,1,24,0,24,91,1,
5,19,68,20,0,0,0,0,,78,73,219,1,
5,19,69,21,0,0,0,0,,98,74,241,1,
5,19,70,22,0,0,0,0,,99,75,244,1,
5,19,71,23,0,0,0,0,,100,76,247,1,
5,19,72,0,0,0,0,0,,260,77,409,1,
5,19,73,1,0,0,0,0,,464,2,539,1,
5,19,74,2,0,0,0,0,,233,79,386,1,
5,19,75,3,0,0,0,0,,330,2,407,1,
5,19,76,4,0,0,1,1,95,0,95,171,1,
5,19,77,5,1,0,1,1,24,0,24,101,1,
5,19,78,6,0,0,0,0,,69,24,171,1,
5,19,79,7,0,0,0,0,,70,12,161,1,
5,19,80,8,0,0,0,0,,69,85,234,1,
5,19,81,9,0,1,0,1,86,0,86,167,1,
5,19,82,10,0,0,0,0,,92,87,261,1,
5,19,83,11,0,0,0,0,,426,2,511,1,
5,19,84,12,0,0,0,0,,253,24,361,1,
5,19,85,13,0,0,0,0,,464,2,551,1,
5,19,86,14,0,0,1,1,105,0,105,191,1,
5,19,87,15,0,0,1,1,106,0,106,193,1,
5,19,88,16,0,0,0,0,,101,107,296,1,
5,19,89,17,0,0,0,0,,101,12,202,1,
5,19,90,18,0,0,0,0,,101,24,215,1,
5,19,91,19,1,1,0,1,24,0,24,115,1,
5,19,92,20,0,0,0,0,,102,97,291,1,
5,19,93,21,0,0,0,0,,122,98,313,1,
5,19,94,22,0,0,0,0,,123,99,316,1,
5,19,95,23,0,0,0,0,,124,100,319,1,
5,19,96,0,0,0,0,0,,332,101,529,1,
5,19,97,1,0,0,0,0,,608,2,707,1,
5,19,98,2,0,0,0,0,,305,103,506,1,
5,19,99,3,0,0,0,0,,426,2,527,1,
5,19,100,4,0,0,1,1,119,0,119,219,1,
5,20,21,21,0,0,0,0,,51,26,98,1,
5,20,22,22,0,0,0,0,,52,27,101,1,
5,20,23,23,0,0,0,0,,121,28,172,1,
5,20,24,24,0,0,0,0,,131,29,184,1,
5,20,26,1,0,0,0,0,,135,31,192,1,
5,20,27,2,0,0,0,0,,103,25,155,1,
5,20,28,3,0,0,0,0,,73,33,134,1,
5,20,29,4,0,0,0,0,,74,25,128,1,
5,20,31,6,0,0,0,0,,21,25,77,1,
5,20,32,7,0,0,0,0,,22,25,79,1,
5,20,33,8,0,0,0,0,,22,38,93,1,
5,20,34,9,0,0,0,0,,21,39,94,1,
5,20,36,11,0,0,0,0,,106,41,183,1,
5,20,37,12,0,0,0,0,,107,25,169,1,
5,20,38,13,0,0,0,0,,169,25,232,1,
5,20,39,14,0,0,0,0,,170,59,268,1,
5,20,41,16,0,0,0,0,,55,61,157,1,
5,20,42,17,0,0,0,0,,55,62,159,1,
5,20,43,18,0,0,0,0,,55,25,123,1,
5,20,44,19,0,0,0,0,,55,25,124,1,
5,20,46,21,0,0,0,0,,76,51,173,1,
5,20,47,22,0,0,0,0,,77,52,176,1,
5,20,48,23,0,0,0,0,,78,53,179,1,
5,20,49,24,0,0,0,0,,79,54,182,1,
5,20,51,1,0,0,0,0,,80,56,187,1,
5,20,52,2,0,0,0,0,,80,57,189,1,
5,20,53,3,0,0,0,0,,123,58,234,1,
5,20,54,4,0,0,0,0,,124,25,203,1,
5,20,56,6,0,0,0,0,,46,25,127,1,
5,20,57,7,0,0,0,0,,47,25,129,1,
5,20,58,8,0,0,0,0,,47,63,168,1,
5,20,59,9,0,0,0,0,,46,64,169,1,
5,20,61,11,0,0,0,0,,181,66,308,1,
5,20,62,12,0,0,0,0,,182,25,269,1,
5,20,63,13,0,0,0,0,,244,25,332,1,
5,20,64,14,0,0,0,0,,245,84,393,1,
5,20,66,16,0,0,0,0,,80,86,232,1,
5,20,67,17,0,0,0,0,,80,87,234,1,
5,20,68,18,0,0,0,0,,80,25,173,1,
5,20,69,19,0,0,0,0,,80,25,174,1,
5,20,71,21,0,0,0,0,,101,76,248,1,
5,20,72,22,0,0,0,0,,102,77,251,1,
5,20,73,23,0,0,0,0,,103,78,254,1,
5,20,74,24,0,0,0,0,,104,79,257,1,
5,20,76,1,0,0,0,0,,105,81,262,1,
5,20,77,2,0,0,0,0,,105,82,264,1,
5,20,78,3,0,0,0,0,,173,83,334,1,
5,20,79,4,0,0,0,0,,174,25,278,1,
5,20,81,6,0,0,0,0,,71,25,177,1,
5,20,82,7,0,0,0,0,,72,25,179,1,
5,20,83,8,0,0,0,0,,72,88,243,1,
5,20,84,9,0,0,0,0,,71,89,244,1,
5,20,86,11,0,0,0,0,,256,91,433,1,
5,20,87,12,0,0,0,0,,257,25,369,1,
5,20,88,13,0,0,0,0,,319,25,432,1,
5,20,89,14,0,0,0,0,,320,109,518,1,
5,20,91,16,0,0,0,0,,105,111,307,1,
5,20,92,17,0,0,0,0,,105,112,309,1,
5,20,93,18,0,0,0,0,,105,25,223,1,
5,20,94,19,0,0,0,0,,105,25,224,1,
5,20,96,21,0,0,0,0,,126,101,323,1,
5,20,97,22,0,0,0,0,,127,102,326,1,
5,20,98,23,0,0,0,0,,128,103,329,1,
5,20,99,24,0,0,0,0,,129,104,332,1,
5,21,22,22,0,0,0,0,,80,26,128,1,
5,21,23,23,0,0,0,0,,112,2,137,1,
5,21,24,24,0,0,0,0,,54,29,107,1,
5,21,25,25,0,0,0,0,,84,2,111,1,
5,21,27,1,0,0,0,0,,162,2,191,1,
5,21,28,2,0,0,0,0,,105,49,182,1,
5,21,29,3,0,0,0,0,,56,34,119,1,
5,21,30,4,0,0,0,0,,76,26,132,1,
5,21,31,5,1,0,1,1,26,0,26,57,1,
5,21,32,6,0,0,1,1,53,0,53,85,1,
5,21,33,7,0,0,0,0,,158,2,193,1,
5,21,34,8,0,0,0,0,,107,13,154,1,
5,21,35,9,0,0,0,0,,190,2,227,1,
5,21,36,10,0,0,0,0,,166,41,243,1,
5,21,37,11,0,1,0,1,42,0,42,79,1,
5,21,38,12,0,0,0,0,,110,43,191,1,
5,21,39,13,0,0,0,0,,54,26,119,1,
5,21,40,14,0,0,0,0,,176,61,277,1,
5,21,41,15,0,0,1,1,62,0,62,103,1,
5,21,42,16,0,0,1,1,63,0,63,105,1,
5,21,43,17,0,0,0,0,,278,2,323,1,
5,21,44,18,0,0,0,0,,153,13,210,1,
5,21,45,19,0,0,0,0,,206,2,253,1,
5,21,46,20,0,0,0,0,,129,51,226,1,
5,21,47,21,1,1,0,1,26,0,26,73,1,
5,21,48,22,0,0,0,0,,132,26,206,1,
5,21,49,23,0,0,0,0,,216,2,267,1,
5,21,50,24,0,0,0,0,,165,55,270,1,
5,21,51,25,0,0,0,0,,336,2,389,1,
5,21,52,0,0,0,0,0,,427,57,536,1,
5,21,53,1,0,0,0,0,,82,58,193,1,
5,21,54,2,0,0,0,0,,82,59,195,1,
5,21,55,3,0,0,0,0,,82,60,197,1,
5,21,56,4,0,0,0,0,,128,26,210,1,
5,21,57,5,1,0,1,1,26,0,26,83,1,
5,21,58,6,0,0,1,1,79,0,79,137,1,
5,21,59,7,0,0,0,0,,262,2,323,1,
5,21,60,8,0,0,0,0,,185,13,258,1,
5,21,61,9,0,0,0,0,,320,2,383,1,
5,21,62,10,0,0,0,0,,161,67,290,1,
5,21,63,11,0,1,0,1,68,0,68,131,1,
5,21,64,12,0,0,0,0,,188,69,321,1,
5,21,65,13,0,0,0,0,,80,26,171,1,
5,21,66,14,0,0,0,0,,254,87,407,1,
5,21,67,15,0,0,1,1,88,0,88,155,1,
5,21,68,16,0,0,1,1,89,0,89,157,1,
5,21,69,17,0,0,0,0,,408,2,479,1,
5,21,70,18,0,0,0,0,,231,13,314,1,
5,21,71,19,0,0,0,0,,310,2,383,1,
5,21,72,20,0,0,0,0,,181,77,330,1,
5,21,73,21,1,1,0,1,26,0,26,99,1,
5,21,74,22,0,0,0,0,,184,26,284,1,
5,21,75,23,0,0,0,0,,320,2,397,1,
5,21,76,24,0,0,0,0,,243,81,400,1,
5,21,77,25,0,0,0,0,,492,2,571,1,
5,21,78,0,0,0,0,0,,385,83,546,1,
5,21,79,1,0,0,0,0,,108,84,271,1,
5,21,80,2,0,0,0,0,,108,85,273,1,
5,21,81,3,0,0,0,0,,108,86,275,1,
5,21,82,4,0,0,0,0,,180,26,288,1,
5,21,83,5,1,0,1,1,26,0,26,109,1,
5,21,84,6,0,0,1,1,105,0,105,189,1,
5,21,85,7,0,0,0,0,,366,2,453,1,
5,21,86,8,0,0,0,0,,263,13,362,1,
5,21,87,9,0,0,0,0,,450,2,539,1,
5,21,88,10,0,0,0,0,,213,93,394,1,
5,21,89,11,0,1,0,1,94,0,94,183,1,
5,21,90,12,0,0,0,0,,266,95,451,1,
5,21,91,13,0,0,0,0,,106,26,223,1,
5,21,92,14,0,0,0,0,,332,113,537,1,
5,21,93,15,0,0,1,1,114,0,114,207,1,
5,21,94,16,0,0,1,1,115,0,115,209,1,
5,21,95,17,0,0,0,0,,538,2,635,1,
5,21,96,18,0,0,0,0,,309,13,418,1,
5,21,97,19,0,0,0,0,,414,2,513,1,
5,21,98,20,0,0,0,0,,233,103,434,1,
5,21,99,21,1,1,0,1,26,0,26,125,1,
5,21,100,22,0,0,0,0,,236,26,362,1,
5,22,23,23,0,0,0,0,,83,9,115,1,
5,22,24,24,0,0,0,0,,28,46,98,1,
5,22,25,25,0,0,0,0,,43,47,115,1,
5,22,26,26,0,0,0,0,,84,48,158,1,
5,22,28,1,0,0,0,0,,99,50,177,1,
5,22,29,2,0,0,0,0,,81,17,127,1,
5,22,30,3,0,0,0,0,,37,35,102,1,
5,22,31,4,0,0,0,0,,78,9,118,1,
5,22,32,5,1,0,1,1,27,0,27,59,1,
5,22,33,6,0,0,1,1,55,0,55,88,1,
5,22,34,7,0,0,1,1,56,0,56,90,1,
5,22,35,8,0,0,0,0,,110,57,202,1,
5,22,36,9,0,0,0,0,,112,58,206,1,
5,22,37,10,0,0,0,0,,171,59,267,1,
5,22,38,11,0,0,0,0,,174,43,255,1,
5,22,39,12,0,1,0,1,44,0,44,83,1,
5,22,40,13,0,0,0,0,,114,9,163,1,
5,22,41,14,0,0,0,0,,182,9,232,1,
5,22,42,15,0,0,1,1,64,0,64,106,1,
5,22,43,16,0,0,1,1,65,0,65,108,1,
5,22,44,17,0,0,1,1,66,0,66,110,1,
5,22,45,18,0,0,0,0,,157,67,269,1,
5,22,46,19,0,0,0,0,,159,17,222,1,
5,22,47,20,0,0,0,0,,133,52,232,1,
5,22,48,21,0,0,0,0,,134,53,235,1,
5,22,49,22,1,1,0,1,27,0,27,76,1,
5,22,50,23,0,0,0,0,,137,9,196,1,
5,22,51,24,0,0,0,0,,55,73,179,1,
5,22,52,25,0,0,0,0,,171,74,297,1,
5,22,53,26,0,0,0,0,,173,75,301,1,
5,22,54,0,0,0,0,0,,443,76,573,1,
5,22,55,1,0,0,0,0,,449,60,564,1,
5,22,56,2,0,0,0,0,,84,61,201,1,
5,22,57,3,0,0,0,0,,64,62,183,1,
5,22,58,4,0,0,0,0,,132,9,199,1,
5,22,59,5,1,0,1,1,27,0,27,86,1,
5,22,60,6,0,0,1,1,82,0,82,142,1,
5,22,61,7,0,0,1,1,83,0,83,144,1,
5,22,62,8,0,0,0,0,,191,84,337,1,
5,22,63,9,0,0,0,0,,193,17,273,1,
5,22,64,10,0,0,0,0,,167,69,300,1,
5,22,65,11,0,0,0,0,,168,70,303,1,
5,22,66,12,0,1,0,1,71,0,71,137,1,
5,22,67,13,0,0,0,0,,195,9,271,1,
5,22,68,14,0,0,0,0,,263,9,340,1,
5,22,69,15,0,0,1,1,91,0,91,160,1,
5,22,70,16,0,0,1,1,92,0,92,162,1,
5,22,71,17,0,0,1,1,93,0,93,164,1,
5,22,72,18,0,0,0,0,,238,94,404,1,
5,22,73,19,0,0,0,0,,240,78,391,1,
5,22,74,20,0,0,0,0,,187,79,340,1,
5,22,75,21,0,0,0,0,,188,80,343,1,
5,22,76,22,1,1,0,1,27,0,27,103,1,
5,22,77,23,0,0,0,0,,191,9,277,1,
5,22,78,24,0,0,0,0,,82,100,260,1,
5,22,79,25,0,0,0,0,,252,101,432,1,
5,22,80,26,0,0,0,0,,396,17,493,1,
5,22,81,0,0,0,0,0,,400,86,567,1,
5,22,82,1,0,0,0,0,,403,87,572,1,
5,22,83,2,0,0,0,0,,111,88,282,1,
5,22,84,3,0,0,0,0,,91,89,264,1,
5,22,85,4,0,0,0,0,,186,9,280,1,
5,22,86,5,1,0,1,1,27,0,27,113,1,
5,22,87,6,0,0,1,1,109,0,109,196,1,
5,22,88,7,0,0,1,1,110,0,110,198,1,
5,22,89,8,0,0,0,0,,272,111,472,1,
5,22,90,9,0,0,0,0,,274,95,459,1,
5,22,91,10,0,0,0,0,,221,96,408,1,
5,22,92,11,0,0,0,0,,222,97,411,1,
5,22,93,12,0,1,0,1,98,0,98,191,1,
5,22,94,13,0,0,0,0,,276,9,379,1,
5,22,95,14,0,0,0,0,,344,9,448,1,
5,22,96,15,0,0,1,1,118,0,118,214,1,
5,22,97,16,0,0,1,1,119,0,119,216,1,
5,22,98,17,0,0,1,1,120,0,120,218,1,
5,22,99,18,0,0,0,0,,319,121,539,1,
5,22,100,19,0,0,0,0,,321,105,526,1,
5,23,24,24,0,0,0,0,,29,47,100,1,
5,23,25,25,0,0,1,1,48,0,48,73,1,
5,23,26,26,0,0,1,1,49,0,49,75,1,
5,23,27,27,0,0,0,0,,96,2,125,1,
5,23,29,1,0,0,0,0,,134,2,165,1,
5,23,30,2,0,0,0,0,,37,53,120,1,
5,23,31,3,0,0,0,0,,38,18,87,1,
5,23,32,4,0,0,0,0,,38,37,107,1,
5,23,33,5,1,0,1,1,28,0,28,61,1,
5,23,34,6,0,0,1,1,57,0,57,91,1,
5,23,35,7,0,0,1,1,58,0,58,93,1,
5,23,36,8,0,0,1,1,59,0,59,95,1,
5,23,37,9,0,0,0,0,,236,2,275,1,
5,23,38,10,0,0,0,0,,45,61,144,1,
5,23,39,11,0,0,0,0,,46,62,147,1,
5,23,40,12,0,0,0,0,,182,9,231,1,
5,23,41,13,0,1,0,1,46,0,46,87,1,
5,23,42,14,0,0,0,0,,57,28,127,1,
5,23,43,15,0,0,1,1,66,0,66,109,1,
5,23,44,16,0,0,1,1,67,0,67,111,1,
5,23,45,17,0,0,1,1,68,0,68,113,1,
5,23,46,18,0,0,1,1,69,0,69,115,1,
5,23,47,19,0,0,0,0,,374,2,423,1,
5,23,48,20,0,0,0,0,,136,71,255,1,
5,23,49,21,0,0,0,0,,138,18,205,1,
5,23,50,22,0,0,0,0,,139,55,244,1,
5,23,51,23,1,1,0,1,28,0,28,79,1,
5,23,52,24,0,0,0,0,,57,75,184,1,
5,23,53,25,0,0,1,1,76,0,76,129,1,
5,23,54,26,0,0,1,1,77,0,77,131,1,
5,23,55,27,0,0,0,0,,414,2,471,1,
5,23,56,0,0,0,0,0,,152,79,287,1,
5,23,57,1,0,0,0,0,,154,80,291,1,
5,23,58,2,0,0,0,0,,471,9,538,1,
5,23,59,3,0,0,0,0,,66,64,189,1,
5,23,60,4,0,0,0,0,,66,65,191,1,
5,23,61,5,1,0,1,1,28,0,28,89,1,
5,23,62,6,0,0,1,1,85,0,85,147,1,
5,23,63,7,0,0,1,1,86,0,86,149,1,
5,23,64,8,0,0,1,1,87,0,87,151,1,
5,23,65,9,0,0,0,0,,464,2,531,1,
5,23,66,10,0,0,0,0,,172,89,327,1,
5,23,67,11,0,0,0,0,,174,18,259,1,
5,23,68,12,0,0,0,0,,175,73,316,1,
5,23,69,13,0,1,0,1,74,0,74,143,1,
5,23,70,14,0,0,0,0,,85,28,183,1,
5,23,71,15,0,0,1,1,94,0,94,165,1,
5,23,72,16,0,0,1,1,95,0,95,167,1,
5,23,73,17,0,0,1,1,96,0,96,169,1,
5,23,74,18,0,0,1,1,97,0,97,171,1,
5,23,75,19,0,0,0,0,,542,2,619,1,
5,23,76,20,0,0,0,0,,787,9,872,1,
5,23,77,21,0,0,0,0,,194,82,353,1,
5,23,78,22,0,0,0,0,,195,83,356,1,
5,23,79,23,1,1,0,1,28,0,28,107,1,
5,23,80,24,0,0,0,0,,85,103,268,1,
5,23,81,25,0,0,1,1,104,0,104,185,1,
5,23,82,26,0,0,1,1,105,0,105,187,1,
5,23,83,27,0,0,0,0,,582,2,667,1,
5,23,84,0,0,0,0,0,,414,107,605,1,
5,23,85,1,0,0,0,0,,418,18,521,1,
5,23,86,2,0,0,0,0,,421,91,598,1,
5,23,87,3,0,0,0,0,,94,92,273,1,
5,23,88,4,0,0,0,0,,94,93,275,1,
5,23,89,5,1,0,1,1,28,0,28,117,1,
5,23,90,6,0,0,1,1,113,0,113,203,1,
5,23,91,7,0,0,1,1,114,0,114,205,1,
5,23,92,8,0,0,1,1,115,0,115,207,1,
5,23,93,9,0,0,0,0,,632,2,727,1,
5,23,94,10,0,0,0,0,,1048,9,1151,1,
5,23,95,11,0,0,0,0,,230,100,425,1,
5,23,96,12,0,0,0,0,,231,101,428,1,
5,23,97,13,0,1,0,1,102,0,102,199,1,
5,23,98,14,0,0,0,0,,113,28,239,1,
5,23,99,15,0,0,1,1,122,0,122,221,1,
5,23,100,16,0,0,1,1,123,0,123,223,1,
5,24,25,25,0,0,1,1,49,0,49,74,1,
5,24,26,26,0,0,1,1,50,0,50,76,1,
5,24,27,27,0,0,1,1,51,0,51,78,1,
5,24,28,28,0,0,1,1,52,0,52,80,1,
5,24,30,1,0,0,0,0,,36,54,120,1,
5,24,31,2,0,0,0,0,,37,55,123,1,
5,24,32,3,0,0,0,0,,38,56,126,1,
5,24,33,4,0,0,0,0,,39,19,91,1,
5,24,34,5,1,0,1,1,29,0,29,63,1,
5,24,35,6,0,0,1,1,59,0,59,94,1,
5,24,36,7,0,0,1,1,60,0,60,96,1,
5,24,37,8,0,0,1,1,61,0,61,98,1,
5,24,38,9,0,0,1,1,62,0,62,100,1,
5,24,39,10,0,0,0,0,,45,63,147,1,
5,24,40,11,0,0,0,0,,46,64,150,1,
5,24,41,12,0,0,0,0,,47,65,153,1,
5,24,42,13,0,0,0,0,,48,66,156,1,
5,24,43,14,0,1,0,1,48,0,48,91,1,
5,24,44,15,0,0,1,1,68,0,68,112,1,
5,24,45,16,0,0,1,1,69,0,69,114,1,
5,24,46,17,0,0,1,1,70,0,70,116,1,
5,24,47,18,0,0,1,1,71,0,71,118,1,
5,24,48,19,0,0,1,1,72,0,72,120,1,
5,24,49,20,0,0,0,0,,138,73,260,1,
5,24,50,21,0,0,0,0,,140,74,264,1,
5,24,51,22,0,0,0,0,,142,75,268,1,
5,24,52,23,0,0,0,0,,144,19,215,1,
5,24,53,24,1,1,0,1,29,0,29,82,1,
5,24,54,25,0,0,1,1,78,0,78,132,1,
5,24,55,26,0,0,1,1,79,0,79,134,1,
5,24,56,27,0,0,1,1,80,0,80,136,1,
5,24,57,28,0,0,1,1,81,0,81,138,1,
5,24,58,0,0,0,0,0,,156,82,296,1,
5,24,59,1,0,0,0,0,,158,83,300,1,
5,24,60,2,0,0,0,0,,160,84,304,1,
5,24,61,3,0,0,0,0,,162,85,308,1,
5,24,62,4,0,0,0,0,,68,67,197,1,
5,24,63,5,1,0,1,1,29,0,29,92,1,
5,24,64,6,0,0,1,1,88,0,88,152,1,
5,24,65,7,0,0,1,1,89,0,89,154,1,
5,24,66,8,0,0,1,1,90,0,90,156,1,
5,24,67,9,0,0,1,1,91,0,91,158,1,
5,24,68,10,0,0,0,0,,176,92,336,1,
5,24,69,11,0,0,0,0,,178,93,340,1,
5,24,70,12,0,0,0,0,,180,94,344,1,
5,24,71,13,0,0,0,0,,182,19,272,1,
5,24,72,14,0,1,0,1,77,0,77,149,1,
5,24,73,15,0,0,1,1,97,0,97,170,1,
5,24,74,16,0,0,1,1,98,0,98,172,1,
5,24,75,17,0,0,1,1,99,0,99,174,1,
5,24,76,18,0,0,1,1,100,0,100,176,1,
5,24,77,19,0,0,1,1,101,0,101,178,1,
5,24,78,20,0,0,0,0,,391,102,571,1,
5,24,79,21,0,0,0,0,,395,103,577,1,
5,24,80,22,0,0,0,0,,399,104,583,1,
5,24,81,23,0,0,0,0,,202,86,369,1,
5,24,82,24,1,1,0,1,29,0,29,111,1,
5,24,83,25,0,0,1,1,107,0,107,190,1,
5,24,84,26,0,0,1,1,108,0,108,192,1,
5,24,85,27,0,0,1,1,109,0,109,194,1,
5,24,86,28,0,0,1,1,110,0,110,196,1,
5,24,87,0,0,0,0,0,,427,111,625,1,
5,24,88,1,0,0,0,0,,431,112,631,1,
5,24,89,2,0,0,0,0,,435,113,637,1,
5,24,90,3,0,0,0,0,,439,19,548,1,
5,24,91,4,0,0,0,0,,97,96,284,1,
5,24,92,5,1,0,1,1,29,0,29,121,1,
5,24,93,6,0,0,1,1,117,0,117,210,1,
5,24,94,7,0,0,1,1,118,0,118,212,1,
5,24,95,8,0,0,1,1,119,0,119,214,1,
5,24,96,9,0,0,1,1,120,0,120,216,1,
5,24,97,10,0,0,0,0,,467,121,685,1,
5,24,98,11,0,0,0,0,,471,122,691,1,
5,24,99,12,0,0,0,0,,475,123,697,1,
5,24,100,13,0,0,0,0,,240,105,445,1,
5,25,26,26,0,0,1,1,51,0,51,77,1,
5,25,27,27,0,0,1,1,52,0,52,79,1,
5,25,28,28,0,0,1,1,53,0,53,81,1,
5,25,29,29,0,0,1,1,54,0,54,83,1,
5,25,31,1,0,0,1,1,56,0,56,87,1,
5,25,32,2,0,0,1,1,57,0,57,89,1,
5,25,33,3,0,0,1,1,58,0,58,91,1,
5,25,34,4,0,0,1,1,59,0,59,93,1,
5,25,36,6,0,0,1,1,61,0,61,97,1,
5,25,37,7,0,0,1,1,62,0,62,99,1,
5,25,38,8,0,0,1,1,63,0,63,101,1,
5,25,39,9,0,0,1,1,64,0,64,103,1,
5,25,41,11,0,0,1,1,66,0,66,107,1,
5,25,42,12,0,0,1,1,67,0,67,109,1,
5,25,43,13,0,0,1,1,68,0,68,111,1,
5,25,44,14,0,0,1,1,69,0,69,113,1,
5,25,46,16,0,0,1,1,71,0,71,117,1,
5,25,47,17,0,0,1,1,72,0,72,119,1,
5,25,48,18,0,0,1,1,73,0,73,121,1,
5,25,49,19,0,0,1,1,74,0,74,123,1,
5,25,51,21,0,0,1,1,76,0,76,127,1,
5,25,52,22,0,0,1,1,77,0,77,129,1,
5,25,53,23,0,0,1,1,78,0,78,131,1,
5,25,54,24,0,0,1,1,79,0,79,133,1,
5,25,56,26,0,0,1,1,81,0,81,137,1,
5,25,57,27,0,0,1,1,82,0,82,139,1,
5,25,58,28,0,0,1,1,83,0,83,141,1,
5,25,59,29,0,0,1,1,84,0,84,143,1,
5,25,61,1,0,0,1,1,86,0,86,147,1,
5,25,62,2,0,0,1,1,87,0,87,149,1,
5,25,63,3,0,0,1,1,88,0,88,151,1,
5,25,64,4,0,0,1,1,89,0,89,153,1,
5,25,66,6,0,0,1,1,91,0,91,157,1,
5,25,67,7,0,0,1,1,92,0,92,159,1,
5,25,68,8,0,0,1,1,93,0,93,161,1,
5,25,69,9,0,0,1,1,94,0,94,163,1,
5,25,71,11,0,0,1,1,96,0,96,167,1,
5,25,72,12,0,0,1,1,97,0,97,169,1,
5,25,73,13,0,0,1,1,98,0,98,171,1,
5,25,74,14,0,0,1,1,99,0,99,173,1,
5,25,76,16,0,0,1,1,101,0,101,177,1,
5,25,77,17,0,0,1,1,102,0,102,179,1,
5,25,78,18,0,0,1,1,103,0,103,181,1,
5,25,79,19,0,0,1,1,104,0,104,183,1,
5,25,81,21,0,0,1,1,106,0,106,187,1,
5,25,82,22,0,0,1,1,107,0,107,189,1,
5,25,83,23,0,0,1,1,108,0,108,191,1,
5,25,84,24,0,0,1,1,109,0,109,193,1,
5,25,86,26,0,0,1,1,111,0,111,197,1,
5,25,87,27,0,0,1,1,112,0,112,199,1,
5,25,88,28,0,0,1,1,113,0,113,201,1,
5,25,89,29,0,0,1,1,114,0,114,203,1,
5,25,91,1,0,0,1,1,116,0,116,207,1,
5,25,92,2,0,0,1,1,117,0,117,209,1,
5,25,93,3,0,0,1,1,118,0,118,211,1,
5,25,94,4,0,0,1,1,119,0,119,213,1,
5,25,96,6,0,0,1,1,121,0,121,217,1,
5,25,97,7,0,0,1,1,122,0,122,219,1,
5,25,98,8,0,0,1,1,123,0,123,221,1,
5,25,99,9,0,0,1,1,124,0,124,223,1,
5,26,27,27,0,0,0,0,,37,53,117,1,
5,26,28,28,0,0,0,0,,38,54,120,1,
5,26,29,29,0,0,0,0,,39,55,123,1,
5,26,30,30,0,0,0,0,,40,56,126,1,
5,26,32,1,0,0,1,1,58,0,58,90,1,
5,26,33,2,0,0,1,1,59,0,59,92,1,
5,26,34,3,0,0,1,1,60,0,60,94,1,
5,26,35,4,0,0,1,1,61,0,61,96,1,
5,26,36,5,1,0,1,1,31,0,31,67,1,
5,26,37,6,0,0,0,0,,47,21,105,1,
5,26,38,7,0,0,0,0,,48,64,150,1,
5,26,39,8,0,0,0,0,,49,65,153,1,
5,26,40,9,0,0,0,0,,50,66,156,1,
5,26,41,10,0,0,0,0,,51,67,159,1,
5,26,42,11,0,0,1,1,68,0,68,110,1,
5,26,43,12,0,0,1,1,69,0,69,112,1,
5,26,44,13,0,0,1,1,70,0,70,114,1,
5,26,45,14,0,0,1,1,71,0,71,116,1,
5,26,46,15,0,0,1,1,72,0,72,118,1,
5,26,47,16,0,1,0,1,52,0,52,99,1,
5,26,48,17,0,0,0,0,,58,74,180,1,
5,26,49,18,0,0,0,0,,59,75,183,1,
5,26,50,19,0,0,0,0,,60,76,186,1,
5,26,51,20,0,0,0,0,,61,77,189,1,
5,26,52,21,0,0,1,1,78,0,78,130,1,
5,26,53,22,0,0,1,1,79,0,79,132,1,
5,26,54,23,0,0,1,1,80,0,80,134,1,
5,26,55,24,0,0,1,1,81,0,81,136,1,
5,26,56,25,0,0,1,1,82,0,82,138,1,
5,26,57,26,1,1,0,1,31,0,31,88,1,
5,26,58,27,0,0,0,0,,162,21,241,1,
5,26,59,28,0,0,0,0,,164,85,308,1,
5,26,60,29,0,0,0,0,,166,86,312,1,
5,26,61,30,0,0,0,0,,168,87,316,1,
5,26,62,0,0,0,0,0,,170,88,320,1,
5,26,63,1,0,0,1,1,89,0,89,152,1,
5,26,64,2,0,0,1,1,90,0,90,154,1,
5,26,65,3,0,0,1,1,91,0,91,156,1,
5,26,66,4,0,0,1,1,92,0,92,158,1,
5,26,67,5,1,0,1,1,31,0,31,98,1,
5,26,68,6,0,0,0,0,,78,73,219,1,
5,26,69,7,0,0,0,0,,184,95,348,1,
5,26,70,8,0,0,0,0,,186,96,352,1,
5,26,71,9,0,0,0,0,,188,97,356,1,
5,26,72,10,0,0,0,0,,190,98,360,1,
5,26,73,11,0,0,1,1,99,0,99,172,1,
5,26,74,12,0,0,1,1,100,0,100,174,1,
5,26,75,13,0,0,1,1,101,0,101,176,1,
5,26,76,14,0,0,1,1,102,0,102,178,1,
5,26,77,15,0,0,1,1,103,0,103,180,1,
5,26,78,16,0,1,0,1,83,0,83,161,1,
5,26,79,17,0,0,0,0,,204,21,304,1,
5,26,80,18,0,0,0,0,,206,106,392,1,
5,26,81,19,0,0,0,0,,208,107,396,1,
5,26,82,20,0,0,0,0,,210,108,400,1,
5,26,83,21,0,0,1,1,109,0,109,192,1,
5,26,84,22,0,0,1,1,110,0,110,194,1,
5,26,85,23,0,0,1,1,111,0,111,196,1,
5,26,86,24,0,0,1,1,112,0,112,198,1,
5,26,87,25,0,0,1,1,113,0,113,200,1,
5,26,88,26,1,1,0,1,31,0,31,119,1,
5,26,89,27,0,0,0,0,,224,94,407,1,
5,26,90,28,0,0,0,0,,447,116,653,1,
5,26,91,29,0,0,0,0,,451,117,659,1,
5,26,92,30,0,0,0,0,,455,118,665,1,
5,26,93,0,0,0,0,0,,459,119,671,1,
5,26,94,1,0,0,1,1,120,0,120,214,1,
5,26,95,2,0,0,1,1,121,0,121,216,1,
5,26,96,3,0,0,1,1,122,0,122,218,1,
5,26,97,4,0,0,1,1,123,0,123,220,1,
5,26,98,5,1,0,1,1,31,0,31,129,1,
5,26,99,6,0,0,0,0,,109,104,312,1,
5,26,100,7,0,0,0,0,,487,21,608,1,
5,27,28,28,0,0,0,0,,103,11,142,1,
5,27,29,29,0,0,0,0,,39,56,124,1,
5,27,30,30,0,0,0,0,,40,57,127,1,
5,27,31,31,0,0,0,0,,152,2,185,1,
5,27,33,1,0,0,0,0,,120,2,155,1,
5,27,34,2,0,0,1,1,61,0,61,95,1,
5,27,35,3,0,0,1,1,62,0,62,97,1,
5,27,36,4,0,0,1,1,63,0,63,99,1,
5,27,37,5,1,0,1,1,32,0,32,69,1,
5,27,38,6,0,0,0,0,,48,43,129,1,
5,27,39,7,0,0,0,0,,49,22,110,1,
5,27,40,8,0,0,0,0,,50,67,157,1,
5,27,41,9,0,0,0,0,,51,68,160,1,
5,27,42,10,0,0,0,0,,52,69,163,1,
5,27,43,11,0,0,0,0,,280,2,325,1,
5,27,44,12,0,0,1,1,71,0,71,115,1,
5,27,45,13,0,0,1,1,72,0,72,117,1,
5,27,46,14,0,0,1,1,73,0,73,119,1,
5,27,47,15,0,0,1,1,74,0,74,121,1,
5,27,48,16,0,0,0,0,,69,32,149,1,
5,27,49,17,0,1,0,1,54,0,54,103,1,
5,27,50,18,0,0,0,0,,224,11,285,1,
5,27,51,19,0,0,0,0,,61,78,190,1,
5,27,52,20,0,0,0,0,,62,79,193,1,
5,27,53,21,0,0,0,0,,480,2,535,1,
5,27,54,22,0,0,1,1,81,0,81,135,1,
5,27,55,23,0,0,1,1,82,0,82,137,1,
5,27,56,24,0,0,1,1,83,0,83,139,1,
5,27,57,25,0,0,1,1,84,0,84,141,1,
5,27,58,26,0,0,0,0,,69,85,212,1,
5,27,59,27,1,1,0,1,32,0,32,91,1,
5,27,60,28,0,0,0,0,,167,65,292,1,
5,27,61,29,0,0,0,0,,169,22,252,1,
5,27,62,30,0,0,0,0,,171,89,322,1,
5,27,63,31,0,0,0,0,,173,90,326,1,
5,27,64,0,0,0,0,0,,175,91,330,1,
5,27,65,1,0,0,0,0,,584,2,651,1,
5,27,66,2,0,0,1,1,93,0,93,159,1,
5,27,67,3,0,0,1,1,94,0,94,161,1,
5,27,68,4,0,0,1,1,95,0,95,163,1,
5,27,69,5,1,0,1,1,32,0,32,101,1,
5,27,70,6,0,0,0,0,,80,75,225,1,
5,27,71,7,0,0,0,0,,81,76,228,1,
5,27,72,8,0,0,0,0,,575,11,658,1,
5,27,73,9,0,0,0,0,,193,100,366,1,
5,27,74,10,0,0,0,0,,195,101,370,1,
5,27,75,11,0,0,0,0,,644,2,721,1,
5,27,76,12,0,0,1,1,103,0,103,179,1,
5,27,77,13,0,0,1,1,104,0,104,181,1,
5,27,78,14,0,0,1,1,105,0,105,183,1,
5,27,79,15,0,0,1,1,106,0,106,185,1,
5,27,80,16,0,0,0,0,,101,32,213,1,
5,27,81,17,0,1,0,1,86,0,86,167,1,
5,27,82,18,0,0,0,0,,211,87,380,1,
5,27,83,19,0,0,0,0,,213,22,318,1,
5,27,84,20,0,0,0,0,,215,111,410,1,
5,27,85,21,0,0,0,0,,704,2,791,1,
5,27,86,22,0,0,1,1,113,0,113,199,1,
5,27,87,23,0,0,1,1,114,0,114,201,1,
5,27,88,24,0,0,1,1,115,0,115,203,1,
5,27,89,25,0,0,1,1,116,0,116,205,1,
5,27,90,26,0,0,0,0,,101,117,308,1,
5,27,91,27,1,1,0,1,32,0,32,123,1,
5,27,92,28,0,0,0,0,,231,97,420,1,
5,27,93,29,0,0,0,0,,233,98,424,1,
5,27,94,30,0,0,0,0,,959,11,1064,1,
5,27,95,31,0,0,0,0,,469,122,686,1,
5,27,96,0,0,0,0,0,,473,123,692,1,
5,27,97,1,0,0,0,0,,808,2,907,1,
5,27,98,2,0,0,1,1,125,0,125,223,1,
5,27,99,3,0,0,1,1,126,0,126,225,1,
5,27,100,4,0,0,1,1,127,0,127,227,1,
5,28,29,29,0,0,0,0,,106,34,169,1,
5,28,30,30,0,0,0,0,,108,58,196,1,
5,28,31,31,0,0,0,0,,95,59,185,1,
5,28,32,32,0,0,0,0,,97,60,189,1,
5,28,34,1,0,0,0,0,,102,62,198,1,
5,28,35,2,0,0,0,0,,63,63,161,1,
5,28,36,3,0,0,1,1,64,0,64,100,1,
5,28,37,4,0,0,1,1,65,0,65,102,1,
5,28,38,5,1,0,1,1,33,0,33,71,1,
5,28,39,6,0,0,0,0,,98,11,148,1,
5,28,40,7,0,0,0,0,,50,45,135,1,
5,28,41,8,0,0,0,0,,51,23,115,1,
5,28,42,9,0,0,0,0,,52,70,164,1,
5,28,43,10,0,0,0,0,,53,71,167,1,
5,28,44,11,0,0,0,0,,144,72,260,1,
5,28,45,12,0,0,0,0,,146,73,264,1,
5,28,46,13,0,0,1,1,74,0,74,120,1,
5,28,47,14,0,0,1,1,75,0,75,122,1,
5,28,48,15,0,0,1,1,76,0,76,124,1,
5,28,49,16,0,0,0,0,,224,11,284,1,
5,28,50,17,0,0,0,0,,142,11,203,1,
5,28,51,18,0,1,0,1,56,0,56,107,1,
5,28,52,19,0,0,0,0,,232,57,341,1,
5,28,53,20,0,0,0,0,,235,81,369,1,
5,28,54,21,0,0,0,0,,246,82,382,1,
5,28,55,22,0,0,0,0,,249,83,387,1,
5,28,56,23,0,0,1,1,84,0,84,140,1,
5,28,57,24,0,0,1,1,85,0,85,142,1,
5,28,58,25,0,0,1,1,86,0,86,144,1,
5,28,59,26,0,0,0,0,,71,87,217,1,
5,28,60,27,0,0,0,0,,169,11,240,1,
5,28,61,28,1,1,0,1,33,0,33,94,1,
5,28,62,29,0,0,0,0,,172,67,301,1,
5,28,63,30,0,0,0,0,,174,68,305,1,
5,28,64,31,0,0,0,0,,176,23,263,1,
5,28,65,32,0,0,0,0,,178,93,336,1,
5,28,66,0,0,0,0,0,,180,94,340,1,
5,28,67,1,0,0,0,0,,318,95,480,1,
5,28,68,2,0,0,0,0,,321,96,485,1,
5,28,69,3,0,0,1,1,97,0,97,166,1,
5,28,70,4,0,0,1,1,98,0,98,168,1,
5,28,71,5,1,0,1,1,33,0,33,104,1,
5,28,72,6,0,0,0,0,,164,11,247,1,
5,28,73,7,0,0,0,0,,83,78,234,1,
5,28,74,8,0,0,0,0,,84,79,237,1,
5,28,75,9,0,0,0,0,,597,80,752,1,
5,28,76,10,0,0,0,0,,603,104,783,1,
5,28,77,11,0,0,0,0,,348,105,530,1,
5,28,78,12,0,0,0,0,,351,106,535,1,
5,28,79,13,0,0,1,1,107,0,107,186,1,
5,28,80,14,0,0,1,1,108,0,108,188,1,
5,28,81,15,0,0,1,1,109,0,109,190,1,
5,28,82,16,0,0,0,0,,323,11,416,1,
5,28,83,17,0,0,0,0,,241,11,335,1,
5,28,84,18,0,1,0,1,89,0,89,173,1,
5,28,85,19,0,0,0,0,,218,90,393,1,
5,28,86,20,0,0,0,0,,220,91,397,1,
5,28,87,21,0,0,0,0,,378,23,488,1,
5,28,88,22,0,0,0,0,,381,116,585,1,
5,28,89,23,0,0,1,1,117,0,117,206,1,
5,28,90,24,0,0,1,1,118,0,118,208,1,
5,28,91,25,0,0,1,1,119,0,119,210,1,
5,28,92,26,0,0,0,0,,104,120,316,1,
5,28,93,27,0,0,0,0,,235,11,339,1,
5,28,94,28,1,1,0,1,33,0,33,127,1,
5,28,95,29,0,0,0,0,,238,100,433,1,
5,28,96,30,0,0,0,0,,240,101,437,1,
5,28,97,31,0,0,0,0,,242,102,441,1,
5,28,98,32,0,0,0,0,,997,103,1198,1,
5,28,99,0,0,0,0,0,,1005,127,1231,1,
5,28,100,1,0,0,0,0,,490,128,718,1,
5,29,30,30,0,0,0,0,,109,35,174,1,
5,29,31,31,0,0,0,0,,111,12,154,1,
5,29,32,32,0,0,0,0,,168,61,261,1,
5,29,33,33,0,0,0,0,,166,2,201,1,
5,29,35,1,0,0,0,0,,122,2,159,1,
5,29,36,2,0,0,0,0,,118,41,195,1,
5,29,37,3,0,0,0,0,,264,2,303,1,
5,29,38,4,0,0,1,1,67,0,67,105,1,
5,29,39,5,1,0,1,1,34,0,34,73,1,
5,29,40,6,0,0,0,0,,100,34,174,1,
5,29,41,7,0,0,0,0,,51,46,138,1,
5,29,42,8,0,0,0,0,,52,47,141,1,
5,29,43,9,0,0,0,0,,53,24,120,1,
5,29,44,10,0,0,0,0,,54,73,171,1,
5,29,45,11,0,0,0,0,,370,2,417,1,
5,29,46,12,0,0,0,0,,149,17,212,1,
5,29,47,13,0,0,0,0,,304,2,353,1,
5,29,48,14,0,0,1,1,77,0,77,125,1,
5,29,49,15,0,0,1,1,78,0,78,127,1,
5,29,50,16,0,0,0,0,,230,79,359,1,
5,29,51,17,0,0,0,0,,73,34,158,1,
5,29,52,18,0,0,0,0,,146,57,255,1,
5,29,53,19,0,1,0,1,58,0,58,111,1,
5,29,54,20,0,0,0,0,,240,59,353,1,
5,29,55,21,0,0,0,0,,370,2,427,1,
5,29,56,22,0,0,0,0,,254,17,327,1,
5,29,57,23,0,0,0,0,,516,2,575,1,
5,29,58,24,0,0,1,1,87,0,87,145,1,
5,29,59,25,0,0,1,1,88,0,88,147,1,
5,29,60,26,0,0,0,0,,73,89,222,1,
5,29,61,27,0,0,0,0,,73,90,224,1,
5,29,62,28,0,0,0,0,,174,34,270,1,
5,29,63,29,1,1,0,1,34,0,34,97,1,
5,29,64,30,0,0,0,0,,177,69,310,1,
5,29,65,31,0,0,0,0,,179,70,314,1,
5,29,66,32,0,0,0,0,,181,71,318,1,
5,29,67,33,0,0,0,0,,183,24,274,1,
5,29,68,0,0,0,0,0,,185,97,350,1,
5,29,69,1,0,0,0,0,,622,2,693,1,
5,29,70,2,0,0,0,0,,330,75,475,1,
5,29,71,3,0,0,0,0,,434,2,507,1,
5,29,72,4,0,0,1,1,101,0,101,173,1,
5,29,73,5,1,0,1,1,34,0,34,107,1,
5,29,74,6,0,0,0,0,,168,34,276,1,
5,29,75,7,0,0,0,0,,85,80,240,1,
5,29,76,8,0,0,0,0,,86,81,243,1,
5,29,77,9,0,0,0,0,,87,82,246,1,
5,29,78,10,0,0,0,0,,619,83,780,1,
5,29,79,11,0,0,0,0,,608,2,689,1,
5,29,80,12,0,0,0,0,,360,17,457,1,
5,29,81,13,0,0,0,0,,584,2,667,1,
5,29,82,14,0,0,1,1,111,0,111,193,1,
5,29,83,15,0,0,1,1,112,0,112,195,1,
5,29,84,16,0,0,0,0,,332,113,529,1,
5,29,85,17,0,0,0,0,,107,34,226,1,
5,29,86,18,0,0,0,0,,248,91,425,1,
5,29,87,19,0,1,0,1,92,0,92,179,1,
5,29,88,20,0,0,0,0,,225,93,406,1,
5,29,89,21,0,0,0,0,,574,2,665,1,
5,29,90,22,0,0,0,0,,390,17,497,1,
5,29,91,23,0,0,0,0,,754,2,847,1,
5,29,92,24,0,0,1,1,121,0,121,213,1,
5,29,93,25,0,0,1,1,122,0,122,215,1,
5,29,94,26,0,0,0,0,,107,123,324,1,
5,29,95,27,0,0,0,0,,107,124,326,1,
5,29,96,28,0,0,0,0,,242,34,372,1,
5,29,97,29,1,1,0,1,34,0,34,131,1,
5,29,98,30,0,0,0,0,,245,103,446,1,
5,29,99,31,0,0,0,0,,247,104,450,1,
5,29,100,32,0,0,0,0,,249,105,454,1,
5,30,31,31,0,0,0,0,,112,36,179,1,
5,30,32,32,0,0,0,0,,114,37,183,1,
5,30,33,33,0,0,0,0,,171,38,242,1,
5,30,34,34,0,0,0,0,,247,35,316,1,
5,30,36,1,0,0,0,0,,236,35,307,1,
5,30,37,2,0,0,0,0,,210,7,254,1,
5,30,38,3,0,0,0,0,,123,43,204,1,
5,30,39,4,0,0,0,0,,173,35,247,1,
5,30,41,6,0,0,0,0,,102,35,178,1,
5,30,42,7,0,0,0,0,,103,47,192,1,
5,30,43,8,0,0,0,0,,53,48,144,1,
5,30,44,9,0,0,0,0,,54,49,147,1,
5,30,46,11,0,0,0,0,,111,51,208,1,
5,30,47,12,0,0,0,0,,112,52,211,1,
5,30,48,13,0,0,0,0,,229,35,312,1,
5,30,49,14,0,0,0,0,,389,79,517,1,
5,30,51,16,0,0,0,0,,236,81,368,1,
5,30,52,17,0,0,0,0,,237,35,324,1,
5,30,53,18,0,0,0,0,,149,35,237,1,
5,30,54,19,0,0,0,0,,150,59,263,1,
5,30,56,21,0,0,0,0,,277,61,394,1,
5,30,57,22,0,0,0,0,,169,35,261,1,
5,30,58,23,0,0,0,0,,170,88,316,1,
5,30,59,24,0,0,0,0,,170,89,318,1,
5,30,61,26,0,0,0,0,,75,91,227,1,
5,30,62,27,0,0,0,0,,75,92,229,1,
5,30,63,28,0,0,0,0,,178,93,334,1,
5,30,64,29,0,0,0,0,,179,35,278,1,
5,30,66,31,0,0,0,0,,182,71,319,1,
5,30,67,32,0,0,0,0,,184,72,323,1,
5,30,68,33,0,0,0,0,,186,73,327,1,
5,30,69,34,0,0,0,0,,188,74,331,1,
5,30,71,1,0,0,0,0,,191,76,338,1,
5,30,72,2,0,0,0,0,,192,77,341,1,
5,30,73,3,0,0,0,0,,193,78,344,1,
5,30,74,4,0,0,0,0,,278,35,387,1,
5,30,76,6,0,0,0,0,,172,35,283,1,
5,30,77,7,0,0,0,0,,173,82,332,1,
5,30,78,8,0,0,0,0,,88,83,249,1,
5,30,79,9,0,0,0,0,,89,84,252,1,
5,30,81,11,0,0,0,0,,181,86,348,1,
5,30,82,12,0,0,0,0,,182,87,351,1,
5,30,83,13,0,0,0,0,,334,35,452,1,
5,30,84,14,0,0,0,0,,564,114,762,1,
5,30,86,16,0,0,0,0,,341,116,543,1,
5,30,87,17,0,0,0,0,,342,35,464,1,
5,30,88,18,0,0,0,0,,254,35,377,1,
5,30,89,19,0,0,0,0,,255,94,438,1,
5,30,91,21,0,0,0,0,,452,96,639,1,
5,30,92,22,0,0,0,0,,262,35,389,1,
5,30,93,23,0,0,0,0,,240,123,456,1,
5,30,94,24,0,0,0,0,,240,124,458,1,
5,30,96,26,0,0,0,0,,110,126,332,1,
5,30,97,27,0,0,0,0,,110,127,334,1,
5,30,98,28,0,0,0,0,,248,128,474,1,
5,30,99,29,0,0,0,0,,249,35,383,1,
5,31,32,32,0,0,0,0,,183,9,224,1,
5,31,33,33,0,0,0,0,,226,2,261,1,
5,31,34,34,0,0,0,0,,118,13,165,1,
5,31,35,35,0,0,0,0,,124,2,161,1,
5,31,37,1,0,0,0,0,,180,2,219,1,
5,31,38,2,0,0,0,0,,145,69,252,1,
5,31,39,3,0,0,0,0,,126,44,209,1,
5,31,40,4,0,0,0,0,,177,9,226,1,
5,31,41,5,1,0,1,1,36,0,36,77,1,
5,31,42,6,0,0,1,1,73,0,73,115,1,
5,31,43,7,0,0,0,0,,292,2,337,1,
5,31,44,8,0,0,0,0,,147,49,240,1,
5,31,45,9,0,0,0,0,,376,2,423,1,
5,31,46,10,0,0,0,0,,55,77,178,1,
5,31,47,11,0,0,0,0,,56,26,129,1,
5,31,48,12,0,0,0,0,,114,53,215,1,
5,31,49,13,0,0,0,0,,115,18,182,1,
5,31,50,14,0,0,0,0,,399,9,458,1,
5,31,51,15,0,0,1,1,82,0,82,133,1,
5,31,52,16,0,0,1,1,83,0,83,135,1,
5,31,53,17,0,0,0,0,,416,2,471,1,
5,31,54,18,0,0,0,0,,252,36,342,1,
5,31,55,19,0,0,0,0,,376,2,433,1,
5,31,56,20,0,0,0,0,,430,61,547,1,
5,31,57,21,0,1,0,1,62,0,62,119,1,
5,31,58,22,0,0,0,0,,285,9,352,1,
5,31,59,23,0,0,0,0,,174,18,251,1,
5,31,60,24,0,0,0,0,,174,91,325,1,
5,31,61,25,0,0,1,1,92,0,92,153,1,
5,31,62,26,0,0,1,1,93,0,93,155,1,
5,31,63,27,0,0,0,0,,596,2,661,1,
5,31,64,28,0,0,0,0,,318,95,477,1,
5,31,65,29,0,0,0,0,,392,2,459,1,
5,31,66,30,0,0,0,0,,286,71,423,1,
5,31,67,31,1,1,0,1,36,0,36,103,1,
5,31,68,32,0,0,0,0,,291,9,368,1,
5,31,69,33,0,0,0,0,,406,2,477,1,
5,31,70,34,0,0,0,0,,336,75,481,1,
5,31,71,35,0,0,0,0,,644,2,717,1,
5,31,72,0,0,0,0,0,,194,103,369,1,
5,31,73,1,0,0,0,0,,196,26,295,1,
5,31,74,2,0,0,0,0,,197,79,350,1,
5,31,75,3,0,0,0,0,,198,80,353,1,
5,31,76,4,0,0,0,0,,285,9,370,1,
5,31,77,5,1,0,1,1,36,0,36,113,1,
5,31,78,6,0,0,1,1,109,0,109,187,1,
5,31,79,7,0,0,0,0,,472,2,553,1,
5,31,80,8,0,0,0,0,,366,85,531,1,
5,31,81,9,0,0,0,0,,628,2,711,1,
5,31,82,10,0,0,0,0,,996,87,1165,1,
5,31,83,11,0,0,0,0,,92,88,263,1,
5,31,84,12,0,0,0,0,,186,89,359,1,
5,31,85,13,0,0,0,0,,187,18,290,1,
5,31,86,14,0,0,0,0,,579,9,674,1,
5,31,87,15,0,0,1,1,118,0,118,205,1,
5,31,88,16,0,0,1,1,119,0,119,207,1,
5,31,89,17,0,0,0,0,,632,2,723,1,
5,31,90,18,0,0,0,0,,396,36,522,1,
5,31,91,19,0,0,0,0,,592,2,685,1,
5,31,92,20,0,0,0,0,,487,97,676,1,
5,31,93,21,0,1,0,1,98,0,98,191,1,
5,31,94,22,0,0,0,0,,465,9,568,1,
5,31,95,23,0,0,0,0,,246,18,359,1,
5,31,96,24,0,0,0,0,,246,127,469,1,
5,31,97,25,0,0,1,1,128,0,128,225,1,
5,31,98,26,0,0,1,1,129,0,129,227,1,
5,31,99,27,0,0,0,0,,848,2,949,1,
5,31,100,28,0,0,0,0,,462,131,693,1,
5,32,33,33,0,0,0,0,,113,65,211,1,
5,32,34,34,0,0,0,0,,38,66,138,1,
5,32,35,35,0,0,0,0,,63,67,165,1,
5,32,36,36,0,0,0,0,,114,68,218,1,
5,32,38,1,0,0,0,0,,139,70,247,1,
5,32,39,2,0,0,0,0,,111,71,221,1,
5,32,40,3,0,0,0,0,,345,9,394,1,
5,32,41,4,0,0,0,0,,130,46,217,1,
5,32,42,5,1,0,1,1,37,0,37,79,1,
5,32,43,6,0,0,1,1,75,0,75,118,1,
5,32,44,7,0,0,1,1,76,0,76,120,1,
5,32,45,8,0,0,0,0,,150,77,272,1,
5,32,46,9,0,0,0,0,,152,78,276,1,
5,32,47,10,0,0,0,0,,55,79,181,1,
5,32,48,11,0,0,0,0,,56,80,184,1,
5,32,49,12,0,0,0,0,,57,27,133,1,
5,32,50,13,0,0,0,0,,117,55,222,1,
5,32,51,14,0,0,0,0,,242,37,330,1,
5,32,52,15,0,0,1,1,84,0,84,136,1,
5,32,53,16,0,0,1,1,85,0,85,138,1,
5,32,54,17,0,0,1,1,86,0,86,140,1,
5,32,55,18,0,0,0,0,,257,87,399,1,
5,32,56,19,0,0,0,0,,260,88,404,1,
5,32,57,20,0,0,0,0,,251,89,397,1,
5,32,58,21,0,0,0,0,,444,9,511,1,
5,32,59,22,0,1,0,1,64,0,64,123,1,
5,32,60,23,0,0,0,0,,177,37,274,1,
5,32,61,24,0,0,0,0,,178,93,332,1,
5,32,62,25,0,0,1,1,94,0,94,156,1,
5,32,63,26,0,0,1,1,95,0,95,158,1,
5,32,64,27,0,0,1,1,96,0,96,160,1,
5,32,65,28,0,0,0,0,,324,97,486,1,
5,32,66,29,0,0,0,0,,327,98,491,1,
5,32,67,30,0,0,0,0,,688,9,764,1,
5,32,68,31,0,0,0,0,,294,73,435,1,
5,32,69,32,1,1,0,1,37,0,37,106,1,
5,32,70,33,0,0,0,0,,187,102,359,1,
5,32,71,34,0,0,0,0,,75,103,249,1,
5,32,72,35,0,0,0,0,,345,104,521,1,
5,32,73,36,0,0,0,0,,348,105,526,1,
5,32,74,0,0,0,0,0,,198,106,378,1,
5,32,75,1,0,0,0,0,,200,107,382,1,
5,32,76,2,0,0,0,0,,202,27,305,1,
5,32,77,3,0,0,0,0,,203,82,362,1,
5,32,78,4,0,0,0,0,,204,83,365,1,
5,32,79,5,1,0,1,1,37,0,37,116,1,
5,32,80,6,0,0,1,1,112,0,112,192,1,
5,32,81,7,0,0,1,1,113,0,113,194,1,
5,32,82,8,0,0,0,0,,375,114,571,1,
5,32,83,9,0,0,0,0,,378,115,576,1,
5,32,84,10,0,0,0,0,,574,116,774,1,
5,32,85,11,0,0,0,0,,1030,9,1124,1,
5,32,86,12,0,0,0,0,,94,91,271,1,
5,32,87,13,0,0,0,0,,191,92,370,1,
5,32,88,14,0,0,0,0,,353,37,478,1,
5,32,89,15,0,0,1,1,121,0,121,210,1,
5,32,90,16,0,0,1,1,122,0,122,212,1,
5,32,91,17,0,0,1,1,123,0,123,214,1,
5,32,92,18,0,0,0,0,,405,124,621,1,
5,32,93,19,0,0,0,0,,408,125,626,1,
5,32,94,20,0,0,0,0,,1129,9,1232,1,
5,32,95,21,0,0,0,0,,502,100,697,1,
5,32,96,22,0,1,0,1,101,0,101,197,1,
5,32,97,23,0,0,0,0,,275,37,409,1,
5,32,98,24,0,0,0,0,,252,130,480,1,
5,32,99,25,0,0,1,1,131,0,131,230,1,
5,32,100,26,0,0,1,1,132,0,132,232,1,
5,33,34,34,0,0,0,0,,39,67,140,1,
5,33,35,35,0,0,1,1,68,0,68,103,1,
5,33,36,36,0,0,1,1,69,0,69,105,1,
5,33,37,37,0,0,0,0,,136,2,175,1,
5,33,39,1,0,0,0,0,,184,2,225,1,
5,33,40,2,0,0,0,0,,47,73,160,1,
5,33,41,3,0,0,0,0,,48,74,163,1,
5,33,42,4,0,0,0,0,,133,47,222,1,
5,33,43,5,1,0,1,1,38,0,38,81,1,
5,33,44,6,0,0,1,1,77,0,77,121,1,
5,33,45,7,0,0,1,1,78,0,78,123,1,
5,33,46,8,0,0,1,1,79,0,79,125,1,
5,33,47,9,0,0,0,0,,316,2,365,1,
5,33,48,10,0,0,0,0,,55,81,184,1,
5,33,49,11,0,0,0,0,,56,82,187,1,
5,33,50,12,0,0,0,0,,57,83,190,1,
5,33,51,13,0,0,0,0,,58,28,137,1,
5,33,52,14,0,0,0,0,,120,19,191,1,
5,33,53,15,0,0,1,1,86,0,86,139,1,
5,33,54,16,0,0,1,1,87,0,87,141,1,
5,33,55,17,0,0,1,1,88,0,88,143,1,
5,33,56,18,0,0,1,1,89,0,89,145,1,
5,33,57,19,0,0,0,0,,536,2,595,1,
5,33,58,20,0,0,0,0,,65,91,214,1,
5,33,59,21,0,0,0,0,,66,92,217,1,
5,33,60,22,0,0,0,0,,262,93,415,1,
5,33,61,23,0,1,0,1,66,0,66,127,1,
5,33,62,24,0,0,0,0,,182,19,263,1,
5,33,63,25,0,0,1,1,96,0,96,159,1,
5,33,64,26,0,0,1,1,97,0,97,161,1,
5,33,65,27,0,0,1,1,98,0,98,163,1,
5,33,66,28,0,0,1,1,99,0,99,165,1,
5,33,67,29,0,0,0,0,,734,2,803,1,
5,33,68,30,0,0,0,0,,186,101,355,1,
5,33,69,31,0,0,0,0,,188,102,359,1,
5,33,70,32,0,0,0,0,,302,75,447,1,
5,33,71,33,1,1,0,1,38,0,38,109,1,
5,33,72,34,0,0,0,0,,77,105,254,1,
5,33,73,35,0,0,1,1,106,0,106,179,1,
5,33,74,36,0,0,1,1,107,0,107,181,1,
5,33,75,37,0,0,0,0,,790,2,867,1,
5,33,76,0,0,0,0,0,,202,109,387,1,
5,33,77,1,0,0,0,0,,204,110,391,1,
5,33,78,2,0,0,0,0,,206,111,395,1,
5,33,79,3,0,0,0,0,,208,28,315,1,
5,33,80,4,0,0,0,0,,209,85,374,1,
5,33,81,5,1,0,1,1,38,0,38,119,1,
5,33,82,6,0,0,1,1,115,0,115,197,1,
5,33,83,7,0,0,1,1,116,0,116,199,1,
5,33,84,8,0,0,1,1,117,0,117,201,1,
5,33,85,9,0,0,0,0,,860,2,947,1,
5,33,86,10,0,0,0,0,,222,119,427,1,
5,33,87,11,0,0,0,0,,224,120,431,1,
5,33,88,12,0,0,0,0,,598,121,807,1,
5,33,89,13,0,0,0,0,,96,94,279,1,
5,33,90,14,0,0,0,0,,196,19,305,1,
5,33,91,15,0,0,1,1,124,0,124,215,1,
5,33,92,16,0,0,1,1,125,0,125,217,1,
5,33,93,17,0,0,1,1,126,0,126,219,1,
5,33,94,18,0,0,1,1,127,0,127,221,1,
5,33,95,19,0,0,0,0,,930,2,1027,1,
5,33,96,20,0,0,0,0,,242,129,467,1,
5,33,97,21,0,0,0,0,,244,130,471,1,
5,33,98,22,0,0,0,0,,517,103,718,1,
5,33,99,23,0,1,0,1,104,0,104,203,1,
5,33,100,24,0,0,0,0,,258,19,377,1,
5,34,35,35,0,0,1,1,69,0,69,104,1,
5,34,36,36,0,0,1,1,70,0,70,106,1,
5,34,37,37,0,0,1,1,71,0,71,108,1,
5,34,38,38,0,0,1,1,72,0,72,110,1,
5,34,40,1,0,0,0,0,,46,74,160,1,
5,34,41,2,0,0,0,0,,47,75,163,1,
5,34,42,3,0,0,0,0,,48,76,166,1,
5,34,43,4,0,0,0,0,,49,77,169,1,
5,34,44,5,1,0,1,1,39,0,39,83,1,
5,34,45,6,0,0,1,1,79,0,79,124,1,
5,34,46,7,0,0,1,1,80,0,80,126,1,
5,34,47,8,0,0,1,1,81,0,81,128,1,
5,34,48,9,0,0,1,1,82,0,82,130,1,
5,34,49,10,0,0,0,0,,55,83,187,1,
5,34,50,11,0,0,0,0,,56,84,190,1,
5,34,51,12,0,0,0,0,,57,85,193,1,
5,34,52,13,0,0,0,0,,58,86,196,1,
5,34,53,14,0,0,0,0,,59,29,141,1,
5,34,54,15,0,0,1,1,88,0,88,142,1,
5,34,55,16,0,0,1,1,89,0,89,144,1,
5,34,56,17,0,0,1,1,90,0,90,146,1,
5,34,57,18,0,0,1,1,91,0,91,148,1,
5,34,58,19,0,0,1,1,92,0,92,150,1,
5,34,59,20,0,0,0,0,,65,93,217,1,
5,34,60,21,0,0,0,0,,66,94,220,1,
5,34,61,22,0,0,0,0,,67,95,223,1,
5,34,62,23,0,0,0,0,,68,96,226,1,
5,34,63,24,0,1,0,1,68,0,68,131,1,
5,34,64,25,0,0,1,1,98,0,98,162,1,
5,34,65,26,0,0,1,1,99,0,99,164,1,
5,34,66,27,0,0,1,1,100,0,100,166,1,
5,34,67,28,0,0,1,1,101,0,101,168,1,
5,34,68,29,0,0,1,1,102,0,102,170,1,
5,34,69,30,0,0,0,0,,188,103,360,1,
5,34,70,31,0,0,0,0,,190,104,364,1,
5,34,71,32,0,0,0,0,,192,105,368,1,
5,34,72,33,0,0,0,0,,194,106,372,1,
5,34,73,34,1,1,0,1,39,0,39,112,1,
5,34,74,35,0,0,1,1,108,0,108,182,1,
5,34,75,36,0,0,1,1,109,0,109,184,1,
5,34,76,37,0,0,1,1,110,0,110,186,1,
5,34,77,38,0,0,1,1,111,0,111,188,1,
5,34,78,0,0,0,0,0,,206,112,396,1,
5,34,79,1,0,0,0,0,,208,113,400,1,
5,34,80,2,0,0,0,0,,210,114,404,1,
5,34,81,3,0,0,0,0,,212,115,408,1,
5,34,82,4,0,0,0,0,,214,29,325,1,
5,34,83,5,1,0,1,1,39,0,39,122,1,
5,34,84,6,0,0,1,1,118,0,118,202,1,
5,34,85,7,0,0,1,1,119,0,119,204,1,
5,34,86,8,0,0,1,1,120,0,120,206,1,
5,34,87,9,0,0,1,1,121,0,121,208,1,
5,34,88,10,0,0,0,0,,226,122,436,1,
5,34,89,11,0,0,0,0,,228,123,440,1,
5,34,90,12,0,0,0,0,,230,124,444,1,
5,34,91,13,0,0,0,0,,232,125,448,1,
5,34,92,14,0,0,0,0,,98,97,287,1,
5,34,93,15,0,0,1,1,127,0,127,220,1,
5,34,94,16,0,0,1,1,128,0,128,222,1,
5,34,95,17,0,0,1,1,129,0,129,224,1,
5,34,96,18,0,0,1,1,130,0,130,226,1,
5,34,97,19,0,0,1,1,131,0,131,228,1,
5,34,98,20,0,0,0,0,,246,132,476,1,
5,34,99,21,0,0,0,0,,248,133,480,1,
5,34,100,22,0,0,0,0,,250,134,484,1,
5,35,36,36,0,0,1,1,71,0,71,107,1,
5,35,37,37,0,0,1,1,72,0,72,109,1,
5,35,38,38,0,0,1,1,73,0,73,111,1,
5,35,39,39,0,0,1,1,74,0,74,113,1,
5,35,41,1,0,0,1,1,76,0,76,117,1,
5,35,42,2,0,0,1,1,77,0,77,119,1,
5,35,43,3,0,0,1,1,78,0,78,121,1,
5,35,44,4,0,0,1,1,79,0,79,123,1,
5,35,46,6,0,0,1,1,81,0,81,127,1,
5,35,47,7,0,0,1,1,82,0,82,129,1,
5,35,48,8,0,0,1,1,83,0,83,131,1,
5,35,49,9,0,0,1,1,84,0,84,133,1,
5,35,51,11,0,0,1,1,86,0,86,137,1,
5,35,52,12,0,0,1,1,87,0,87,139,1,
5,35,53,13,0,0,1,1,88,0,88,141,1,
5,35,54,14,0,0,1,1,89,0,89,143,1,
5,35,56,16,0,0,1,1,91,0,91,147,1,
5,35,57,17,0,0,1,1,92,0,92,149,1,
5,35,58,18,0,0,1,1,93,0,93,151,1,
5,35,59,19,0,0,1,1,94,0,94,153,1,
5,35,61,21,0,0,1,1,96,0,96,157,1,
5,35,62,22,0,0,1,1,97,0,97,159,1,
5,35,63,23,0,0,1,1,98,0,98,161,1,
5,35,64,24,0,0,1,1,99,0,99,163,1,
5,35,66,26,0,0,1,1,101,0,101,167,1,
5,35,67,27,0,0,1,1,102,0,102,169,1,
5,35,68,28,0,0,1,1,103,0,103,171,1,
5,35,69,29,0,0,1,1,104,0,104,173,1,
5,35,71,31,0,0,1,1,106,0,106,177,1,
5,35,72,32,0,0,1,1,107,0,107,179,1,
5,35,73,33,0,0,1,1,108,0,108,181,1,
5,35,74,34,0,0,1,1,109,0,109,183,1,
5,35,76,36,0,0,1,1,111,0,111,187,1,
5,35,77,37,0,0,1,1,112,0,112,189,1,
5,35,78,38,0,0,1,1,113,0,113,191,1,
5,35,79,39,0,0,1,1,114,0,114,193,1,
5,35,81,1,0,0,1,1,116,0,116,197,1,
5,35,82,2,0,0,1,1,117,0,117,199,1,
5,35,83,3,0,0,1,1,118,0,118,201,1,
5,35,84,4,0,0,1,1,119,0,119,203,1,
5,35,86,6,0,0,1,1,121,0,121,207,1,
5,35,87,7,0,0,1,1,122,0,122,209,1,
5,35,88,8,0,0,1,1,123,0,123,211,1,
5,35,89,9,0,0,1,1,124,0,124,213,1,
5,35,91,11,0,0,1,1,126,0,126,217,1,
5,35,92,12,0,0,1,1,127,0,127,219,1,
5,35,93,13,0,0,1,1,128,0,128,221,1,
5,35,94,14,0,0,1,1,129,0,129,223,1,
5,35,96,16,0,0,1,1,131,0,131,227,1,
5,35,97,17,0,0,1,1,132,0,132,229,1,
5,35,98,18,0,0,1,1,133,0,133,231,1,
5,35,99,19,0,0,1,1,134,0,134,233,1,
5,36,37,37,0,0,0,0,,47,73,157,1,
5,36,38,38,0,0,0,0,,48,74,160,1,
5,36,39,39,0,0,0,0,,49,75,163,1,
5,36,40,40,0,0,0,0,,50,76,166,1,
5,36,42,1,0,0,1,1,78,0,78,120,1,
5,36,43,2,0,0,1,1,79,0,79,122,1,
5,36,44,3,0,0,1,1,80,0,80,124,1,
5,36,45,4,0,0,1,1,81,0,81,126,1,
5,36,46,5,1,0,1,1,41,0,41,87,1,
5,36,47,6,0,0,0,0,,57,83,187,1,
5,36,48,7,0,0,0,0,,58,84,190,1,
5,36,49,8,0,0,0,0,,59,85,193,1,
5,36,50,9,0,0,0,0,,60,86,196,1,
5,36,51,10,0,0,0,0,,61,87,199,1,
5,36,52,11,0,0,1,1,88,0,88,140,1,
5,36,53,12,0,0,1,1,89,0,89,142,1,
5,36,54,13,0,0,1,1,90,0,90,144,1,
5,36,55,14,0,0,1,1,91,0,91,146,1,
5,36,56,15,0,0,1,1,92,0,92,148,1,
5,36,57,16,0,0,0,0,,67,31,155,1,
5,36,58,17,0,0,0,0,,68,94,220,1,
5,36,59,18,0,0,0,0,,69,95,223,1,
5,36,60,19,0,0,0,0,,70,96,226,1,
5,36,61,20,0,0,0,0,,71,97,229,1,
5,36,62,21,0,0,1,1,98,0,98,160,1,
5,36,63,22,0,0,1,1,99,0,99,162,1,
5,36,64,23,0,0,1,1,100,0,100,164,1,
5,36,65,24,0,0,1,1,101,0,101,166,1,
5,36,66,25,0,0,1,1,102,0,102,168,1,
5,36,67,26,0,1,0,1,72,0,72,139,1,
5,36,68,27,0,0,0,0,,78,104,250,1,
5,36,69,28,0,0,0,0,,79,105,253,1,
5,36,70,29,0,0,0,0,,80,106,256,1,
5,36,71,30,0,0,0,0,,81,107,259,1,
5,36,72,31,0,0,1,1,108,0,108,180,1,
5,36,73,32,0,0,1,1,109,0,109,182,1,
5,36,74,33,0,0,1,1,110,0,110,184,1,
5,36,75,34,0,0,1,1,111,0,111,186,1,
5,36,76,35,0,0,1,1,112,0,112,188,1,
5,36,77,36,1,1,0,1,41,0,41,118,1,
5,36,78,37,0,0,0,0,,212,114,404,1,
5,36,79,38,0,0,0,0,,214,115,408,1,
5,36,80,39,0,0,0,0,,216,116,412,1,
5,36,81,40,0,0,0,0,,218,117,416,1,
5,36,82,0,0,0,0,0,,220,118,420,1,
5,36,83,1,0,0,1,1,119,0,119,202,1,
5,36,84,2,0,0,1,1,120,0,120,204,1,
5,36,85,3,0,0,1,1,121,0,121,206,1,
5,36,86,4,0,0,1,1,122,0,122,208,1,
5,36,87,5,1,0,1,1,41,0,41,128,1,
5,36,88,6,0,0,0,0,,232,31,351,1,
5,36,89,7,0,0,0,0,,234,125,448,1,
5,36,90,8,0,0,0,0,,236,126,452,1,
5,36,91,9,0,0,0,0,,238,127,456,1,
5,36,92,10,0,0,0,0,,240,128,460,1,
5,36,93,11,0,0,1,1,129,0,129,222,1,
5,36,94,12,0,0,1,1,130,0,130,224,1,
5,36,95,13,0,0,1,1,131,0,131,226,1,
5,36,96,14,0,0,1,1,132,0,132,228,1,
5,36,97,15,0,0,1,1,133,0,133,230,1,
5,36,98,16,0,0,0,0,,108,103,309,1,
5,36,99,17,0,0,0,0,,254,135,488,1,
5,36,100,18,0,0,0,0,,256,136,492,1,
5,37,38,38,0,0,0,0,,133,75,246,1,
5,37,39,39,0,0,0,0,,49,76,164,1,
5,37,40,40,0,0,0,0,,50,77,167,1,
5,37,41,41,0,0,0,0,,202,2,245,1,
5,37,43,1,0,0,0,0,,160,2,205,1,
5,37,44,2,0,0,1,1,81,0,81,125,1,
5,37,45,3,0,0,1,1,82,0,82,127,1,
5,37,46,4,0,0,1,1,83,0,83,129,1,
5,37,47,5,1,0,1,1,42,0,42,89,1,
5,37,48,6,0,0,0,0,,153,53,254,1,
5,37,49,7,0,0,0,0,,59,86,194,1,
5,37,50,8,0,0,0,0,,60,87,197,1,
5,37,51,9,0,0,0,0,,61,88,200,1,
5,37,52,10,0,0,0,0,,62,89,203,1,
5,37,53,11,0,0,0,0,,360,2,415,1,
5,37,54,12,0,0,1,1,91,0,91,145,1,
5,37,55,13,0,0,1,1,92,0,92,147,1,
5,37,56,14,0,0,1,1,93,0,93,149,1,
5,37,57,15,0,0,1,1,94,0,94,151,1,
5,37,58,16,0,0,0,0,,136,21,215,1,
5,37,59,17,0,0,0,0,,69,32,160,1,
5,37,60,18,0,0,0,0,,70,97,227,1,
5,37,61,19,0,0,0,0,,71,98,230,1,
5,37,62,20,0,0,0,0,,72,99,233,1,
5,37,63,21,0,0,0,0,,600,2,665,1,
5,37,64,22,0,0,1,1,101,0,101,165,1,
5,37,65,23,0,0,1,1,102,0,102,167,1,
5,37,66,24,0,0,1,1,103,0,103,169,1,
5,37,67,25,0,0,1,1,104,0,104,171,1,
5,37,68,26,0,0,0,0,,204,21,293,1,
5,37,69,27,0,1,0,1,74,0,74,143,1,
5,37,70,28,0,0,0,0,,304,107,481,1,
5,37,71,29,0,0,0,0,,81,108,260,1,
5,37,72,30,0,0,0,0,,82,109,263,1,
5,37,73,31,0,0,0,0,,880,2,955,1,
5,37,74,32,0,0,1,1,111,0,111,185,1,
5,37,75,33,0,0,1,1,112,0,112,187,1,
5,37,76,34,0,0,1,1,113,0,113,189,1,
5,37,77,35,0,0,1,1,114,0,114,191,1,
5,37,78,36,0,0,0,0,,89,115,282,1,
5,37,79,37,1,1,0,1,42,0,42,121,1,
5,37,80,38,0,0,0,0,,344,85,509,1,
5,37,81,39,0,0,0,0,,219,118,418,1,
5,37,82,40,0,0,0,0,,221,119,422,1,
5,37,83,41,0,0,0,0,,223,120,426,1,
5,37,84,0,0,0,0,0,,225,121,430,1,
5,37,85,1,0,0,0,0,,1018,2,1105,1,
5,37,86,2,0,0,1,1,123,0,123,209,1,
5,37,87,3,0,0,1,1,124,0,124,211,1,
5,37,88,4,0,0,1,1,125,0,125,213,1,
5,37,89,5,1,0,1,1,42,0,42,131,1,
5,37,90,6,0,0,0,0,,237,95,422,1,
5,37,91,7,0,0,0,0,,239,32,362,1,
5,37,92,8,0,0,0,0,,241,129,462,1,
5,37,93,9,0,0,0,0,,243,130,466,1,
5,37,94,10,0,0,0,0,,245,131,470,1,
5,37,95,11,0,0,0,0,,1098,2,1195,1,
5,37,96,12,0,0,1,1,133,0,133,229,1,
5,37,97,13,0,0,1,1,134,0,134,231,1,
5,37,98,14,0,0,1,1,135,0,135,233,1,
5,37,99,15,0,0,1,1,136,0,136,235,1,
5,37,100,16,0,0,0,0,,220,21,341,1,
5,38,39,39,0,0,0,0,,223,11,273,1,
5,38,40,40,0,0,0,0,,138,78,256,1,
5,38,41,41,0,0,0,0,,125,79,245,1,
5,38,42,42,0,0,0,0,,127,80,249,1,
5,38,44,1,0,0,0,0,,132,82,258,1,
5,38,45,2,0,0,0,0,,83,83,211,1,
5,38,46,3,0,0,1,1,84,0,84,130,1,
5,38,47,4,0,0,1,1,85,0,85,132,1,
5,38,48,5,1,0,1,1,43,0,43,91,1,
5,38,49,6,0,0,0,0,,156,54,259,1,
5,38,50,7,0,0,0,0,,421,11,482,1,
5,38,51,8,0,0,0,0,,61,89,201,1,
5,38,52,9,0,0,0,0,,62,90,204,1,
5,38,53,10,0,0,0,0,,63,91,207,1,
5,38,54,11,0,0,0,0,,184,92,330,1,
5,38,55,12,0,0,0,0,,186,93,334,1,
5,38,56,13,0,0,1,1,94,0,94,150,1,
5,38,57,14,0,0,1,1,95,0,95,152,1,
5,38,58,15,0,0,1,1,96,0,96,154,1,
5,38,59,16,0,0,0,0,,284,43,386,1,
5,38,60,17,0,0,0,0,,139,65,264,1,
5,38,61,18,0,0,0,0,,71,33,165,1,
5,38,62,19,0,0,0,0,,72,100,234,1,
5,38,63,20,0,0,0,0,,73,101,237,1,
5,38,64,21,0,0,0,0,,306,102,472,1,
5,38,65,22,0,0,0,0,,309,103,477,1,
5,38,66,23,0,0,1,1,104,0,104,170,1,
5,38,67,24,0,0,1,1,105,0,105,172,1,
5,38,68,25,0,0,1,1,106,0,106,174,1,
5,38,69,26,0,0,0,0,,208,107,384,1,
5,38,70,27,0,0,0,0,,209,43,322,1,
5,38,71,28,0,1,0,1,76,0,76,147,1,
5,38,72,29,0,0,0,0,,542,11,625,1,
5,38,73,30,0,0,0,0,,315,111,499,1,
5,38,74,31,0,0,0,0,,448,112,634,1,
5,38,75,32,0,0,0,0,,452,113,640,1,
5,38,76,33,0,0,1,1,114,0,114,190,1,
5,38,77,34,0,0,1,1,115,0,115,192,1,
5,38,78,35,0,0,1,1,116,0,116,194,1,
5,38,79,36,0,0,0,0,,91,117,287,1,
5,38,80,37,0,0,0,0,,219,118,417,1,
5,38,81,38,1,1,0,1,43,0,43,124,1,
5,38,82,39,0,0,0,0,,352,87,521,1,
5,38,83,40,0,0,0,0,,838,11,932,1,
5,38,84,41,0,0,0,0,,226,122,432,1,
5,38,85,42,0,0,0,0,,228,123,436,1,
5,38,86,0,0,0,0,0,,230,124,440,1,
5,38,87,1,0,0,0,0,,543,125,755,1,
5,38,88,2,0,0,0,0,,547,126,761,1,
5,38,89,3,0,0,1,1,127,0,127,216,1,
5,38,90,4,0,0,1,1,128,0,128,218,1,
5,38,91,5,1,0,1,1,43,0,43,134,1,
5,38,92,6,0,0,0,0,,242,97,431,1,
5,38,93,7,0,0,0,0,,244,98,435,1,
5,38,94,8,0,0,0,0,,246,33,373,1,
5,38,95,9,0,0,0,0,,248,133,476,1,
5,38,96,10,0,0,0,0,,250,134,480,1,
5,38,97,11,0,0,0,0,,583,135,815,1,
5,38,98,12,0,0,0,0,,587,136,821,1,
5,38,99,13,0,0,1,1,137,0,137,236,1,
5,38,100,14,0,0,1,1,138,0,138,238,1,
5,39,40,40,0,0,0,0,,228,45,313,1,
5,39,41,41,0,0,0,0,,141,80,262,1,
5,39,42,42,0,0,0,0,,218,81,341,1,
5,39,43,43,0,0,0,0,,216,2,261,1,
5,39,45,1,0,0,0,0,,162,2,209,1,
5,39,46,2,0,0,0,0,,243,17,306,1,
5,39,47,3,0,0,0,0,,430,2,479,1,
5,39,48,4,0,0,1,1,87,0,87,135,1,
5,39,49,5,1,0,1,1,44,0,44,93,1,
5,39,50,6,0,0,0,0,,219,11,280,1,
5,39,51,7,0,0,0,0,,161,56,268,1,
5,39,52,8,0,0,0,0,,435,91,578,1,
5,39,53,9,0,0,0,0,,63,92,208,1,
5,39,54,10,0,0,0,0,,64,93,211,1,
5,39,55,11,0,0,0,0,,470,2,527,1,
5,39,56,12,0,0,0,0,,189,61,306,1,
5,39,57,13,0,0,0,0,,480,2,539,1,
5,39,58,14,0,0,1,1,97,0,97,155,1,
5,39,59,15,0,0,1,1,98,0,98,157,1,
5,39,60,16,0,0,0,0,,487,11,558,1,
5,39,61,17,0,0,0,0,,142,22,225,1,
5,39,62,18,0,0,0,0,,142,67,271,1,
5,39,63,19,0,0,0,0,,73,34,170,1,
5,39,64,20,0,0,0,0,,74,103,241,1,
5,39,65,21,0,0,0,0,,624,2,691,1,
5,39,66,22,0,0,0,0,,314,44,424,1,
5,39,67,23,0,0,0,0,,636,2,705,1,
5,39,68,24,0,0,1,1,107,0,107,175,1,
5,39,69,25,0,0,1,1,108,0,108,177,1,
5,39,70,26,0,0,0,0,,212,109,391,1,
5,39,71,27,0,0,0,0,,213,22,306,1,
5,39,72,28,0,0,0,0,,351,11,434,1,
5,39,73,29,0,1,0,1,78,0,78,151,1,
5,39,74,30,0,0,0,0,,556,79,709,1,
5,39,75,31,0,0,0,0,,614,2,691,1,
5,39,76,32,0,0,0,0,,459,115,650,1,
5,39,77,33,0,0,0,0,,928,2,1007,1,
5,39,78,34,0,0,1,1,117,0,117,195,1,
5,39,79,35,0,0,1,1,118,0,118,197,1,
5,39,80,36,0,0,0,0,,93,119,292,1,
5,39,81,37,0,0,0,0,,93,120,294,1,
5,39,82,38,0,0,0,0,,355,11,448,1,
5,39,83,39,1,1,0,1,44,0,44,127,1,
5,39,84,40,0,0,0,0,,360,89,533,1,
5,39,85,41,0,0,0,0,,363,90,538,1,
5,39,86,42,0,0,0,0,,865,125,1076,1,
5,39,87,43,0,0,0,0,,233,126,446,1,
5,39,88,0,0,0,0,0,,235,127,450,1,
5,39,89,1,0,0,0,0,,1068,2,1159,1,
5,39,90,2,0,0,0,0,,559,95,744,1,
5,39,91,3,0,0,0,0,,694,2,787,1,
5,39,92,4,0,0,1,1,131,0,131,223,1,
5,39,93,5,1,0,1,1,44,0,44,137,1,
5,39,94,6,0,0,0,0,,351,11,456,1,
5,39,95,7,0,0,0,0,,249,100,444,1,
5,39,96,8,0,0,0,0,,251,101,448,1,
5,39,97,9,0,0,0,0,,253,34,384,1,
5,39,98,10,0,0,0,0,,255,137,490,1,
5,39,99,11,0,0,0,0,,1010,2,1111,1,
5,39,100,12,0,0,0,0,,599,105,804,1,
5,40,41,41,0,0,0,0,,233,46,320,1,
5,40,42,42,0,0,0,0,,236,82,360,1,
5,40,43,43,0,0,0,0,,321,48,412,1,
5,40,44,44,0,0,0,0,,317,45,406,1,
5,40,46,1,0,0,0,0,,306,45,397,1,
5,40,47,2,0,0,0,0,,270,52,369,1,
5,40,48,3,0,0,0,0,,251,53,352,1,
5,40,49,4,0,0,0,0,,312,9,370,1,
5,40,51,6,0,0,0,0,,223,45,319,1,
5,40,52,7,0,0,0,0,,164,57,273,1,
5,40,53,8,0,0,0,0,,443,58,554,1,
5,40,54,9,0,0,0,0,,449,94,597,1,
5,40,56,11,0,0,0,0,,746,96,898,1,
5,40,57,12,0,0,0,0,,463,62,582,1,
5,40,58,13,0,0,0,0,,429,9,496,1,
5,40,59,14,0,0,0,0,,688,9,756,1,
5,40,61,16,0,0,0,0,,497,101,659,1,
5,40,62,17,0,0,0,0,,297,45,404,1,
5,40,63,18,0,0,0,0,,145,68,276,1,
5,40,64,19,0,0,0,0,,145,69,278,1,
5,40,66,21,0,0,0,0,,257,71,394,1,
5,40,67,22,0,0,0,0,,438,9,514,1,
5,40,68,23,0,0,0,0,,643,9,720,1,
5,40,69,24,0,0,0,0,,419,109,597,1,
5,40,71,26,0,0,0,0,,216,111,398,1,
5,40,72,27,0,0,0,0,,217,112,401,1,
5,40,73,28,0,0,0,0,,218,45,336,1,
5,40,74,29,0,0,0,0,,359,79,512,1,
5,40,76,31,0,0,0,0,,528,9,613,1,
5,40,77,32,0,0,0,0,,697,9,783,1,
5,40,78,33,0,0,0,0,,220,118,416,1,
5,40,79,34,0,0,0,0,,220,119,418,1,
5,40,81,36,0,0,0,0,,95,121,297,1,
5,40,82,37,0,0,0,0,,95,122,299,1,
5,40,83,38,0,0,0,0,,228,123,434,1,
5,40,84,39,0,0,0,0,,363,45,492,1,
5,40,86,41,0,0,0,0,,368,91,545,1,
5,40,87,42,0,0,0,0,,371,92,550,1,
5,40,88,43,0,0,0,0,,884,93,1065,1,
5,40,89,44,0,0,0,0,,892,129,1110,1,
5,40,91,1,0,0,0,0,,1429,131,1651,1,
5,40,92,2,0,0,0,0,,912,97,1101,1,
5,40,93,3,0,0,0,0,,386,98,577,1,
5,40,94,4,0,0,0,0,,492,9,595,1,
5,40,96,6,0,0,0,0,,358,45,499,1,
5,40,97,7,0,0,0,0,,254,102,453,1,
5,40,98,8,0,0,0,0,,256,103,457,1,
5,40,99,9,0,0,0,0,,258,104,461,1,
6,7,8,8,0,1,0,1,14,0,14,22,1,
6,7,9,9,0,1,0,1,15,0,15,24,1,
6,7,10,10,0,1,0,1,16,0,16,26,1,
6,7,11,11,0,1,0,1,17,0,17,28,1,
6,7,12,12,0,1,0,1,18,0,18,30,1,
6,7,14,1,0,0,1,1,21,0,21,35,1,
6,7,15,2,0,0,1,1,22,0,22,37,1,
6,7,16,3,0,0,1,1,23,0,23,39,1,
6,7,17,4,0,0,1,1,24,0,24,41,1,
6,7,18,5,0,0,1,1,25,0,25,43,1,
6,7,19,6,1,0,1,1,13,0,13,32,1,
6,7,20,7,1,1,0,1,13,0,13,33,1,
6,7,21,8,0,1,0,1,27,0,27,48,1,
6,7,22,9,0,1,0,1,28,0,28,50,1,
6,7,23,10,0,1,0,1,29,0,29,52,1,
6,7,24,11,0,1,0,1,30,0,30,54,1,
6,7,25,12,0,1,0,1,31,0,31,56,1,
6,7,26,0,0,1,0,1,32,0,32,58,1,
6,7,27,1,0,0,1,1,34,0,34,61,1,
6,7,28,2,0,0,1,1,35,0,35,63,1,
6,7,29,3,0,0,1,1,36,0,36,65,1,
6,7,30,4,0,0,1,1,37,0,37,67,1,
6,7,31,5,0,0,1,1,38,0,38,69,1,
6,7,32,6,1,0,1,1,13,0,13,45,1,
6,7,33,7,1,1,0,1,13,0,13,46,1,
6,7,34,8,0,1,0,1,40,0,40,74,1,
6,7,35,9,0,1,0,1,41,0,41,76,1,
6,7,36,10,0,1,0,1,42,0,42,78,1,
6,7,37,11,0,1,0,1,43,0,43,80,1,
6,7,38,12,0,1,0,1,44,0,44,82,1,
6,7,39,0,0,1,0,1,45,0,45,84,1,
6,7,40,1,0,0,1,1,47,0,47,87,1,
6,7,41,2,0,0,1,1,48,0,48,89,1,
6,7,42,3,0,0,1,1,49,0,49,91,1,
6,7,43,4,0,0,1,1,50,0,50,93,1,
6,7,44,5,0,0,1,1,51,0,51,95,1,
6,7,45,6,1,0,1,1,13,0,13,58,1,
6,7,46,7,1,1,0,1,13,0,13,59,1,
6,7,47,8,0,1,0,1,53,0,53,100,1,
6,7,48,9,0,1,0,1,54,0,54,102,1,
6,7,49,10,0,1,0,1,55,0,55,104,1,
6,7,50,11,0,1,0,1,56,0,56,106,1,
6,7,51,12,0,1,0,1,57,0,57,108,1,
6,7,52,0,0,1,0,1,58,0,58,110,1,
6,7,53,1,0,0,1,1,60,0,60,113,1,
6,7,54,2,0,0,1,1,61,0,61,115,1,
6,7,55,3,0,0,1,1,62,0,62,117,1,
6,7,56,4,0,0,1,1,63,0,63,119,1,
6,7,57,5,0,0,1,1,64,0,64,121,1,
6,7,58,6,1,0,1,1,13,0,13,71,1,
6,7,59,7,1,1,0,1,13,0,13,72,1,
6,7,60,8,0,1,0,1,66,0,66,126,1,
6,7,61,9,0,1,0,1,67,0,67,128,1,
6,7,62,10,0,1,0,1,68,0,68,130,1,
6,7,63,11,0,1,0,1,69,0,69,132,1,
6,7,64,12,0,1,0,1,70,0,70,134,1,
6,7,65,0,0,1,0,1,71,0,71,136,1,
6,7,66,1,0,0,1,1,73,0,73,139,1,
6,7,67,2,0,0,1,1,74,0,74,141,1,
6,7,68,3,0,0,1,1,75,0,75,143,1,
6,7,69,4,0,0,1,1,76,0,76,145,1,
6,7,70,5,0,0,1,1,77,0,77,147,1,
6,7,71,6,1,0,1,1,13,0,13,84,1,
6,7,72,7,1,1,0,1,13,0,13,85,1,
6,7,73,8,0,1,0,1,79,0,79,152,1,
6,7,74,9,0,1,0,1,80,0,80,154,1,
6,7,75,10,0,1,0,1,81,0,81,156,1,
6,7,76,11,0,1,0,1,82,0,82,158,1,
6,7,77,12,0,1,0,1,83,0,83,160,1,
6,7,78,0,0,1,0,1,84,0,84,162,1,
6,7,79,1,0,0,1,1,86,0,86,165,1,
6,7,80,2,0,0,1,1,87,0,87,167,1,
6,7,81,3,0,0,1,1,88,0,88,169,1,
6,7,82,4,0,0,1,1,89,0,89,171,1,
6,7,83,5,0,0,1,1,90,0,90,173,1,
6,7,84,6,1,0,1,1,13,0,13,97,1,
6,7,85,7,1,1,0,1,13,0,13,98,1,
6,7,86,8,0,1,0,1,92,0,92,178,1,
6,7,87,9,0,1,0,1,93,0,93,180,1,
6,7,88,10,0,1,0,1,94,0,94,182,1,
6,7,89,11,0,1,0,1,95,0,95,184,1,
6,7,90,12,0,1,0,1,96,0,96,186,1,
6,7,91,0,0,1,0,1,97,0,97,188,1,
6,7,92,1,0,0,1,1,99,0,99,191,1,
6,7,93,2,0,0,1,1,100,0,100,193,1,
6,7,94,3,0,0,1,1,101,0,101,195,1,
6,7,95,4,0,0,1,1,102,0,102,197,1,
6,7,96,5,0,0,1,1,103,0,103,199,1,
6,7,97,6,1,0,1,1,13,0,13,110,1,
6,7,98,7,1,1,0,1,13,0,13,111,1,
6,7,99,8,0,1,0,1,105,0,105,204,1,
6,7,100,9,0,1,0,1,106,0,106,206,1,
6,8,9,9,0,1,0,1,15,0,15,24,1,
6,8,11,11,0,1,0,1,17,0,17,28,1,
6,8,13,13,0,1,0,1,19,0,19,32,1,
6,8,15,1,0,0,0,0,,60,7,82,1,
6,8,17,3,0,0,1,1,25,0,25,42,1,
6,8,19,5,0,0,1,1,27,0,27,46,1,
6,8,21,7,1,0,0,1,14,0,14,35,1,
6,8,23,9,0,1,0,1,29,0,29,52,1,
6,8,25,11,0,1,0,1,31,0,31,56,1,
6,8,27,13,0,1,0,1,33,0,33,60,1,
6,8,29,1,0,0,0,0,,102,7,138,1,
6,8,31,3,0,0,1,1,39,0,39,70,1,
6,8,33,5,0,0,1,1,41,0,41,74,1,
6,8,35,7,1,0,0,1,14,0,14,49,1,
6,8,37,9,0,1,0,1,43,0,43,80,1,
6,8,39,11,0,1,0,1,45,0,45,84,1,
6,8,41,13,0,1,0,1,47,0,47,88,1,
6,8,43,1,0,0,0,0,,144,7,194,1,
6,8,45,3,0,0,1,1,53,0,53,98,1,
6,8,47,5,0,0,1,1,55,0,55,102,1,
6,8,49,7,1,0,0,1,14,0,14,63,1,
6,8,51,9,0,1,0,1,57,0,57,108,1,
6,8,53,11,0,1,0,1,59,0,59,112,1,
6,8,55,13,0,1,0,1,61,0,61,116,1,
6,8,57,1,0,0,0,0,,186,7,250,1,
6,8,59,3,0,0,1,1,67,0,67,126,1,
6,8,61,5,0,0,1,1,69,0,69,130,1,
6,8,63,7,1,0,0,1,14,0,14,77,1,
6,8,65,9,0,1,0,1,71,0,71,136,1,
6,8,67,11,0,1,0,1,73,0,73,140,1,
6,8,69,13,0,1,0,1,75,0,75,144,1,
6,8,71,1,0,0,0,0,,228,7,306,1,
6,8,73,3,0,0,1,1,81,0,81,154,1,
6,8,75,5,0,0,1,1,83,0,83,158,1,
6,8,77,7,1,0,0,1,14,0,14,91,1,
6,8,79,9,0,1,0,1,85,0,85,164,1,
6,8,81,11,0,1,0,1,87,0,87,168,1,
6,8,83,13,0,1,0,1,89,0,89,172,1,
6,8,85,1,0,0,0,0,,270,7,362,1,
6,8,87,3,0,0,1,1,95,0,95,182,1,
6,8,89,5,0,0,1,1,97,0,97,186,1,
6,8,91,7,1,0,0,1,14,0,14,105,1,
6,8,93,9,0,1,0,1,99,0,99,192,1,
6,8,95,11,0,1,0,1,101,0,101,196,1,
6,8,97,13,0,1,0,1,103,0,103,200,1,
6,8,99,1,0,0,0,0,,312,7,418,1,
6,9,10,10,0,1,0,1,16,0,16,26,1,
6,9,11,11,0,1,0,1,17,0,17,28,1,
6,9,13,13,0,1,0,1,19,0,19,32,1,
6,9,14,14,0,1,0,1,20,0,20,34,1,
6,9,16,1,0,0,0,0,,40,22,78,1,
6,9,17,2,0,0,0,0,,72,15,104,1,
6,9,19,4,0,0,1,1,28,0,28,47,1,
6,9,20,5,0,0,1,1,29,0,29,49,1,
6,9,22,7,1,0,0,1,15,0,15,37,1,
6,9,23,8,1,0,0,1,15,0,15,38,1,
6,9,25,10,0,1,0,1,31,0,31,56,1,
6,9,26,11,0,1,0,1,32,0,32,58,1,
6,9,28,13,0,1,0,1,34,0,34,62,1,
6,9,29,14,0,1,0,1,35,0,35,64,1,
6,9,31,1,0,0,0,0,,70,37,138,1,
6,9,32,2,0,0,0,0,,117,15,164,1,
6,9,34,4,0,0,1,1,43,0,43,77,1,
6,9,35,5,0,0,1,1,44,0,44,79,1,
6,9,37,7,1,0,0,1,15,0,15,52,1,
6,9,38,8,1,0,0,1,15,0,15,53,1,
6,9,40,10,0,1,0,1,46,0,46,86,1,
6,9,41,11,0,1,0,1,47,0,47,88,1,
6,9,43,13,0,1,0,1,49,0,49,92,1,
6,9,44,14,0,1,0,1,50,0,50,94,1,
6,9,46,1,0,0,0,0,,100,52,198,1,
6,9,47,2,0,0,0,0,,162,15,224,1,
6,9,49,4,0,0,1,1,58,0,58,107,1,
6,9,50,5,0,0,1,1,59,0,59,109,1,
6,9,52,7,1,0,0,1,15,0,15,67,1,
6,9,53,8,1,0,0,1,15,0,15,68,1,
6,9,55,10,0,1,0,1,61,0,61,116,1,
6,9,56,11,0,1,0,1,62,0,62,118,1,
6,9,58,13,0,1,0,1,64,0,64,122,1,
6,9,59,14,0,1,0,1,65,0,65,124,1,
6,9,61,1,0,0,0,0,,130,67,258,1,
6,9,62,2,0,0,0,0,,207,15,284,1,
6,9,64,4,0,0,1,1,73,0,73,137,1,
6,9,65,5,0,0,1,1,74,0,74,139,1,
6,9,67,7,1,0,0,1,15,0,15,82,1,
6,9,68,8,1,0,0,1,15,0,15,83,1,
6,9,70,10,0,1,0,1,76,0,76,146,1,
6,9,71,11,0,1,0,1,77,0,77,148,1,
6,9,73,13,0,1,0,1,79,0,79,152,1,
6,9,74,14,0,1,0,1,80,0,80,154,1,
6,9,76,1,0,0,0,0,,160,82,318,1,
6,9,77,2,0,0,0,0,,252,15,344,1,
6,9,79,4,0,0,1,1,88,0,88,167,1,
6,9,80,5,0,0,1,1,89,0,89,169,1,
6,9,82,7,1,0,0,1,15,0,15,97,1,
6,9,83,8,1,0,0,1,15,0,15,98,1,
6,9,85,10,0,1,0,1,91,0,91,176,1,
6,9,86,11,0,1,0,1,92,0,92,178,1,
6,9,88,13,0,1,0,1,94,0,94,182,1,
6,9,89,14,0,1,0,1,95,0,95,184,1,
6,9,91,1,0,0,0,0,,190,97,378,1,
6,9,92,2,0,0,0,0,,297,15,404,1,
6,9,94,4,0,0,1,1,103,0,103,197,1,
6,9,95,5,0,0,1,1,104,0,104,199,1,
6,9,97,7,1,0,0,1,15,0,15,112,1,
6,9,98,8,1,0,0,1,15,0,15,113,1,
6,9,100,10,0,1,0,1,106,0,106,206,1,
6,10,11,11,0,1,0,1,17,0,17,28,1,
6,10,13,13,0,1,0,1,19,0,19,32,1,
6,10,15,15,0,1,0,1,21,0,21,36,1,
6,10,17,1,0,0,0,0,,74,27,118,1,
6,10,19,3,0,0,0,0,,85,29,133,1,
6,10,21,5,0,0,1,1,31,0,31,52,1,
6,10,23,7,1,0,0,1,16,0,16,39,1,
6,10,25,9,1,0,0,1,16,0,16,41,1,
6,10,27,11,0,1,0,1,33,0,33,60,1,
6,10,29,13,0,1,0,1,35,0,35,64,1,
6,10,31,15,0,1,0,1,37,0,37,68,1,
6,10,33,1,0,0,0,0,,138,43,214,1,
6,10,35,3,0,0,0,0,,149,45,229,1,
6,10,37,5,0,0,1,1,47,0,47,84,1,
6,10,39,7,1,0,0,1,16,0,16,55,1,
6,10,41,9,1,0,0,1,16,0,16,57,1,
6,10,43,11,0,1,0,1,49,0,49,92,1,
6,10,45,13,0,1,0,1,51,0,51,96,1,
6,10,47,15,0,1,0,1,53,0,53,100,1,
6,10,49,1,0,0,0,0,,202,59,310,1,
6,10,51,3,0,0,0,0,,213,61,325,1,
6,10,53,5,0,0,1,1,63,0,63,116,1,
6,10,55,7,1,0,0,1,16,0,16,71,1,
6,10,57,9,1,0,0,1,16,0,16,73,1,
6,10,59,11,0,1,0,1,65,0,65,124,1,
6,10,61,13,0,1,0,1,67,0,67,128,1,
6,10,63,15,0,1,0,1,69,0,69,132,1,
6,10,65,1,0,0,0,0,,266,75,406,1,
6,10,67,3,0,0,0,0,,277,77,421,1,
6,10,69,5,0,0,1,1,79,0,79,148,1,
6,10,71,7,1,0,0,1,16,0,16,87,1,
6,10,73,9,1,0,0,1,16,0,16,89,1,
6,10,75,11,0,1,0,1,81,0,81,156,1,
6,10,77,13,0,1,0,1,83,0,83,160,1,
6,10,79,15,0,1,0,1,85,0,85,164,1,
6,10,81,1,0,0,0,0,,330,91,502,1,
6,10,83,3,0,0,0,0,,341,93,517,1,
6,10,85,5,0,0,1,1,95,0,95,180,1,
6,10,87,7,1,0,0,1,16,0,16,103,1,
6,10,89,9,1,0,0,1,16,0,16,105,1,
6,10,91,11,0,1,0,1,97,0,97,188,1,
6,10,93,13,0,1,0,1,99,0,99,192,1,
6,10,95,15,0,1,0,1,101,0,101,196,1,
6,10,97,1,0,0,0,0,,394,107,598,1,
6,10,99,3,0,0,0,0,,405,109,613,1,
6,11,12,12,0,1,0,1,18,0,18,30,1,
6,11,13,13,0,1,0,1,19,0,19,32,1,
6,11,14,14,0,1,0,1,20,0,20,34,1,
6,11,15,15,0,1,0,1,21,0,21,36,1,
6,11,16,16,0,1,0,1,22,0,22,38,1,
6,11,18,1,0,0,0,0,,51,29,98,1,
6,11,19,2,0,0,0,0,,45,17,81,1,
6,11,20,3,0,0,0,0,,57,26,103,1,
6,11,21,4,0,0,0,0,,91,27,139,1,
6,11,22,5,0,0,1,1,33,0,33,55,1,
6,11,23,6,1,0,1,1,17,0,17,40,1,
6,11,24,7,1,0,0,1,17,0,17,41,1,
6,11,25,8,1,0,0,1,17,0,17,42,1,
6,11,26,9,1,0,0,1,17,0,17,43,1,
6,11,27,10,1,0,0,1,17,0,17,44,1,
6,11,28,11,1,1,0,1,17,0,17,45,1,
6,11,29,12,0,1,0,1,35,0,35,64,1,
6,11,30,13,0,1,0,1,36,0,36,66,1,
6,11,31,14,0,1,0,1,37,0,37,68,1,
6,11,32,15,0,1,0,1,38,0,38,70,1,
6,11,33,16,0,1,0,1,39,0,39,72,1,
6,11,34,0,0,1,0,1,40,0,40,74,1,
6,11,35,1,0,0,0,0,,102,46,183,1,
6,11,36,2,0,0,0,0,,79,17,132,1,
6,11,37,3,0,0,0,0,,91,43,171,1,
6,11,38,4,0,0,0,0,,142,44,224,1,
6,11,39,5,0,0,1,1,50,0,50,89,1,
6,11,40,6,1,0,1,1,17,0,17,57,1,
6,11,41,7,1,0,0,1,17,0,17,58,1,
6,11,42,8,1,0,0,1,17,0,17,59,1,
6,11,43,9,1,0,0,1,17,0,17,60,1,
6,11,44,10,1,0,0,1,17,0,17,61,1,
6,11,45,11,1,1,0,1,17,0,17,62,1,
6,11,46,12,0,1,0,1,52,0,52,98,1,
6,11,47,13,0,1,0,1,53,0,53,100,1,
6,11,48,14,0,1,0,1,54,0,54,102,1,
6,11,49,15,0,1,0,1,55,0,55,104,1,
6,11,50,16,0,1,0,1,56,0,56,106,1,
6,11,51,0,0,1,0,1,57,0,57,108,1,
6,11,52,1,0,0,0,0,,153,63,268,1,
6,11,53,2,0,0,0,0,,113,17,183,1,
6,11,54,3,0,0,0,0,,125,60,239,1,
6,11,55,4,0,0,0,0,,193,61,309,1,
6,11,56,5,0,0,1,1,67,0,67,123,1,
6,11,57,6,1,0,1,1,17,0,17,74,1,
6,11,58,7,1,0,0,1,17,0,17,75,1,
6,11,59,8,1,0,0,1,17,0,17,76,1,
6,11,60,9,1,0,0,1,17,0,17,77,1,
6,11,61,10,1,0,0,1,17,0,17,78,1,
6,11,62,11,1,1,0,1,17,0,17,79,1,
6,11,63,12,0,1,0,1,69,0,69,132,1,
6,11,64,13,0,1,0,1,70,0,70,134,1,
6,11,65,14,0,1,0,1,71,0,71,136,1,
6,11,66,15,0,1,0,1,72,0,72,138,1,
6,11,67,16,0,1,0,1,73,0,73,140,1,
6,11,68,0,0,1,0,1,74,0,74,142,1,
6,11,69,1,0,0,0,0,,204,80,353,1,
6,11,70,2,0,0,0,0,,147,17,234,1,
6,11,71,3,0,0,0,0,,159,77,307,1,
6,11,72,4,0,0,0,0,,244,78,394,1,
6,11,73,5,0,0,1,1,84,0,84,157,1,
6,11,74,6,1,0,1,1,17,0,17,91,1,
6,11,75,7,1,0,0,1,17,0,17,92,1,
6,11,76,8,1,0,0,1,17,0,17,93,1,
6,11,77,9,1,0,0,1,17,0,17,94,1,
6,11,78,10,1,0,0,1,17,0,17,95,1,
6,11,79,11,1,1,0,1,17,0,17,96,1,
6,11,80,12,0,1,0,1,86,0,86,166,1,
6,11,81,13,0,1,0,1,87,0,87,168,1,
6,11,82,14,0,1,0,1,88,0,88,170,1,
6,11,83,15,0,1,0,1,89,0,89,172,1,
6,11,84,16,0,1,0,1,90,0,90,174,1,
6,11,85,0,0,1,0,1,91,0,91,176,1,
6,11,86,1,0,0,0,0,,255,97,438,1,
6,11,87,2,0,0,0,0,,181,17,285,1,
6,11,88,3,0,0,0,0,,193,94,375,1,
6,11,89,4,0,0,0,0,,295,95,479,1,
6,11,90,5,0,0,1,1,101,0,101,191,1,
6,11,91,6,1,0,1,1,17,0,17,108,1,
6,11,92,7,1,0,0,1,17,0,17,109,1,
6,11,93,8,1,0,0,1,17,0,17,110,1,
6,11,94,9,1,0,0,1,17,0,17,111,1,
6,11,95,10,1,0,0,1,17,0,17,112,1,
6,11,96,11,1,1,0,1,17,0,17,113,1,
6,11,97,12,0,1,0,1,103,0,103,200,1,
6,11,98,13,0,1,0,1,104,0,104,202,1,
6,11,99,14,0,1,0,1,105,0,105,204,1,
6,11,100,15,0,1,0,1,106,0,106,206,1,
6,12,13,13,0,1,0,1,19,0,19,32,1,
6,12,17,17,0,1,0,1,23,0,23,40,1,
6,12,19,1,0,0,0,0,,24,25,68,1,
6,12,23,5,0,0,0,0,,24,18,65,1,
6,12,25,7,1,0,0,1,18,0,18,43,1,
6,12,29,11,1,0,0,1,18,0,18,47,1,
6,12,31,13,0,1,0,1,37,0,37,68,1,
6,12,35,17,0,1,0,1,41,0,41,76,1,
6,12,37,1,0,0,0,0,,42,43,122,1,
6,12,41,5,0,0,0,0,,42,18,101,1,
6,12,43,7,1,0,0,1,18,0,18,61,1,
6,12,47,11,1,0,0,1,18,0,18,65,1,
6,12,49,13,0,1,0,1,55,0,55,104,1,
6,12,53,17,0,1,0,1,59,0,59,112,1,
6,12,55,1,0,0,0,0,,60,61,176,1,
6,12,59,5,0,0,0,0,,60,18,137,1,
6,12,61,7,1,0,0,1,18,0,18,79,1,
6,12,65,11,1,0,0,1,18,0,18,83,1,
6,12,67,13,0,1,0,1,73,0,73,140,1,
6,12,71,17,0,1,0,1,77,0,77,148,1,
6,12,73,1,0,0,0,0,,78,79,230,1,
6,12,77,5,0,0,0,0,,78,18,173,1,
6,12,79,7,1,0,0,1,18,0,18,97,1,
6,12,83,11,1,0,0,1,18,0,18,101,1,
6,12,85,13,0,1,0,1,91,0,91,176,1,
6,12,89,17,0,1,0,1,95,0,95,184,1,
6,12,91,1,0,0,0,0,,96,97,284,1,
6,12,95,5,0,0,0,0,,96,18,209,1,
6,12,97,7,1,0,0,1,18,0,18,115,1,
6,13,14,14,0,0,0,0,,20,19,53,1,
6,13,15,15,0,0,0,0,,77,7,99,1,
6,13,16,16,0,0,0,0,,58,22,96,1,
6,13,17,17,0,0,0,0,,60,19,96,1,
6,13,18,18,0,0,0,0,,52,31,101,1,
6,13,20,1,0,1,0,1,26,0,26,46,1,
6,13,21,2,0,0,0,0,,24,27,72,1,
6,13,22,3,0,0,0,0,,24,28,74,1,
6,13,23,4,0,0,0,0,,24,19,66,1,
6,13,24,5,0,0,0,0,,18,19,61,1,
6,13,25,6,1,0,1,1,19,0,19,44,1,
6,13,26,7,0,0,1,1,39,0,39,65,1,
6,13,27,8,0,0,0,0,,114,33,174,1,
6,13,28,9,0,0,0,0,,109,34,171,1,
6,13,29,10,0,0,0,0,,119,42,190,1,
6,13,30,11,0,0,0,0,,95,43,168,1,
6,13,31,12,0,0,0,0,,38,37,106,1,
6,13,32,13,1,1,0,1,19,0,19,51,1,
6,13,33,14,0,0,0,0,,39,19,91,1,
6,13,34,15,0,0,0,0,,134,40,208,1,
6,13,35,16,0,0,0,0,,96,41,172,1,
6,13,36,17,0,0,0,0,,117,19,172,1,
6,13,37,18,0,0,0,0,,109,50,196,1,
6,13,38,0,0,0,0,0,,58,44,140,1,
6,13,39,1,0,1,0,1,45,0,45,84,1,
6,13,40,2,0,0,0,0,,43,46,129,1,
6,13,41,3,0,0,0,0,,43,47,131,1,
6,13,42,4,0,0,0,0,,43,19,104,1,
6,13,43,5,0,0,0,0,,37,19,99,1,
6,13,44,6,1,0,1,1,19,0,19,63,1,
6,13,45,7,0,0,1,1,58,0,58,103,1,
6,13,46,8,0,0,0,0,,171,52,269,1,
6,13,47,9,0,0,0,0,,166,53,266,1,
6,13,48,10,0,0,0,0,,176,61,285,1,
6,13,49,11,0,0,0,0,,152,62,263,1,
6,13,50,12,0,0,0,0,,57,56,163,1,
6,13,51,13,1,1,0,1,19,0,19,70,1,
6,13,52,14,0,0,0,0,,58,19,129,1,
6,13,53,15,0,0,0,0,,191,59,303,1,
6,13,54,16,0,0,0,0,,134,60,248,1,
6,13,55,17,0,0,0,0,,174,19,248,1,
6,13,56,18,0,0,0,0,,166,69,291,1,
6,13,57,0,0,0,0,0,,77,63,197,1,
6,13,58,1,0,1,0,1,64,0,64,122,1,
6,13,59,2,0,0,0,0,,62,65,186,1,
6,13,60,3,0,0,0,0,,62,66,188,1,
6,13,61,4,0,0,0,0,,62,19,142,1,
6,13,62,5,0,0,0,0,,56,19,137,1,
6,13,63,6,1,0,1,1,19,0,19,82,1,
6,13,64,7,0,0,1,1,77,0,77,141,1,
6,13,65,8,0,0,0,0,,228,71,364,1,
6,13,66,9,0,0,0,0,,223,72,361,1,
6,13,67,10,0,0,0,0,,233,80,380,1,
6,13,68,11,0,0,0,0,,209,81,358,1,
6,13,69,12,0,0,0,0,,76,75,220,1,
6,13,70,13,1,1,0,1,19,0,19,89,1,
6,13,71,14,0,0,0,0,,77,19,167,1,
6,13,72,15,0,0,0,0,,248,78,398,1,
6,13,73,16,0,0,0,0,,172,79,324,1,
6,13,74,17,0,0,0,0,,231,19,324,1,
6,13,75,18,0,0,0,0,,223,88,386,1,
6,13,76,0,0,0,0,0,,96,82,254,1,
6,13,77,1,0,1,0,1,83,0,83,160,1,
6,13,78,2,0,0,0,0,,81,84,243,1,
6,13,79,3,0,0,0,0,,81,85,245,1,
6,13,80,4,0,0,0,0,,81,19,180,1,
6,13,81,5,0,0,0,0,,75,19,175,1,
6,13,82,6,1,0,1,1,19,0,19,101,1,
6,13,83,7,0,0,1,1,96,0,96,179,1,
6,13,84,8,0,0,0,0,,285,90,459,1,
6,13,85,9,0,0,0,0,,280,91,456,1,
6,13,86,10,0,0,0,0,,290,99,475,1,
6,13,87,11,0,0,0,0,,266,100,453,1,
6,13,88,12,0,0,0,0,,95,94,277,1,
6,13,89,13,1,1,0,1,19,0,19,108,1,
6,13,90,14,0,0,0,0,,96,19,205,1,
6,13,91,15,0,0,0,0,,305,97,493,1,
6,13,92,16,0,0,0,0,,210,98,400,1,
6,13,93,17,0,0,0,0,,288,19,400,1,
6,13,94,18,0,0,0,0,,280,107,481,1,
6,13,95,0,0,0,0,0,,115,101,311,1,
6,13,96,1,0,1,0,1,102,0,102,198,1,
6,13,97,2,0,0,0,0,,100,103,300,1,
6,13,98,3,0,0,0,0,,100,104,302,1,
6,13,99,4,0,0,0,0,,100,19,218,1,
6,13,100,5,0,0,0,0,,94,19,213,1,
6,14,15,15,0,0,0,0,,21,20,56,1,
6,14,17,17,0,0,0,0,,61,31,109,1,
6,14,19,19,0,0,0,0,,94,33,146,1,
6,14,21,1,0,0,0,0,,42,27,90,1,
6,14,23,3,0,0,0,0,,24,29,76,1,
6,14,25,5,0,0,0,0,,18,20,63,1,
6,14,27,7,0,0,1,1,41,0,41,68,1,
6,14,29,9,0,0,0,0,,169,43,241,1,
6,14,31,11,0,0,0,0,,170,45,246,1,
6,14,33,13,0,0,0,0,,40,39,112,1,
6,14,35,15,0,0,0,0,,41,20,96,1,
6,14,37,17,0,0,0,0,,150,51,238,1,
6,14,39,19,0,0,0,0,,202,53,294,1,
6,14,41,1,0,0,0,0,,62,47,150,1,
6,14,43,3,0,0,0,0,,44,49,136,1,
6,14,45,5,0,0,0,0,,38,20,103,1,
6,14,47,7,0,0,1,1,61,0,61,108,1,
6,14,49,9,0,0,0,0,,269,63,381,1,
6,14,51,11,0,0,0,0,,270,65,386,1,
6,14,53,13,0,0,0,0,,60,59,172,1,
6,14,55,15,0,0,0,0,,61,20,136,1,
6,14,57,17,0,0,0,0,,230,71,358,1,
6,14,59,19,0,0,0,0,,302,73,434,1,
6,14,61,1,0,0,0,0,,82,67,210,1,
6,14,63,3,0,0,0,0,,64,69,196,1,
6,14,65,5,0,0,0,0,,58,20,143,1,
6,14,67,7,0,0,1,1,81,0,81,148,1,
6,14,69,9,0,0,0,0,,369,83,521,1,
6,14,71,11,0,0,0,0,,370,85,526,1,
6,14,73,13,0,0,0,0,,80,79,232,1,
6,14,75,15,0,0,0,0,,81,20,176,1,
6,14,77,17,0,0,0,0,,310,91,478,1,
6,14,79,19,0,0,0,0,,402,93,574,1,
6,14,81,1,0,0,0,0,,102,87,270,1,
6,14,83,3,0,0,0,0,,84,89,256,1,
6,14,85,5,0,0,0,0,,78,20,183,1,
6,14,87,7,0,0,1,1,101,0,101,188,1,
6,14,89,9,0,0,0,0,,469,103,661,1,
6,14,91,11,0,0,0,0,,470,105,666,1,
6,14,93,13,0,0,0,0,,100,99,292,1,
6,14,95,15,0,0,0,0,,101,20,216,1,
6,14,97,17,0,0,0,0,,390,111,598,1,
6,14,99,19,0,0,0,0,,502,113,714,1,
6,15,16,16,0,0,0,0,,22,21,59,1,
6,15,17,17,0,0,0,0,,22,32,71,1,
6,15,19,19,0,0,0,0,,57,21,97,1,
6,15,20,20,0,0,0,0,,108,26,154,1,
6,15,22,1,0,0,0,0,,139,7,168,1,
6,15,23,2,0,0,0,0,,45,29,97,1,
6,15,25,4,0,0,0,0,,18,31,74,1,
6,15,26,5,0,0,0,0,,18,21,65,1,
6,15,28,7,0,0,1,1,43,0,43,71,1,
6,15,29,8,0,0,1,1,44,0,44,73,1,
6,15,31,10,0,0,0,0,,182,46,259,1,
6,15,32,11,0,0,0,0,,152,38,222,1,
6,15,34,13,0,0,0,0,,42,40,116,1,
6,15,35,14,0,0,0,0,,42,41,118,1,
6,15,37,16,0,0,0,0,,43,21,101,1,
6,15,38,17,0,0,0,0,,43,53,134,1,
6,15,40,19,0,0,0,0,,154,21,215,1,
6,15,41,20,0,0,0,0,,93,47,181,1,
6,15,43,1,0,0,0,0,,66,49,158,1,
6,15,44,2,0,0,0,0,,66,50,160,1,
6,15,46,4,0,0,0,0,,39,52,137,1,
6,15,47,5,0,0,0,0,,39,21,107,1,
6,15,49,7,0,0,1,1,64,0,64,113,1,
6,15,50,8,0,0,1,1,65,0,65,115,1,
6,15,52,10,0,0,0,0,,266,67,385,1,
6,15,53,11,0,0,0,0,,236,59,348,1,
6,15,55,13,0,0,0,0,,63,61,179,1,
6,15,56,14,0,0,0,0,,63,62,181,1,
6,15,58,16,0,0,0,0,,64,21,143,1,
6,15,59,17,0,0,0,0,,64,74,197,1,
6,15,61,19,0,0,0,0,,217,21,299,1,
6,15,62,20,0,0,0,0,,135,68,265,1,
6,15,64,1,0,0,0,0,,87,70,221,1,
6,15,65,2,0,0,0,0,,87,71,223,1,
6,15,67,4,0,0,0,0,,60,73,200,1,
6,15,68,5,0,0,0,0,,60,21,149,1,
6,15,70,7,0,0,1,1,85,0,85,155,1,
6,15,71,8,0,0,1,1,86,0,86,157,1,
6,15,73,10,0,0,0,0,,350,88,511,1,
6,15,74,11,0,0,0,0,,320,80,474,1,
6,15,76,13,0,0,0,0,,84,82,242,1,
6,15,77,14,0,0,0,0,,84,83,244,1,
6,15,79,16,0,0,0,0,,85,21,185,1,
6,15,80,17,0,0,0,0,,85,95,260,1,
6,15,82,19,0,0,0,0,,280,21,383,1,
6,15,83,20,0,0,0,0,,177,89,349,1,
6,15,85,1,0,0,0,0,,108,91,284,1,
6,15,86,2,0,0,0,0,,108,92,286,1,
6,15,88,4,0,0,0,0,,81,94,263,1,
6,15,89,5,0,0,0,0,,81,21,191,1,
6,15,91,7,0,0,1,1,106,0,106,197,1,
6,15,92,8,0,0,1,1,107,0,107,199,1,
6,15,94,10,0,0,0,0,,434,109,637,1,
6,15,95,11,0,0,0,0,,404,101,600,1,
6,15,97,13,0,0,0,0,,105,103,305,1,
6,15,98,14,0,0,0,0,,105,104,307,1,
6,15,100,16,0,0,0,0,,106,21,227,1,
6,16,17,17,0,0,0,0,,23,11,51,1,
6,16,19,19,0,0,1,1,35,0,35,54,1,
6,16,21,21,0,0,0,0,,68,27,116,1,
6,16,23,1,0,0,0,0,,145,39,207,1,
6,16,25,3,0,0,0,0,,32,31,88,1,
6,16,27,5,0,0,0,0,,18,11,56,1,
6,16,29,7,0,0,1,1,45,0,45,74,1,
6,16,31,9,0,0,1,1,47,0,47,78,1,
6,16,33,11,0,0,0,0,,186,22,241,1,
6,16,35,13,0,0,0,0,,146,41,222,1,
6,16,37,15,0,0,0,0,,44,43,124,1,
6,16,39,17,0,0,0,0,,45,11,95,1,
6,16,41,19,0,0,1,1,57,0,57,98,1,
6,16,43,21,0,0,0,0,,216,49,308,1,
6,16,45,1,0,0,0,0,,176,51,272,1,
6,16,47,3,0,0,0,0,,54,53,154,1,
6,16,49,5,0,0,0,0,,40,11,100,1,
6,16,51,7,0,0,1,1,67,0,67,118,1,
6,16,53,9,0,0,1,1,69,0,69,122,1,
6,16,55,11,0,0,0,0,,274,22,351,1,
6,16,57,13,0,0,0,0,,212,63,332,1,
6,16,59,15,0,0,0,0,,66,65,190,1,
6,16,61,17,0,0,0,0,,67,11,139,1,
6,16,63,19,0,0,1,1,79,0,79,142,1,
6,16,65,21,0,0,0,0,,304,71,440,1,
6,16,67,1,0,0,0,0,,242,73,382,1,
6,16,69,3,0,0,0,0,,76,75,220,1,
6,16,71,5,0,0,0,0,,62,11,144,1,
6,16,73,7,0,0,1,1,89,0,89,162,1,
6,16,75,9,0,0,1,1,91,0,91,166,1,
6,16,77,11,0,0,0,0,,362,22,461,1,
6,16,79,13,0,0,0,0,,278,85,442,1,
6,16,81,15,0,0,0,0,,88,87,256,1,
6,16,83,17,0,0,0,0,,89,11,183,1,
6,16,85,19,0,0,1,1,101,0,101,186,1,
6,16,87,21,0,0,0,0,,392,93,572,1,
6,16,89,1,0,0,0,0,,308,95,492,1,
6,16,91,3,0,0,0,0,,98,97,286,1,
6,16,93,5,0,0,0,0,,84,11,188,1,
6,16,95,7,0,0,1,1,111,0,111,206,1,
6,16,97,9,0,0,1,1,113,0,113,210,1,
6,16,99,11,0,0,0,0,,450,22,571,1,
6,17,18,18,0,0,1,1,35,0,35,53,1,
6,17,19,19,0,0,1,1,36,0,36,55,1,
6,17,20,20,0,0,1,1,37,0,37,57,1,
6,17,21,21,0,0,1,1,38,0,38,59,1,
6,17,22,22,0,0,1,1,39,0,39,61,1,
6,17,24,1,0,0,0,0,,31,41,96,1,
6,17,25,2,0,0,0,0,,32,42,99,1,
6,17,26,3,0,0,0,0,,33,43,102,1,
6,17,27,4,0,0,0,0,,34,11,72,1,
6,17,28,5,0,1,0,1,34,0,34,62,1,
6,17,29,6,1,0,1,1,23,0,23,52,1,
6,17,30,7,0,0,1,1,47,0,47,77,1,
6,17,31,8,0,0,1,1,48,0,48,79,1,
6,17,32,9,0,0,1,1,49,0,49,81,1,
6,17,33,10,0,0,1,1,50,0,50,83,1,
6,17,34,11,0,0,1,1,51,0,51,85,1,
6,17,35,12,0,0,0,0,,147,52,234,1,
6,17,36,13,0,0,0,0,,150,53,239,1,
6,17,37,14,0,0,0,0,,153,54,244,1,
6,17,38,15,0,0,0,0,,156,11,205,1,
6,17,39,16,0,0,0,0,,46,45,130,1,
6,17,40,17,1,1,0,1,23,0,23,63,1,
6,17,41,18,0,0,1,1,58,0,58,99,1,
6,17,42,19,0,0,1,1,59,0,59,101,1,
6,17,43,20,0,0,1,1,60,0,60,103,1,
6,17,44,21,0,0,1,1,61,0,61,105,1,
6,17,45,22,0,0,1,1,62,0,62,107,1,
6,17,46,0,0,0,0,0,,180,63,289,1,
6,17,47,1,0,0,0,0,,183,64,294,1,
6,17,48,2,0,0,0,0,,186,65,299,1,
6,17,49,3,0,0,0,0,,189,11,249,1,
6,17,50,4,0,0,0,0,,57,56,163,1,
6,17,51,5,0,1,0,1,57,0,57,108,1,
6,17,52,6,1,0,1,1,23,0,23,75,1,
6,17,53,7,0,0,1,1,70,0,70,123,1,
6,17,54,8,0,0,1,1,71,0,71,125,1,
6,17,55,9,0,0,1,1,72,0,72,127,1,
6,17,56,10,0,0,1,1,73,0,73,129,1,
6,17,57,11,0,0,1,1,74,0,74,131,1,
6,17,58,12,0,0,0,0,,367,75,500,1,
6,17,59,13,0,0,0,0,,372,76,507,1,
6,17,60,14,0,0,0,0,,377,11,448,1,
6,17,61,15,0,0,0,0,,225,67,353,1,
6,17,62,16,0,0,0,0,,69,68,199,1,
6,17,63,17,1,1,0,1,23,0,23,86,1,
6,17,64,18,0,0,1,1,81,0,81,145,1,
6,17,65,19,0,0,1,1,82,0,82,147,1,
6,17,66,20,0,0,1,1,83,0,83,149,1,
6,17,67,21,0,0,1,1,84,0,84,151,1,
6,17,68,22,0,0,1,1,85,0,85,153,1,
6,17,69,0,0,0,0,0,,422,86,577,1,
6,17,70,1,0,0,0,0,,427,87,584,1,
6,17,71,2,0,0,0,0,,432,11,514,1,
6,17,72,3,0,0,0,0,,258,78,408,1,
6,17,73,4,0,0,0,0,,80,79,232,1,
6,17,74,5,0,1,0,1,80,0,80,154,1,
6,17,75,6,1,0,1,1,23,0,23,98,1,
6,17,76,7,0,0,1,1,93,0,93,169,1,
6,17,77,8,0,0,1,1,94,0,94,171,1,
6,17,78,9,0,0,1,1,95,0,95,173,1,
6,17,79,10,0,0,1,1,96,0,96,175,1,
6,17,80,11,0,0,1,1,97,0,97,177,1,
6,17,81,12,0,0,0,0,,679,98,858,1,
6,17,82,13,0,0,0,0,,686,11,779,1,
6,17,83,14,0,0,0,0,,492,89,664,1,
6,17,84,15,0,0,0,0,,294,90,468,1,
6,17,85,16,0,0,0,0,,92,91,268,1,
6,17,86,17,1,1,0,1,23,0,23,109,1,
6,17,87,18,0,0,1,1,104,0,104,191,1,
6,17,88,19,0,0,1,1,105,0,105,193,1,
6,17,89,20,0,0,1,1,106,0,106,195,1,
6,17,90,21,0,0,1,1,107,0,107,197,1,
6,17,91,22,0,0,1,1,108,0,108,199,1,
6,17,92,0,0,0,0,0,,756,109,957,1,
6,17,93,1,0,0,0,0,,763,11,867,1,
6,17,94,2,0,0,0,0,,547,100,741,1,
6,17,95,3,0,0,0,0,,327,101,523,1,
6,17,96,4,0,0,0,0,,103,102,301,1,
6,17,97,5,0,1,0,1,103,0,103,200,1,
6,17,98,6,1,0,1,1,23,0,23,121,1,
6,17,99,7,0,0,1,1,116,0,116,215,1,
6,17,100,8,0,0,1,1,117,0,117,217,1,
6,18,19,19,0,0,1,1,37,0,37,56,1,
6,18,23,23,0,0,1,1,41,0,41,64,1,
6,18,25,1,0,0,1,1,43,0,43,68,1,
6,18,29,5,0,0,1,1,47,0,47,76,1,
6,18,31,7,0,0,1,1,49,0,49,80,1,
6,18,35,11,0,0,1,1,53,0,53,88,1,
6,18,37,13,0,0,1,1,55,0,55,92,1,
6,18,41,17,0,0,1,1,59,0,59,100,1,
6,18,43,19,0,0,1,1,61,0,61,104,1,
6,18,47,23,0,0,1,1,65,0,65,112,1,
6,18,49,1,0,0,1,1,67,0,67,116,1,
6,18,53,5,0,0,1,1,71,0,71,124,1,
6,18,55,7,0,0,1,1,73,0,73,128,1,
6,18,59,11,0,0,1,1,77,0,77,136,1,
6,18,61,13,0,0,1,1,79,0,79,140,1,
6,18,65,17,0,0,1,1,83,0,83,148,1,
6,18,67,19,0,0,1,1,85,0,85,152,1,
6,18,71,23,0,0,1,1,89,0,89,160,1,
6,18,73,1,0,0,1,1,91,0,91,164,1,
6,18,77,5,0,0,1,1,95,0,95,172,1,
6,18,79,7,0,0,1,1,97,0,97,176,1,
6,18,83,11,0,0,1,1,101,0,101,184,1,
6,18,85,13,0,0,1,1,103,0,103,188,1,
6,18,89,17,0,0,1,1,107,0,107,196,1,
6,18,91,19,0,0,1,1,109,0,109,200,1,
6,18,95,23,0,0,1,1,113,0,113,208,1,
6,18,97,1,0,0,1,1,115,0,115,212,1,
6,19,20,20,0,0,0,0,,32,13,65,1,
6,19,21,21,0,0,0,0,,33,40,94,1,
6,19,22,22,0,0,0,0,,34,41,97,1,
6,19,23,23,0,0,0,0,,35,42,100,1,
6,19,24,24,0,0,0,0,,36,43,103,1,
6,19,26,1,0,0,1,1,45,0,45,71,1,
6,19,27,2,0,0,1,1,46,0,46,73,1,
6,19,28,3,0,0,1,1,47,0,47,75,1,
6,19,29,4,0,0,1,1,48,0,48,77,1,
6,19,30,5,0,0,1,1,49,0,49,79,1,
6,19,31,6,1,0,1,1,25,0,25,56,1,
6,19,32,7,0,1,0,1,38,0,38,70,1,
6,19,33,8,0,0,0,0,,45,13,91,1,
6,19,34,9,0,0,0,0,,46,53,133,1,
6,19,35,10,0,0,0,0,,47,54,136,1,
6,19,36,11,0,0,0,0,,48,55,139,1,
6,19,37,12,0,0,0,0,,49,56,142,1,
6,19,38,13,0,0,1,1,57,0,57,95,1,
6,19,39,14,0,0,1,1,58,0,58,97,1,
6,19,40,15,0,0,1,1,59,0,59,99,1,
6,19,41,16,0,0,1,1,60,0,60,101,1,
6,19,42,17,0,0,1,1,61,0,61,103,1,
6,19,43,18,0,0,1,1,62,0,62,105,1,
6,19,44,19,1,1,0,1,25,0,25,69,1,
6,19,45,20,0,0,0,0,,57,51,153,1,
6,19,46,21,0,0,0,0,,187,13,246,1,
6,19,47,22,0,0,0,0,,190,66,303,1,
6,19,48,23,0,0,0,0,,193,67,308,1,
6,19,49,24,0,0,0,0,,196,68,313,1,
6,19,50,0,0,0,0,0,,199,69,318,1,
6,19,51,1,0,0,1,1,70,0,70,121,1,
6,19,52,2,0,0,1,1,71,0,71,123,1,
6,19,53,3,0,0,1,1,72,0,72,125,1,
6,19,54,4,0,0,1,1,73,0,73,127,1,
6,19,55,5,0,0,1,1,74,0,74,129,1,
6,19,56,6,1,0,1,1,25,0,25,81,1,
6,19,57,7,0,1,0,1,63,0,63,120,1,
6,19,58,8,0,0,0,0,,70,64,192,1,
6,19,59,9,0,0,0,0,,226,13,298,1,
6,19,60,10,0,0,0,0,,229,79,368,1,
6,19,61,11,0,0,0,0,,232,80,373,1,
6,19,62,12,0,0,0,0,,235,81,378,1,
6,19,63,13,0,0,1,1,82,0,82,145,1,
6,19,64,14,0,0,1,1,83,0,83,147,1,
6,19,65,15,0,0,1,1,84,0,84,149,1,
6,19,66,16,0,0,1,1,85,0,85,151,1,
6,19,67,17,0,0,1,1,86,0,86,153,1,
6,19,68,18,0,0,1,1,87,0,87,155,1,
6,19,69,19,1,1,0,1,25,0,25,94,1,
6,19,70,20,0,0,0,0,,82,76,228,1,
6,19,71,21,0,0,0,0,,262,77,410,1,
6,19,72,22,0,0,0,0,,446,13,531,1,
6,19,73,23,0,0,0,0,,451,92,616,1,
6,19,74,24,0,0,0,0,,456,93,623,1,
6,19,75,0,0,0,0,0,,461,94,630,1,
6,19,76,1,0,0,1,1,95,0,95,171,1,
6,19,77,2,0,0,1,1,96,0,96,173,1,
6,19,78,3,0,0,1,1,97,0,97,175,1,
6,19,79,4,0,0,1,1,98,0,98,177,1,
6,19,80,5,0,0,1,1,99,0,99,179,1,
6,19,81,6,1,0,1,1,25,0,25,106,1,
6,19,82,7,0,1,0,1,88,0,88,170,1,
6,19,83,8,0,0,0,0,,95,89,267,1,
6,19,84,9,0,0,0,0,,301,90,475,1,
6,19,85,10,0,0,0,0,,511,13,609,1,
6,19,86,11,0,0,0,0,,516,105,707,1,
6,19,87,12,0,0,0,0,,521,106,714,1,
6,19,88,13,0,0,1,1,107,0,107,195,1,
6,19,89,14,0,0,1,1,108,0,108,197,1,
6,19,90,15,0,0,1,1,109,0,109,199,1,
6,19,91,16,0,0,1,1,110,0,110,201,1,
6,19,92,17,0,0,1,1,111,0,111,203,1,
6,19,93,18,0,0,1,1,112,0,112,205,1,
6,19,94,19,1,1,0,1,25,0,25,119,1,
6,19,95,20,0,0,0,0,,107,101,303,1,
6,19,96,21,0,0,0,0,,337,102,535,1,
6,19,97,22,0,0,0,0,,571,103,771,1,
6,19,98,23,0,0,0,0,,809,13,920,1,
6,19,99,24,0,0,0,0,,816,118,1033,1,
6,19,100,0,0,0,0,0,,823,119,1042,1,
6,20,21,21,0,0,0,0,,33,27,81,1,
6,20,23,23,0,0,0,0,,35,43,101,1,
6,20,25,25,0,0,0,0,,174,45,244,1,
6,20,27,1,0,0,0,0,,128,33,188,1,
6,20,29,3,0,0,1,1,49,0,49,78,1,
6,20,31,5,0,0,1,1,51,0,51,82,1,
6,20,33,7,0,0,0,0,,25,13,71,1,
6,20,35,9,0,0,0,0,,47,41,123,1,
6,20,37,11,0,0,0,0,,49,57,143,1,
6,20,39,13,0,0,0,0,,289,26,354,1,
6,20,41,15,0,0,1,1,61,0,61,102,1,
6,20,43,17,0,0,1,1,63,0,63,106,1,
6,20,45,19,0,0,0,0,,58,13,116,1,
6,20,47,21,0,0,0,0,,59,53,159,1,
6,20,49,23,0,0,0,0,,197,55,301,1,
6,20,51,25,0,0,0,0,,203,71,325,1,
6,20,53,1,0,0,0,0,,352,59,464,1,
6,20,55,3,0,0,1,1,75,0,75,130,1,
6,20,57,5,0,0,1,1,77,0,77,134,1,
6,20,59,7,0,0,0,0,,51,13,123,1,
6,20,61,9,0,0,0,0,,73,67,201,1,
6,20,63,11,0,0,0,0,,239,69,371,1,
6,20,65,13,0,0,0,0,,419,26,510,1,
6,20,67,15,0,0,1,1,87,0,87,154,1,
6,20,69,17,0,0,1,1,89,0,89,158,1,
6,20,71,19,0,0,0,0,,84,13,168,1,
6,20,73,21,0,0,0,0,,85,79,237,1,
6,20,75,23,0,0,0,0,,275,81,431,1,
6,20,77,25,0,0,0,0,,473,83,633,1,
6,20,79,1,0,0,0,0,,482,85,646,1,
6,20,81,3,0,0,1,1,101,0,101,182,1,
6,20,83,5,0,0,1,1,103,0,103,186,1,
6,20,85,7,0,0,0,0,,77,13,175,1,
6,20,87,9,0,0,0,0,,99,93,279,1,
6,20,89,11,0,0,0,0,,317,95,501,1,
6,20,91,13,0,0,0,0,,549,26,666,1,
6,20,93,15,0,0,1,1,113,0,113,206,1,
6,20,95,17,0,0,1,1,115,0,115,210,1,
6,20,97,19,0,0,0,0,,110,13,220,1,
6,20,99,21,0,0,0,0,,111,105,315,1,
6,21,22,22,0,0,0,0,,34,28,84,1,
6,21,23,23,0,0,0,0,,35,29,87,1,
6,21,25,25,0,0,0,0,,163,27,215,1,
6,21,26,26,0,0,0,0,,133,32,191,1,
6,21,28,1,0,0,0,0,,185,49,262,1,
6,21,29,2,0,0,0,0,,194,27,250,1,
6,21,31,4,0,0,1,1,52,0,52,83,1,
6,21,32,5,0,0,1,1,53,0,53,85,1,
6,21,34,7,0,0,0,0,,25,27,86,1,
6,21,35,8,0,0,0,0,,25,41,101,1,
6,21,37,10,0,0,0,0,,49,43,129,1,
6,21,38,11,0,0,0,0,,50,44,132,1,
6,21,40,13,0,0,0,0,,210,46,296,1,
6,21,41,14,0,0,0,0,,310,62,413,1,
6,21,43,16,0,0,1,1,64,0,64,107,1,
6,21,44,17,0,0,1,1,65,0,65,109,1,
6,21,46,19,0,0,0,0,,60,67,173,1,
6,21,47,20,0,0,0,0,,60,27,134,1,
6,21,49,22,0,0,0,0,,61,55,165,1,
6,21,50,23,0,0,0,0,,62,56,168,1,
6,21,52,25,0,0,0,0,,207,58,317,1,
6,21,53,26,0,0,0,0,,210,59,322,1,
6,21,55,1,0,0,0,0,,215,61,331,1,
6,21,56,2,0,0,0,0,,379,27,462,1,
6,21,58,4,0,0,1,1,79,0,79,137,1,
6,21,59,5,0,0,1,1,80,0,80,139,1,
6,21,61,7,0,0,0,0,,52,27,140,1,
6,21,62,8,0,0,0,0,,52,68,182,1,
6,21,64,10,0,0,0,0,,76,70,210,1,
6,21,65,11,0,0,0,0,,77,71,213,1,
6,21,67,13,0,0,0,0,,345,73,485,1,
6,21,68,14,0,0,0,0,,445,89,602,1,
6,21,70,16,0,0,1,1,91,0,91,161,1,
6,21,71,17,0,0,1,1,92,0,92,163,1,
6,21,73,19,0,0,0,0,,87,94,254,1,
6,21,74,20,0,0,0,0,,87,27,188,1,
6,21,76,22,0,0,0,0,,88,82,246,1,
6,21,77,23,0,0,0,0,,89,83,249,1,
6,21,79,25,0,0,0,0,,288,85,452,1,
6,21,80,26,0,0,0,0,,291,86,457,1,
6,21,82,1,0,0,0,0,,296,88,466,1,
6,21,83,2,0,0,0,0,,514,27,624,1,
6,21,85,4,0,0,1,1,106,0,106,191,1,
6,21,86,5,0,0,1,1,107,0,107,193,1,
6,21,88,7,0,0,0,0,,79,27,194,1,
6,21,89,8,0,0,0,0,,79,95,263,1,
6,21,91,10,0,0,0,0,,103,97,291,1,
6,21,92,11,0,0,0,0,,104,98,294,1,
6,21,94,13,0,0,0,0,,480,100,674,1,
6,21,95,14,0,0,0,0,,580,116,791,1,
6,21,97,16,0,0,1,1,118,0,118,215,1,
6,21,98,17,0,0,1,1,119,0,119,217,1,
6,21,100,19,0,0,0,0,,114,121,335,1,
6,22,23,23,0,0,0,0,,35,29,87,1,
6,22,25,25,0,0,0,0,,59,31,115,1,
6,22,27,27,0,0,0,0,,126,49,202,1,
6,22,29,1,0,0,0,0,,87,51,167,1,
6,22,31,3,0,0,0,0,,133,53,217,1,
6,22,33,5,0,0,1,1,55,0,55,88,1,
6,22,35,7,0,0,0,0,,25,28,88,1,
6,22,37,9,0,0,0,0,,25,43,105,1,
6,22,39,11,0,0,0,0,,51,45,135,1,
6,22,41,13,0,0,0,0,,106,63,210,1,
6,22,43,15,0,0,0,0,,185,65,293,1,
6,22,45,17,0,0,1,1,67,0,67,112,1,
6,22,47,19,0,0,0,0,,62,69,178,1,
6,22,49,21,0,0,0,0,,62,28,139,1,
6,22,51,23,0,0,0,0,,63,57,171,1,
6,22,53,25,0,0,0,0,,87,59,199,1,
6,22,55,27,0,0,0,0,,217,61,333,1,
6,22,57,1,0,0,0,0,,222,79,358,1,
6,22,59,3,0,0,0,0,,310,81,450,1,
6,22,61,5,0,0,1,1,83,0,83,144,1,
6,22,63,7,0,0,0,0,,53,28,144,1,
6,22,65,9,0,0,0,0,,53,71,189,1,
6,22,67,11,0,0,0,0,,79,73,219,1,
6,22,69,13,0,0,0,0,,483,91,643,1,
6,22,71,15,0,0,0,0,,451,93,615,1,
6,22,73,17,0,0,1,1,95,0,95,168,1,
6,22,75,19,0,0,0,0,,90,97,262,1,
6,22,77,21,0,0,0,0,,90,28,195,1,
6,22,79,23,0,0,0,0,,91,85,255,1,
6,22,81,25,0,0,0,0,,115,87,283,1,
6,22,83,27,0,0,0,0,,301,89,473,1,
6,22,85,1,0,0,0,0,,698,107,890,1,
6,22,87,3,0,0,0,0,,543,109,739,1,
6,22,89,5,0,0,1,1,111,0,111,200,1,
6,22,91,7,0,0,0,0,,81,28,200,1,
6,22,93,9,0,0,0,0,,81,99,273,1,
6,22,95,11,0,0,0,0,,107,101,303,1,
6,22,97,13,0,0,0,0,,679,119,895,1,
6,22,99,15,0,0,0,0,,724,121,944,1,
6,23,24,24,0,0,0,0,,36,30,90,1,
6,23,25,25,0,0,0,0,,60,31,116,1,
6,23,26,26,0,0,0,0,,61,32,119,1,
6,23,27,27,0,0,0,0,,91,29,147,1,
6,23,28,28,0,0,0,0,,220,17,265,1,
6,23,30,1,0,0,0,0,,99,53,182,1,
6,23,31,2,0,0,0,0,,81,29,141,1,
6,23,32,3,0,0,0,0,,259,38,329,1,
6,23,33,4,0,0,0,0,,196,56,285,1,
6,23,34,5,0,0,1,1,57,0,57,91,1,
6,23,35,6,1,0,1,1,29,0,29,64,1,
6,23,36,7,0,0,0,0,,25,29,90,1,
6,23,37,8,0,0,0,0,,26,29,92,1,
6,23,38,9,0,0,0,0,,26,44,108,1,
6,23,39,10,0,0,0,0,,25,45,109,1,
6,23,40,11,0,1,0,1,46,0,46,86,1,
6,23,41,12,0,0,0,0,,53,47,141,1,
6,23,42,13,0,0,0,0,,204,65,311,1,
6,23,43,14,0,0,0,0,,225,66,334,1,
6,23,44,15,0,0,0,0,,212,50,306,1,
6,23,45,16,0,0,0,0,,329,17,391,1,
6,23,46,17,0,0,1,1,69,0,69,115,1,
6,23,47,18,0,0,1,1,70,0,70,117,1,
6,23,48,19,0,0,0,0,,64,71,183,1,
6,23,49,20,0,0,0,0,,64,72,185,1,
6,23,50,21,0,0,0,0,,64,29,143,1,
6,23,51,22,0,0,0,0,,64,29,144,1,
6,23,52,23,1,1,0,1,29,0,29,81,1,
6,23,53,24,0,0,0,0,,65,59,177,1,
6,23,54,25,0,0,0,0,,89,60,203,1,
6,23,55,26,0,0,0,0,,90,61,206,1,
6,23,56,27,0,0,0,0,,91,62,209,1,
6,23,57,28,0,0,0,0,,92,63,212,1,
6,23,58,0,0,0,0,0,,227,64,349,1,
6,23,59,1,0,0,0,0,,414,82,555,1,
6,23,60,2,0,0,0,0,,354,29,443,1,
6,23,61,3,0,0,0,0,,320,67,448,1,
6,23,62,4,0,0,0,0,,409,17,488,1,
6,23,63,5,0,0,1,1,86,0,86,149,1,
6,23,64,6,1,0,1,1,29,0,29,93,1,
6,23,65,7,0,0,0,0,,54,29,148,1,
6,23,66,8,0,0,0,0,,55,29,150,1,
6,23,67,9,0,0,0,0,,55,73,195,1,
6,23,68,10,0,0,0,0,,54,74,196,1,
6,23,69,11,0,1,0,1,75,0,75,144,1,
6,23,70,12,0,0,0,0,,82,76,228,1,
6,23,71,13,0,0,0,0,,340,94,505,1,
6,23,72,14,0,0,0,0,,341,95,508,1,
6,23,73,15,0,0,0,0,,328,79,480,1,
6,23,74,16,0,0,0,0,,474,80,628,1,
6,23,75,17,0,0,1,1,98,0,98,173,1,
6,23,76,18,0,0,1,1,99,0,99,175,1,
6,23,77,19,0,0,0,0,,93,100,270,1,
6,23,78,20,0,0,0,0,,93,101,272,1,
6,23,79,21,0,0,0,0,,93,29,201,1,
6,23,80,22,0,0,0,0,,93,29,202,1,
6,23,81,23,1,1,0,1,29,0,29,110,1,
6,23,82,24,0,0,0,0,,94,88,264,1,
6,23,83,25,0,0,0,0,,118,89,290,1,
6,23,84,26,0,0,0,0,,119,90,293,1,
6,23,85,27,0,0,0,0,,120,91,296,1,
6,23,86,28,0,0,0,0,,121,92,299,1,
6,23,87,0,0,0,0,0,,314,93,494,1,
6,23,88,1,0,0,0,0,,588,111,787,1,
6,23,89,2,0,0,0,0,,499,29,617,1,
6,23,90,3,0,0,0,0,,436,96,622,1,
6,23,91,4,0,0,0,0,,554,97,742,1,
6,23,92,5,0,0,1,1,115,0,115,207,1,
6,23,93,6,1,0,1,1,29,0,29,122,1,
6,23,94,7,0,0,0,0,,83,29,206,1,
6,23,95,8,0,0,0,0,,84,29,208,1,
6,23,96,9,0,0,0,0,,84,102,282,1,
6,23,97,10,0,0,0,0,,83,103,283,1,
6,23,98,11,0,1,0,1,104,0,104,202,1,
6,23,99,12,0,0,0,0,,111,105,315,1,
6,23,100,13,0,0,0,0,,485,123,708,1,
6,24,25,25,0,0,0,0,,61,31,117,1,
6,24,29,29,0,0,0,0,,331,5,365,1,
6,24,31,1,0,0,0,0,,311,30,372,1,
6,24,35,5,0,0,0,0,,89,30,154,1,
6,24,37,7,0,0,0,0,,25,30,92,1,
6,24,41,11,0,0,0,0,,25,47,113,1,
6,24,43,13,0,0,0,0,,127,49,219,1,
6,24,47,17,0,0,0,0,,204,71,322,1,
6,24,49,19,0,0,0,0,,66,73,188,1,
6,24,53,23,0,0,0,0,,66,30,149,1,
6,24,55,25,0,0,0,0,,91,61,207,1,
6,24,59,29,0,0,0,0,,95,65,219,1,
6,24,61,1,0,0,0,0,,96,67,224,1,
6,24,65,5,0,0,0,0,,149,30,244,1,
6,24,67,7,0,0,0,0,,55,30,152,1,
6,24,71,11,0,0,0,0,,55,77,203,1,
6,24,73,13,0,0,0,0,,217,79,369,1,
6,24,77,17,0,0,0,0,,294,101,472,1,
6,24,79,19,0,0,0,0,,96,103,278,1,
6,24,83,23,0,0,0,0,,96,30,209,1,
6,24,85,25,0,0,0,0,,121,91,297,1,
6,24,89,29,0,0,0,0,,125,95,309,1,
6,24,91,1,0,0,0,0,,126,97,314,1,
6,24,95,5,0,0,0,0,,209,30,334,1,
6,24,97,7,0,0,0,0,,85,30,212,1,
6,25,26,26,0,0,0,0,,95,31,152,1,
6,25,27,27,0,0,0,0,,133,52,212,1,
6,25,28,28,0,0,0,0,,240,53,321,1,
6,25,29,29,0,0,0,0,,96,31,156,1,
6,25,30,30,0,0,0,0,,100,55,185,1,
6,25,32,1,0,0,0,0,,243,19,294,1,
6,25,33,2,0,0,0,0,,93,31,157,1,
6,25,34,3,0,0,0,0,,67,40,141,1,
6,25,35,4,0,0,0,0,,90,41,166,1,
6,25,36,5,0,0,0,0,,91,31,158,1,
6,25,37,6,1,0,1,1,31,0,31,68,1,
6,25,38,7,0,0,1,1,63,0,63,101,1,
6,25,39,8,0,0,0,0,,219,64,322,1,
6,25,40,9,0,0,0,0,,189,46,275,1,
6,25,41,10,0,0,0,0,,207,66,314,1,
6,25,42,11,0,0,0,0,,211,67,320,1,
6,25,43,12,0,0,0,0,,198,49,290,1,
6,25,44,13,0,1,0,1,50,0,50,94,1,
6,25,45,14,0,0,0,0,,131,51,227,1,
6,25,46,15,0,0,0,0,,132,31,209,1,
6,25,47,16,0,0,0,0,,209,31,287,1,
6,25,48,17,0,0,0,0,,210,73,331,1,
6,25,49,18,0,0,1,1,74,0,74,123,1,
6,25,50,19,0,0,1,1,75,0,75,125,1,
6,25,51,20,0,0,0,0,,450,19,520,1,
6,25,52,21,0,0,0,0,,302,58,412,1,
6,25,53,22,0,0,0,0,,152,78,283,1,
6,25,54,23,0,0,0,0,,215,79,348,1,
6,25,55,24,0,0,0,0,,154,61,270,1,
6,25,56,25,1,1,0,1,31,0,31,87,1,
6,25,57,26,0,0,0,0,,157,31,245,1,
6,25,58,27,0,0,0,0,,288,83,429,1,
6,25,59,28,0,0,0,0,,491,65,615,1,
6,25,60,29,0,0,0,0,,406,31,497,1,
6,25,61,30,0,0,0,0,,433,86,580,1,
6,25,62,0,0,0,0,0,,509,68,639,1,
6,25,63,1,0,0,0,0,,98,69,230,1,
6,25,64,2,0,0,0,0,,98,70,232,1,
6,25,65,3,0,0,0,0,,98,71,234,1,
6,25,66,4,0,0,0,0,,152,72,290,1,
6,25,67,5,0,0,0,0,,153,31,251,1,
6,25,68,6,1,0,1,1,31,0,31,99,1,
6,25,69,7,0,0,1,1,94,0,94,163,1,
6,25,70,8,0,0,0,0,,374,19,463,1,
6,25,71,9,0,0,0,0,,282,77,430,1,
6,25,72,10,0,0,0,0,,331,97,500,1,
6,25,73,11,0,0,0,0,,351,98,522,1,
6,25,74,12,0,0,0,0,,192,80,346,1,
6,25,75,13,0,1,0,1,81,0,81,156,1,
6,25,76,14,0,0,0,0,,224,82,382,1,
6,25,77,15,0,0,0,0,,225,31,333,1,
6,25,78,16,0,0,0,0,,302,31,411,1,
6,25,79,17,0,0,0,0,,303,104,486,1,
6,25,80,18,0,0,1,1,105,0,105,185,1,
6,25,81,19,0,0,1,1,106,0,106,187,1,
6,25,82,20,0,0,0,0,,636,88,806,1,
6,25,83,21,0,0,0,0,,426,89,598,1,
6,25,84,22,0,0,0,0,,245,109,438,1,
6,25,85,23,0,0,0,0,,339,110,534,1,
6,25,86,24,0,0,0,0,,216,92,394,1,
6,25,87,25,1,1,0,1,31,0,31,118,1,
6,25,88,26,0,0,0,0,,219,31,338,1,
6,25,89,27,0,0,0,0,,443,19,551,1,
6,25,90,28,0,0,0,0,,447,96,633,1,
6,25,91,29,0,0,0,0,,592,31,714,1,
6,25,92,30,0,0,0,0,,619,117,828,1,
6,25,93,0,0,0,0,0,,459,99,651,1,
6,25,94,1,0,0,0,0,,129,100,323,1,
6,25,95,2,0,0,0,0,,129,101,325,1,
6,25,96,3,0,0,0,0,,129,102,327,1,
6,25,97,4,0,0,0,0,,214,103,414,1,
6,25,98,5,0,0,0,0,,215,31,344,1,
6,25,99,6,1,0,1,1,31,0,31,130,1,
6,25,100,7,0,0,1,1,125,0,125,225,1,
6,26,27,27,0,0,0,0,,98,32,157,1,
6,26,29,29,0,0,0,0,,107,55,191,1,
6,26,31,31,0,0,0,0,,100,57,188,1,
6,26,33,1,0,0,0,0,,145,59,237,1,
6,26,35,3,0,0,0,0,,68,41,144,1,
6,26,37,5,0,0,0,0,,93,32,162,1,
6,26,39,7,0,0,1,1,65,0,65,104,1,
6,26,41,9,0,0,0,0,,162,67,270,1,
6,26,43,11,0,0,0,0,,117,69,229,1,
6,26,45,13,0,0,0,0,,206,51,302,1,
6,26,47,15,0,0,0,0,,135,53,235,1,
6,26,49,17,0,0,0,0,,216,75,340,1,
6,26,51,19,0,0,1,1,77,0,77,128,1,
6,26,53,21,0,0,0,0,,309,79,441,1,
6,26,55,23,0,0,0,0,,157,81,293,1,
6,26,57,25,0,0,0,0,,159,63,279,1,
6,26,59,27,0,0,0,0,,162,32,253,1,
6,26,61,29,0,0,0,0,,234,87,382,1,
6,26,63,31,0,0,0,0,,238,89,390,1,
6,26,65,1,0,0,0,0,,531,71,667,1,
6,26,67,3,0,0,0,0,,100,73,240,1,
6,26,69,5,0,0,0,0,,157,32,258,1,
6,26,71,7,0,0,1,1,97,0,97,168,1,
6,26,73,9,0,0,0,0,,290,99,462,1,
6,26,75,11,0,0,0,0,,197,101,373,1,
6,26,77,13,0,0,0,0,,199,83,359,1,
6,26,79,15,0,0,0,0,,231,85,395,1,
6,26,81,17,0,0,0,0,,312,107,500,1,
6,26,83,19,0,0,1,1,109,0,109,192,1,
6,26,85,21,0,0,0,0,,651,111,847,1,
6,26,87,23,0,0,0,0,,624,113,824,1,
6,26,89,25,0,0,0,0,,223,95,407,1,
6,26,91,27,0,0,0,0,,226,32,349,1,
6,26,93,29,0,0,0,0,,461,119,673,1,
6,26,95,31,0,0,0,0,,470,121,686,1,
6,26,97,1,0,0,0,0,,477,103,677,1,
6,26,99,3,0,0,0,0,,132,105,336,1,
6,27,28,28,0,0,0,0,,101,11,140,1,
6,27,29,29,0,0,0,0,,34,56,119,1,
6,27,31,31,0,0,0,0,,163,33,227,1,
6,27,32,32,0,0,0,0,,289,59,380,1,
6,27,34,1,0,0,0,0,,162,40,236,1,
6,27,35,2,0,0,0,0,,278,33,346,1,
6,27,37,4,0,0,0,0,,45,43,125,1,
6,27,38,5,0,0,0,0,,95,11,144,1,
6,27,40,7,0,0,1,1,67,0,67,107,1,
6,27,41,8,0,0,1,1,68,0,68,109,1,
6,27,43,10,0,0,0,0,,327,70,440,1,
6,27,44,11,0,0,0,0,,348,50,442,1,
6,27,46,13,0,0,0,0,,211,73,330,1,
6,27,47,14,0,0,0,0,,214,53,314,1,
6,27,49,16,0,0,0,0,,139,11,199,1,
6,27,50,17,0,0,0,0,,222,11,283,1,
6,27,52,19,0,0,1,1,79,0,79,131,1,
6,27,53,20,0,0,1,1,80,0,80,133,1,
6,27,55,22,0,0,0,0,,318,82,455,1,
6,27,56,23,0,0,0,0,,393,62,511,1,
6,27,58,25,0,0,0,0,,163,64,285,1,
6,27,59,26,0,0,0,0,,164,65,288,1,
6,27,61,28,0,0,0,0,,167,11,239,1,
6,27,62,29,0,0,0,0,,67,89,218,1,
6,27,64,31,0,0,0,0,,444,33,541,1,
6,27,65,32,0,0,0,0,,812,71,948,1,
6,27,67,1,0,0,0,0,,547,94,708,1,
6,27,68,2,0,0,0,0,,553,74,695,1,
6,27,70,4,0,0,0,0,,78,76,224,1,
6,27,71,5,0,0,0,0,,161,11,243,1,
6,27,73,7,0,0,1,1,100,0,100,173,1,
6,27,74,8,0,0,1,1,101,0,101,175,1,
6,27,76,10,0,0,0,0,,595,103,774,1,
6,27,77,11,0,0,0,0,,373,83,533,1,
6,27,79,13,0,0,0,0,,205,85,369,1,
6,27,80,14,0,0,0,0,,206,86,372,1,
6,27,82,16,0,0,0,0,,238,11,331,1,
6,27,83,17,0,0,0,0,,321,11,415,1,
6,27,85,19,0,0,1,1,112,0,112,197,1,
6,27,86,20,0,0,1,1,113,0,113,199,1,
6,27,88,22,0,0,0,0,,450,115,653,1,
6,27,89,23,0,0,0,0,,591,95,775,1,
6,27,91,25,0,0,0,0,,229,97,417,1,
6,27,92,26,0,0,0,0,,230,98,420,1,
6,27,94,28,0,0,0,0,,233,11,338,1,
6,27,95,29,0,0,0,0,,100,122,317,1,
6,27,97,31,0,0,0,0,,609,33,739,1,
6,27,98,32,0,0,0,0,,485,104,687,1,
6,27,100,1,0,0,0,0,,492,106,698,1,
6,28,29,29,0,0,0,0,,35,57,121,1,
6,28,31,31,0,0,1,1,59,0,59,90,1,
6,28,33,33,0,0,0,0,,167,39,239,1,
6,28,35,1,0,0,0,0,,229,63,327,1,
6,28,37,3,0,0,0,0,,45,65,147,1,
6,28,39,5,0,0,0,0,,46,45,130,1,
6,28,41,7,0,0,1,1,69,0,69,110,1,
6,28,43,9,0,0,1,1,71,0,71,114,1,
6,28,45,11,0,0,0,0,,321,17,383,1,
6,28,47,13,0,0,0,0,,55,75,177,1,
6,28,49,15,0,0,0,0,,222,11,282,1,
6,28,51,17,0,0,0,0,,69,34,154,1,
6,28,53,19,0,0,1,1,81,0,81,134,1,
6,28,55,21,0,0,1,1,83,0,83,138,1,
6,28,57,23,0,0,0,0,,584,17,658,1,
6,28,59,25,0,0,0,0,,166,87,312,1,
6,28,61,27,0,0,0,0,,169,67,297,1,
6,28,63,29,0,0,0,0,,69,91,223,1,
6,28,65,31,0,0,1,1,93,0,93,158,1,
6,28,67,33,0,0,0,0,,649,73,789,1,
6,28,69,1,0,0,0,0,,186,97,352,1,
6,28,71,3,0,0,0,0,,575,11,657,1,
6,28,73,5,0,0,0,0,,80,79,232,1,
6,28,75,7,0,0,1,1,103,0,103,178,1,
6,28,77,9,0,0,1,1,105,0,105,182,1,
6,28,79,11,0,0,0,0,,705,17,801,1,
6,28,81,13,0,0,0,0,,210,109,400,1,
6,28,83,15,0,0,0,0,,213,89,385,1,
6,28,85,17,0,0,0,0,,103,34,222,1,
6,28,87,19,0,0,1,1,115,0,115,202,1,
6,28,89,21,0,0,1,1,117,0,117,206,1,
6,28,91,23,0,0,0,0,,822,17,930,1,
6,28,93,25,0,0,0,0,,961,11,1065,1,
6,28,95,27,0,0,0,0,,237,101,433,1,
6,28,97,29,0,0,0,0,,103,125,325,1,
6,28,99,31,0,0,1,1,127,0,127,226,1,
6,29,30,30,0,0,1,1,59,0,59,89,1,
6,29,31,31,0,0,1,1,60,0,60,91,1,
6,29,32,32,0,0,1,1,61,0,61,93,1,
6,29,33,33,0,0,1,1,62,0,62,95,1,
6,29,34,34,0,0,1,1,63,0,63,97,1,
6,29,36,1,0,0,0,0,,43,65,144,1,
6,29,37,2,0,0,0,0,,44,66,147,1,
6,29,38,3,0,0,0,0,,45,67,150,1,
6,29,39,4,0,0,0,0,,46,68,153,1,
6,29,40,5,0,0,0,0,,47,23,110,1,
6,29,41,6,1,0,1,1,35,0,35,76,1,
6,29,42,7,0,0,1,1,71,0,71,113,1,
6,29,43,8,0,0,1,1,72,0,72,115,1,
6,29,44,9,0,0,1,1,73,0,73,117,1,
6,29,45,10,0,0,1,1,74,0,74,119,1,
6,29,46,11,0,0,1,1,75,0,75,121,1,
6,29,47,12,0,0,0,0,,54,76,177,1,
6,29,48,13,0,0,0,0,,55,77,180,1,
6,29,49,14,0,0,0,0,,56,78,183,1,
6,29,50,15,0,0,0,0,,57,79,186,1,
6,29,51,16,0,0,0,0,,58,80,189,1,
6,29,52,17,0,1,0,1,58,0,58,110,1,
6,29,53,18,0,0,1,1,82,0,82,135,1,
6,29,54,19,0,0,1,1,83,0,83,137,1,
6,29,55,20,0,0,1,1,84,0,84,139,1,
6,29,56,21,0,0,1,1,85,0,85,141,1,
6,29,57,22,0,0,1,1,86,0,86,143,1,
6,29,58,23,0,0,1,1,87,0,87,145,1,
6,29,59,24,0,0,0,0,,166,88,313,1,
6,29,60,25,0,0,0,0,,168,89,317,1,
6,29,61,26,0,0,0,0,,170,90,321,1,
6,29,62,27,0,0,0,0,,172,91,325,1,
6,29,63,28,0,0,0,0,,174,23,260,1,
6,29,64,29,1,1,0,1,35,0,35,99,1,
6,29,65,30,0,0,1,1,94,0,94,159,1,
6,29,66,31,0,0,1,1,95,0,95,161,1,
6,29,67,32,0,0,1,1,96,0,96,163,1,
6,29,68,33,0,0,1,1,97,0,97,165,1,
6,29,69,34,0,0,1,1,98,0,98,167,1,
6,29,70,0,0,0,0,0,,188,99,357,1,
6,29,71,1,0,0,0,0,,190,100,361,1,
6,29,72,2,0,0,0,0,,192,101,365,1,
6,29,73,3,0,0,0,0,,194,102,369,1,
6,29,74,4,0,0,0,0,,196,103,373,1,
6,29,75,5,0,0,0,0,,82,81,238,1,
6,29,76,6,1,0,1,1,35,0,35,111,1,
6,29,77,7,0,0,1,1,106,0,106,183,1,
6,29,78,8,0,0,1,1,107,0,107,185,1,
6,29,79,9,0,0,1,1,108,0,108,187,1,
6,29,80,10,0,0,1,1,109,0,109,189,1,
6,29,81,11,0,0,1,1,110,0,110,191,1,
6,29,82,12,0,0,0,0,,212,111,405,1,
6,29,83,13,0,0,0,0,,214,112,409,1,
6,29,84,14,0,0,0,0,,216,113,413,1,
6,29,85,15,0,0,0,0,,218,114,417,1,
6,29,86,16,0,0,0,0,,220,23,329,1,
6,29,87,17,0,1,0,1,93,0,93,180,1,
6,29,88,18,0,0,1,1,117,0,117,205,1,
6,29,89,19,0,0,1,1,118,0,118,207,1,
6,29,90,20,0,0,1,1,119,0,119,209,1,
6,29,91,21,0,0,1,1,120,0,120,211,1,
6,29,92,22,0,0,1,1,121,0,121,213,1,
6,29,93,23,0,0,1,1,122,0,122,215,1,
6,29,94,24,0,0,0,0,,471,123,688,1,
6,29,95,25,0,0,0,0,,475,124,694,1,
6,29,96,26,0,0,0,0,,479,125,700,1,
6,29,97,27,0,0,0,0,,483,126,706,1,
6,29,98,28,0,0,0,0,,244,104,446,1,
6,29,99,29,1,1,0,1,35,0,35,134,1,
6,29,100,30,0,0,1,1,129,0,129,229,1,
6,30,31,31,0,0,1,1,61,0,61,92,1,
6,30,35,35,0,0,1,1,65,0,65,100,1,
6,30,37,1,0,0,1,1,67,0,67,104,1,
6,30,41,5,0,0,1,1,71,0,71,112,1,
6,30,43,7,0,0,1,1,73,0,73,116,1,
6,30,47,11,0,0,1,1,77,0,77,124,1,
6,30,49,13,0,0,1,1,79,0,79,128,1,
6,30,53,17,0,0,1,1,83,0,83,136,1,
6,30,55,19,0,0,1,1,85,0,85,140,1,
6,30,59,23,0,0,1,1,89,0,89,148,1,
6,30,61,25,0,0,1,1,91,0,91,152,1,
6,30,65,29,0,0,1,1,95,0,95,160,1,
6,30,67,31,0,0,1,1,97,0,97,164,1,
6,30,71,35,0,0,1,1,101,0,101,172,1,
6,30,73,1,0,0,1,1,103,0,103,176,1,
6,30,77,5,0,0,1,1,107,0,107,184,1,
6,30,79,7,0,0,1,1,109,0,109,188,1,
6,30,83,11,0,0,1,1,113,0,113,196,1,
6,30,85,13,0,0,1,1,115,0,115,200,1,
6,30,89,17,0,0,1,1,119,0,119,208,1,
6,30,91,19,0,0,1,1,121,0,121,212,1,
6,30,95,23,0,0,1,1,125,0,125,220,1,
6,30,97,25,0,0,1,1,127,0,127,224,1,
6,31,32,32,0,0,0,0,,44,63,139,1,
6,31,33,33,0,0,0,0,,45,64,142,1,
6,31,34,34,0,0,0,0,,46,65,145,1,
6,31,35,35,0,0,0,0,,47,66,148,1,
6,31,36,36,0,0,0,0,,48,67,151,1,
6,31,38,1,0,0,1,1,69,0,69,107,1,
6,31,39,2,0,0,1,1,70,0,70,109,1,
6,31,40,3,0,0,1,1,71,0,71,111,1,
6,31,41,4,0,0,1,1,72,0,72,113,1,
6,31,42,5,0,0,1,1,73,0,73,115,1,
6,31,43,6,1,0,1,1,37,0,37,80,1,
6,31,44,7,0,0,0,0,,56,25,125,1,
6,31,45,8,0,0,0,0,,57,76,178,1,
6,31,46,9,0,0,0,0,,58,77,181,1,
6,31,47,10,0,0,0,0,,59,78,184,1,
6,31,48,11,0,0,0,0,,60,79,187,1,
6,31,49,12,0,0,0,0,,61,80,190,1,
6,31,50,13,0,0,1,1,81,0,81,131,1,
6,31,51,14,0,0,1,1,82,0,82,133,1,
6,31,52,15,0,0,1,1,83,0,83,135,1,
6,31,53,16,0,0,1,1,84,0,84,137,1,
6,31,54,17,0,0,1,1,85,0,85,139,1,
6,31,55,18,0,0,1,1,86,0,86,141,1,
6,31,56,19,0,1,0,1,62,0,62,118,1,
6,31,57,20,0,0,0,0,,69,88,214,1,
6,31,58,21,0,0,0,0,,70,89,217,1,
6,31,59,22,0,0,0,0,,71,90,220,1,
6,31,60,23,0,0,0,0,,72,91,223,1,
6,31,61,24,0,0,0,0,,73,92,226,1,
6,31,62,25,0,0,1,1,93,0,93,155,1,
6,31,63,26,0,0,1,1,94,0,94,157,1,
6,31,64,27,0,0,1,1,95,0,95,159,1,
6,31,65,28,0,0,1,1,96,0,96,161,1,
6,31,66,29,0,0,1,1,97,0,97,163,1,
6,31,67,30,0,0,1,1,98,0,98,165,1,
6,31,68,31,1,1,0,1,37,0,37,105,1,
6,31,69,32,0,0,0,0,,193,25,287,1,
6,31,70,33,0,0,0,0,,195,101,366,1,
6,31,71,34,0,0,0,0,,197,102,370,1,
6,31,72,35,0,0,0,0,,199,103,374,1,
6,31,73,36,0,0,0,0,,201,104,378,1,
6,31,74,0,0,0,0,0,,203,105,382,1,
6,31,75,1,0,0,1,1,106,0,106,181,1,
6,31,76,2,0,0,1,1,107,0,107,183,1,
6,31,77,3,0,0,1,1,108,0,108,185,1,
6,31,78,4,0,0,1,1,109,0,109,187,1,
6,31,79,5,0,0,1,1,110,0,110,189,1,
6,31,80,6,1,0,1,1,37,0,37,117,1,
6,31,81,7,0,0,0,0,,93,87,261,1,
6,31,82,8,0,0,0,0,,219,113,414,1,
6,31,83,9,0,0,0,0,,221,114,418,1,
6,31,84,10,0,0,0,0,,223,115,422,1,
6,31,85,11,0,0,0,0,,225,116,426,1,
6,31,86,12,0,0,0,0,,227,117,430,1,
6,31,87,13,0,0,1,1,118,0,118,205,1,
6,31,88,14,0,0,1,1,119,0,119,207,1,
6,31,89,15,0,0,1,1,120,0,120,209,1,
6,31,90,16,0,0,1,1,121,0,121,211,1,
6,31,91,17,0,0,1,1,122,0,122,213,1,
6,31,92,18,0,0,1,1,123,0,123,215,1,
6,31,93,19,0,1,0,1,99,0,99,192,1,
6,31,94,20,0,0,0,0,,243,25,362,1,
6,31,95,21,0,0,0,0,,245,126,466,1,
6,31,96,22,0,0,0,0,,247,127,470,1,
6,31,97,23,0,0,0,0,,249,128,474,1,
6,31,98,24,0,0,0,0,,251,129,478,1,
6,31,99,25,0,0,1,1,130,0,130,229,1,
6,31,100,26,0,0,1,1,131,0,131,231,1,
6,32,33,33,0,0,0,0,,122,13,168,1,
6,32,35,35,0,0,0,0,,47,67,149,1,
6,32,37,37,0,0,0,0,,258,69,364,1,
6,32,39,1,0,0,0,0,,271,45,355,1,
6,32,41,3,0,0,1,1,73,0,73,114,1,
6,32,43,5,0,0,1,1,75,0,75,118,1,
6,32,45,7,0,0,0,0,,57,51,153,1,
6,32,47,9,0,0,0,0,,59,79,185,1,
6,32,49,11,0,0,0,0,,61,81,191,1,
6,32,51,13,0,0,0,0,,453,19,523,1,
6,32,53,15,0,0,1,1,85,0,85,138,1,
6,32,55,17,0,0,1,1,87,0,87,142,1,
6,32,57,19,0,0,0,0,,82,38,177,1,
6,32,59,21,0,0,0,0,,265,13,337,1,
6,32,61,23,0,0,0,0,,73,93,227,1,
6,32,63,25,0,0,0,0,,754,19,836,1,
6,32,65,27,0,0,1,1,97,0,97,162,1,
6,32,67,29,0,0,1,1,99,0,99,166,1,
6,32,69,31,0,0,0,0,,82,101,252,1,
6,32,71,33,0,0,0,0,,198,77,346,1,
6,32,73,35,0,0,0,0,,202,105,380,1,
6,32,75,37,0,0,0,0,,206,107,388,1,
6,32,77,1,0,0,0,0,,859,83,1019,1,
6,32,79,3,0,0,1,1,111,0,111,190,1,
6,32,81,5,0,0,1,1,113,0,113,194,1,
6,32,83,7,0,0,0,0,,95,89,267,1,
6,32,85,9,0,0,0,0,,680,13,778,1,
6,32,87,11,0,0,0,0,,230,119,436,1,
6,32,89,13,0,0,0,0,,923,19,1031,1,
6,32,91,15,0,0,1,1,123,0,123,214,1,
6,32,93,17,0,0,1,1,125,0,125,218,1,
6,32,95,19,0,0,0,0,,120,38,253,1,
6,32,97,21,0,0,0,0,,250,103,450,1,
6,32,99,23,0,0,0,0,,254,131,484,1,
6,33,34,34,0,0,0,0,,125,40,199,1,
6,33,35,35,0,0,0,0,,127,68,230,1,
6,33,37,37,0,0,0,0,,317,39,393,1,
6,33,38,38,0,0,0,0,,197,44,279,1,
6,33,40,1,0,0,0,0,,269,73,382,1,
6,33,41,2,0,0,0,0,,364,39,444,1,
6,33,43,4,0,0,1,1,76,0,76,119,1,
6,33,44,5,0,0,1,1,77,0,77,121,1,
6,33,46,7,0,0,0,0,,116,13,175,1,
6,33,47,8,0,0,0,0,,59,53,159,1,
6,33,49,10,0,0,0,0,,61,82,192,1,
6,33,50,11,0,0,0,0,,62,83,195,1,
6,33,52,13,0,0,0,0,,655,58,765,1,
6,33,53,14,0,0,0,0,,486,86,625,1,
6,33,55,16,0,0,1,1,88,0,88,143,1,
6,33,56,17,0,0,1,1,89,0,89,145,1,
6,33,58,19,0,0,0,0,,265,13,336,1,
6,33,59,20,0,0,0,0,,168,13,240,1,
6,33,61,22,0,0,0,0,,273,67,401,1,
6,33,62,23,0,0,0,0,,276,95,433,1,
6,33,64,25,0,0,0,0,,572,70,706,1,
6,33,65,26,0,0,0,0,,483,98,646,1,
6,33,67,28,0,0,1,1,100,0,100,167,1,
6,33,68,29,0,0,1,1,101,0,101,169,1,
6,33,70,31,0,0,0,0,,84,103,257,1,
6,33,71,32,0,0,0,0,,200,13,284,1,
6,33,73,34,0,0,0,0,,203,79,355,1,
6,33,74,35,0,0,0,0,,205,80,359,1,
6,33,76,37,0,0,0,0,,209,109,394,1,
6,33,77,38,0,0,0,0,,211,110,398,1,
6,33,79,1,0,0,0,0,,1219,85,1383,1,
6,33,80,2,0,0,0,0,,785,39,904,1,
6,33,82,4,0,0,1,1,115,0,115,197,1,
6,33,83,5,0,0,1,1,116,0,116,199,1,
6,33,85,7,0,0,0,0,,194,13,292,1,
6,33,86,8,0,0,0,0,,98,92,276,1,
6,33,88,10,0,0,0,0,,702,94,884,1,
6,33,89,11,0,0,0,0,,708,122,919,1,
6,33,91,13,0,0,0,0,,1091,97,1279,1,
6,33,92,14,0,0,0,0,,845,125,1062,1,
6,33,94,16,0,0,1,1,127,0,127,221,1,
6,33,95,17,0,0,1,1,128,0,128,223,1,
6,33,97,19,0,0,0,0,,382,13,492,1,
6,33,98,20,0,0,0,0,,285,13,396,1,
6,33,100,22,0,0,0,0,,257,106,463,1,
6,34,35,35,0,0,0,0,,128,41,204,1,
6,34,37,37,0,0,0,0,,132,71,240,1,
6,34,39,39,0,0,0,0,,129,73,241,1,
6,34,41,1,0,0,0,0,,123,75,239,1,
6,34,43,3,0,0,0,0,,230,77,350,1,
6,34,45,5,0,0,1,1,79,0,79,124,1,
6,34,47,7,0,0,0,0,,118,40,205,1,
6,34,49,9,0,0,0,0,,61,55,165,1,
6,34,51,11,0,0,0,0,,63,85,199,1,
6,34,53,13,0,0,0,0,,241,87,381,1,
6,34,55,15,0,0,0,0,,306,89,450,1,
6,34,57,17,0,0,1,1,91,0,91,148,1,
6,34,59,19,0,0,0,0,,271,93,423,1,
6,34,61,21,0,0,0,0,,172,67,300,1,
6,34,63,23,0,0,0,0,,281,69,413,1,
6,34,65,25,0,0,0,0,,194,99,358,1,
6,34,67,27,0,0,0,0,,382,101,550,1,
6,34,69,29,0,0,1,1,103,0,103,172,1,
6,34,71,31,0,0,0,0,,86,105,262,1,
6,34,73,33,0,0,0,0,,205,40,318,1,
6,34,75,35,0,0,0,0,,208,81,364,1,
6,34,77,37,0,0,0,0,,212,83,372,1,
6,34,79,39,0,0,0,0,,216,113,408,1,
6,34,81,1,0,0,0,0,,424,115,620,1,
6,34,83,3,0,0,0,0,,430,117,630,1,
6,34,85,5,0,0,1,1,119,0,119,204,1,
6,34,87,7,0,0,0,0,,198,40,325,1,
6,34,89,9,0,0,0,0,,101,95,285,1,
6,34,91,11,0,0,0,0,,724,97,912,1,
6,34,93,13,0,0,0,0,,361,127,581,1,
6,34,95,15,0,0,0,0,,506,129,730,1,
6,34,97,17,0,0,1,1,131,0,131,228,1,
6,34,99,19,0,0,0,0,,391,133,623,1,
6,35,36,36,0,0,0,0,,131,42,209,1,
6,35,37,37,0,0,0,0,,133,43,213,1,
6,35,38,38,0,0,0,0,,135,73,246,1,
6,35,39,39,0,0,0,0,,127,41,207,1,
6,35,40,40,0,0,0,0,,258,75,373,1,
6,35,42,1,0,0,0,0,,147,77,266,1,
6,35,43,2,0,0,0,0,,117,41,201,1,
6,35,44,3,0,0,0,0,,434,79,557,1,
6,35,45,4,0,0,0,0,,319,80,444,1,
6,35,46,5,0,0,1,1,81,0,81,127,1,
6,35,47,6,1,0,1,1,41,0,41,88,1,
6,35,48,7,0,0,0,0,,120,41,209,1,
6,35,49,8,0,0,0,0,,121,55,225,1,
6,35,50,9,0,0,0,0,,62,56,168,1,
6,35,51,10,0,0,0,0,,63,57,171,1,
6,35,52,11,0,0,0,0,,64,29,145,1,
6,35,53,12,0,0,0,0,,65,88,206,1,
6,35,54,13,0,0,0,0,,425,89,568,1,
6,35,55,14,0,0,0,0,,370,90,515,1,
6,35,56,15,0,0,0,0,,518,62,636,1,
6,35,57,16,0,0,0,0,,500,92,649,1,
6,35,58,17,0,0,1,1,93,0,93,151,1,
6,35,59,18,0,0,1,1,94,0,94,153,1,
6,35,60,19,0,0,0,0,,277,95,432,1,
6,35,61,20,0,0,0,0,,278,41,380,1,
6,35,62,21,0,0,0,0,,175,41,278,1,
6,35,63,22,0,0,0,0,,176,69,308,1,
6,35,64,23,0,1,0,1,70,0,70,134,1,
6,35,65,24,0,0,0,0,,289,71,425,1,
6,35,66,25,0,0,0,0,,341,101,508,1,
6,35,67,26,0,0,0,0,,199,102,368,1,
6,35,68,27,0,0,0,0,,504,74,646,1,
6,35,69,28,0,0,0,0,,705,104,878,1,
6,35,70,29,0,0,1,1,105,0,105,175,1,
6,35,71,30,0,0,1,1,106,0,106,177,1,
6,35,72,31,0,0,0,0,,88,107,267,1,
6,35,73,32,0,0,0,0,,88,108,269,1,
6,35,74,33,0,0,0,0,,209,109,392,1,
6,35,75,34,0,0,0,0,,210,41,326,1,
6,35,76,35,1,1,0,1,41,0,41,117,1,
6,35,77,36,0,0,0,0,,213,83,373,1,
6,35,78,37,0,0,0,0,,215,84,377,1,
6,35,79,38,0,0,0,0,,217,85,381,1,
6,35,80,39,0,0,0,0,,219,86,385,1,
6,35,81,40,0,0,0,0,,221,29,331,1,
6,35,82,0,0,0,0,0,,223,117,422,1,
6,35,83,1,0,0,0,0,,789,118,990,1,
6,35,84,2,0,0,0,0,,707,41,832,1,
6,35,85,3,0,0,0,0,,944,91,1120,1,
6,35,86,4,0,0,0,0,,565,121,772,1,
6,35,87,5,0,0,1,1,122,0,122,209,1,
6,35,88,6,1,0,1,1,41,0,41,129,1,
6,35,89,7,0,0,0,0,,202,41,332,1,
6,35,90,8,0,0,0,0,,203,96,389,1,
6,35,91,9,0,0,0,0,,103,97,291,1,
6,35,92,10,0,0,0,0,,104,98,294,1,
6,35,93,11,0,0,0,0,,105,99,297,1,
6,35,94,12,0,0,0,0,,746,100,940,1,
6,35,95,13,0,0,0,0,,671,130,896,1,
6,35,96,14,0,0,0,0,,575,131,802,1,
6,35,97,15,0,0,0,0,,764,103,964,1,
6,35,98,16,0,0,0,0,,787,133,1018,1,
6,35,99,17,0,0,1,1,134,0,134,233,1,
6,35,100,18,0,0,1,1,135,0,135,235,1,
6,36,37,37,0,0,0,0,,134,43,214,1,
6,36,41,41,0,0,0,0,,297,47,385,1,
6,36,43,1,0,0,0,0,,382,7,432,1,
6,36,47,5,0,0,0,0,,208,42,297,1,
6,36,49,7,0,0,0,0,,122,42,213,1,
6,36,53,11,0,0,0,0,,65,59,177,1,
6,36,55,13,0,0,0,0,,133,61,249,1,
6,36,59,17,0,0,0,0,,467,95,621,1,
6,36,61,19,0,0,0,0,,283,97,441,1,
6,36,65,23,0,0,0,0,,180,71,316,1,
6,36,67,25,0,0,0,0,,332,73,472,1,
6,36,71,29,0,0,0,0,,204,107,382,1,
6,36,73,31,0,0,0,0,,90,109,272,1,
6,36,77,35,0,0,0,0,,215,42,334,1,
6,36,79,37,0,0,0,0,,218,85,382,1,
6,36,83,41,0,0,0,0,,226,89,398,1,
6,36,85,1,0,0,0,0,,229,91,405,1,
6,36,89,5,0,0,0,0,,334,42,465,1,
6,36,91,7,0,0,0,0,,206,42,339,1,
6,36,95,11,0,0,0,0,,107,101,303,1,
6,36,97,13,0,0,0,0,,217,103,417,1,
6,37,38,38,0,0,0,0,,218,43,299,1,
6,37,39,39,0,0,0,0,,226,76,341,1,
6,37,40,40,0,0,0,0,,140,77,257,1,
6,37,41,41,0,0,0,0,,132,43,216,1,
6,37,42,42,0,0,0,0,,148,79,269,1,
6,37,44,1,0,0,0,0,,277,81,402,1,
6,37,45,2,0,0,0,0,,129,43,217,1,
6,37,46,3,0,0,0,0,,399,52,497,1,
6,37,47,4,0,0,0,0,,151,53,251,1,
6,37,48,5,0,0,0,0,,212,43,303,1,
6,37,49,6,1,0,1,1,43,0,43,92,1,
6,37,50,7,0,0,1,1,87,0,87,137,1,
6,37,51,8,0,0,0,0,,348,88,487,1,
6,37,52,9,0,0,0,0,,439,89,580,1,
6,37,53,10,0,0,0,0,,428,90,571,1,
6,37,54,11,0,0,0,0,,434,91,579,1,
6,37,55,12,0,0,0,0,,66,92,213,1,
6,37,56,13,0,0,0,0,,67,31,154,1,
6,37,57,14,0,0,0,0,,136,63,256,1,
6,37,58,15,0,0,0,0,,137,64,259,1,
6,37,59,16,0,0,0,0,,281,43,383,1,
6,37,60,17,0,0,0,0,,477,97,634,1,
6,37,61,18,0,0,1,1,98,0,98,159,1,
6,37,62,19,0,0,1,1,99,0,99,161,1,
6,37,63,20,0,0,0,0,,539,100,702,1,
6,37,64,21,0,0,0,0,,499,70,633,1,
6,37,65,22,0,0,0,0,,377,102,544,1,
6,37,66,23,0,0,0,0,,350,103,519,1,
6,37,67,24,0,0,0,0,,514,73,654,1,
6,37,68,25,0,1,0,1,74,0,74,142,1,
6,37,69,26,0,0,0,0,,340,75,484,1,
6,37,70,27,0,0,0,0,,207,43,320,1,
6,37,71,28,0,0,0,0,,208,108,387,1,
6,37,72,29,0,0,0,0,,208,109,389,1,
6,37,73,30,0,0,1,1,110,0,110,183,1,
6,37,74,31,0,0,1,1,111,0,111,185,1,
6,37,75,32,0,0,0,0,,878,112,1065,1,
6,37,76,33,0,0,0,0,,672,82,830,1,
6,37,77,34,0,0,0,0,,212,114,403,1,
6,37,78,35,0,0,0,0,,383,115,576,1,
6,37,79,36,0,0,0,0,,342,85,506,1,
6,37,80,37,1,1,0,1,43,0,43,123,1,
6,37,81,38,0,0,0,0,,347,43,471,1,
6,37,82,39,0,0,0,0,,484,119,685,1,
6,37,83,40,0,0,0,0,,935,120,1138,1,
6,37,84,41,0,0,0,0,,773,43,900,1,
6,37,85,42,0,0,0,0,,814,122,1021,1,
6,37,86,0,0,0,0,0,,232,123,441,1,
6,37,87,1,0,0,0,0,,234,31,352,1,
6,37,88,2,0,0,0,0,,235,94,417,1,
6,37,89,3,0,0,0,0,,236,95,420,1,
6,37,90,4,0,0,0,0,,237,96,423,1,
6,37,91,5,0,0,0,0,,341,43,475,1,
6,37,92,6,1,0,1,1,43,0,43,135,1,
6,37,93,7,0,0,1,1,130,0,130,223,1,
6,37,94,8,0,0,0,0,,606,131,831,1,
6,37,95,9,0,0,0,0,,899,101,1095,1,
6,37,96,10,0,0,0,0,,686,133,915,1,
6,37,97,11,0,0,0,0,,692,134,923,1,
6,37,98,12,0,0,0,0,,1190,104,1392,1,
6,37,99,13,0,0,0,0,,110,105,314,1,
6,37,100,14,0,0,0,0,,222,106,428,1,
6,38,39,39,0,0,0,0,,223,11,273,1,
6,38,41,41,0,0,0,0,,142,79,262,1,
6,38,43,43,0,0,0,0,,136,81,260,1,
6,38,45,1,0,0,0,0,,165,83,293,1,
6,38,47,3,0,0,0,0,,407,85,539,1,
6,38,49,5,0,0,0,0,,216,11,276,1,
6,38,51,7,0,0,1,1,89,0,89,140,1,
6,38,53,9,0,0,0,0,,269,91,413,1,
6,38,55,11,0,0,0,0,,258,93,406,1,
6,38,57,13,0,0,0,0,,67,95,219,1,
6,38,59,15,0,0,0,0,,139,65,263,1,
6,38,61,17,0,0,0,0,,487,11,559,1,
6,38,63,19,0,0,1,1,101,0,101,164,1,
6,38,65,21,0,0,0,0,,349,103,517,1,
6,38,67,23,0,0,0,0,,209,105,381,1,
6,38,69,25,0,0,0,0,,528,75,672,1,
6,38,71,27,0,0,0,0,,348,11,430,1,
6,38,73,29,0,0,0,0,,212,111,396,1,
6,38,75,31,0,0,1,1,113,0,113,188,1,
6,38,77,33,0,0,0,0,,556,115,748,1,
6,38,79,35,0,0,0,0,,217,117,413,1,
6,38,81,37,0,0,0,0,,350,87,518,1,
6,38,83,39,0,0,0,0,,355,11,449,1,
6,38,85,41,0,0,0,0,,409,123,617,1,
6,38,87,43,0,0,0,0,,459,125,671,1,
6,38,89,1,0,0,0,0,,238,127,454,1,
6,38,91,3,0,0,0,0,,241,97,429,1,
6,38,93,5,0,0,0,0,,348,11,452,1,
6,38,95,7,0,0,1,1,133,0,133,228,1,
6,38,97,9,0,0,0,0,,489,135,721,1,
6,38,99,11,0,0,0,0,,390,137,626,1,
6,39,40,40,0,0,0,0,,137,79,256,1,
6,39,41,41,0,0,0,0,,46,80,167,1,
6,39,43,43,0,0,0,0,,317,45,405,1,
6,39,44,44,0,0,0,0,,397,83,524,1,
6,39,46,1,0,0,0,0,,230,52,328,1,
6,39,47,2,0,0,0,0,,472,45,564,1,
6,39,49,4,0,0,0,0,,421,11,481,1,
6,39,50,5,0,0,0,0,,158,56,264,1,
6,39,52,7,0,0,1,1,91,0,91,143,1,
6,39,53,8,0,0,1,1,92,0,92,145,1,
6,39,55,10,0,0,0,0,,541,94,690,1,
6,39,56,11,0,0,0,0,,658,95,809,1,
6,39,58,13,0,0,0,0,,67,97,222,1,
6,39,59,14,0,0,0,0,,68,98,225,1,
6,39,61,16,0,0,0,0,,142,67,270,1,
6,39,62,17,0,0,0,0,,294,45,401,1,
6,39,64,19,0,0,1,1,103,0,103,167,1,
6,39,65,20,0,0,1,1,104,0,104,169,1,
6,39,67,22,0,0,0,0,,622,106,795,1,
6,39,68,23,0,0,0,0,,742,74,884,1,
6,39,70,25,0,0,0,0,,307,109,486,1,
6,39,71,26,0,0,0,0,,542,11,624,1,
6,39,73,28,0,0,0,0,,215,45,333,1,
6,39,74,29,0,0,0,0,,216,113,403,1,
6,39,76,31,0,0,1,1,115,0,115,191,1,
6,39,77,32,0,0,1,1,116,0,116,193,1,
6,39,79,34,0,0,0,0,,568,118,765,1,
6,39,80,35,0,0,0,0,,826,86,992,1,
6,39,82,37,0,0,0,0,,840,11,933,1,
6,39,83,38,0,0,0,0,,358,89,530,1,
6,39,85,40,0,0,0,0,,227,124,436,1,
6,39,86,41,0,0,0,0,,91,125,302,1,
6,39,88,43,0,0,0,0,,878,45,1011,1,
6,39,89,44,0,0,0,0,,1508,128,1725,1,
6,39,91,1,0,0,0,0,,242,130,463,1,
6,39,92,2,0,0,0,0,,244,131,467,1,
6,39,94,4,0,0,0,0,,247,100,441,1,
6,39,95,5,0,0,0,0,,248,101,444,1,
6,39,97,7,0,0,1,1,136,0,136,233,1,
6,39,98,8,0,0,1,1,137,0,137,235,1,
6,39,100,10,0,0,0,0,,1089,139,1328,1,
6,40,41,41,0,0,0,0,,47,81,169,1,
6,40,43,43,0,0,1,1,83,0,83,126,1,
6,40,45,45,0,0,0,0,,324,17,386,1,
6,40,47,1,0,0,0,0,,313,87,447,1,
6,40,49,3,0,0,0,0,,57,89,195,1,
6,40,51,5,0,0,0,0,,161,57,269,1,
6,40,53,7,0,0,1,1,93,0,93,146,1,
6,40,55,9,0,0,1,1,95,0,95,150,1,
6,40,57,11,0,0,0,0,,457,63,577,1,
6,40,59,13,0,0,0,0,,67,99,225,1,
6,40,61,15,0,0,0,0,,69,101,231,1,
6,40,63,17,0,0,0,0,,145,23,231,1,
6,40,65,19,0,0,1,1,105,0,105,170,1,
6,40,67,21,0,0,1,1,107,0,107,174,1,
6,40,69,23,0,0,0,0,,752,46,867,1,
6,40,71,25,0,0,0,0,,79,111,261,1,
6,40,73,27,0,0,0,0,,318,113,504,1,
6,40,75,29,0,0,0,0,,220,23,318,1,
6,40,77,31,0,0,1,1,117,0,117,194,1,
6,40,79,33,0,0,1,1,119,0,119,198,1,
6,40,81,35,0,0,0,0,,1066,121,1268,1,
6,40,83,37,0,0,0,0,,226,123,432,1,
6,40,85,39,0,0,0,0,,366,91,542,1,
6,40,87,41,0,0,0,0,,93,127,307,1,
6,40,89,43,0,0,1,1,129,0,129,218,1,
6,40,91,45,0,0,0,0,,1294,97,1482,1,
6,40,93,1,0,0,0,0,,246,133,472,1,
6,40,95,3,0,0,0,0,,250,135,480,1,
6,40,97,5,0,0,0,0,,253,103,453,1,
6,40,99,7,0,0,1,1,139,0,139,238,1,
7,8,9,9,0,1,0,1,16,0,16,25,1,
7,8,10,10,0,1,0,1,17,0,17,27,1,
7,8,11,11,0,1,0,1,18,0,18,29,1,
7,8,12,12,0,1,0,1,19,0,19,31,1,
7,8,13,13,0,1,0,1,20,0,20,33,1,
7,8,14,14,0,1,0,1,21,0,21,35,1,
7,8,16,1,0,0,1,1,24,0,24,40,1,
7,8,17,2,0,0,1,1,25,0,25,42,1,
7,8,18,3,0,0,1,1,26,0,26,44,1,
7,8,19,4,0,0,1,1,27,0,27,46,1,
7,8,20,5,0,0,1,1,28,0,28,48,1,
7,8,21,6,0,0,1,1,29,0,29,50,1,
7,8,22,7,1,0,1,1,15,0,15,37,1,
7,8,23,8,1,1,0,1,15,0,15,38,1,
7,8,24,9,0,1,0,1,31,0,31,55,1,
7,8,25,10,0,1,0,1,32,0,32,57,1,
7,8,26,11,0,1,0,1,33,0,33,59,1,
7,8,27,12,0,1,0,1,34,0,34,61,1,
7,8,28,13,0,1,0,1,35,0,35,63,1,
7,8,29,14,0,1,0,1,36,0,36,65,1,
7,8,30,0,0,1,0,1,37,0,37,67,1,
7,8,31,1,0,0,1,1,39,0,39,70,1,
7,8,32,2,0,0,1,1,40,0,40,72,1,
7,8,33,3,0,0,1,1,41,0,41,74,1,
7,8,34,4,0,0,1,1,42,0,42,76,1,
7,8,35,5,0,0,1,1,43,0,43,78,1,
7,8,36,6,0,0,1,1,44,0,44,80,1,
7,8,37,7,1,0,1,1,15,0,15,52,1,
7,8,38,8,1,1,0,1,15,0,15,53,1,
7,8,39,9,0,1,0,1,46,0,46,85,1,
7,8,40,10,0,1,0,1,47,0,47,87,1,
7,8,41,11,0,1,0,1,48,0,48,89,1,
7,8,42,12,0,1,0,1,49,0,49,91,1,
7,8,43,13,0,1,0,1,50,0,50,93,1,
7,8,44,14,0,1,0,1,51,0,51,95,1,
7,8,45,0,0,1,0,1,52,0,52,97,1,
7,8,46,1,0,0,1,1,54,0,54,100,1,
7,8,47,2,0,0,1,1,55,0,55,102,1,
7,8,48,3,0,0,1,1,56,0,56,104,1,
7,8,49,4,0,0,1,1,57,0,57,106,1,
7,8,50,5,0,0,1,1,58,0,58,108,1,
7,8,51,6,0,0,1,1,59,0,59,110,1,
7,8,52,7,1,0,1,1,15,0,15,67,1,
7,8,53,8,1,1,0,1,15,0,15,68,1,
7,8,54,9,0,1,0,1,61,0,61,115,1,
7,8,55,10,0,1,0,1,62,0,62,117,1,
7,8,56,11,0,1,0,1,63,0,63,119,1,
7,8,57,12,0,1,0,1,64,0,64,121,1,
7,8,58,13,0,1,0,1,65,0,65,123,1,
7,8,59,14,0,1,0,1,66,0,66,125,1,
7,8,60,0,0,1,0,1,67,0,67,127,1,
7,8,61,1,0,0,1,1,69,0,69,130,1,
7,8,62,2,0,0,1,1,70,0,70,132,1,
7,8,63,3,0,0,1,1,71,0,71,134,1,
7,8,64,4,0,0,1,1,72,0,72,136,1,
7,8,65,5,0,0,1,1,73,0,73,138,1,
7,8,66,6,0,0,1,1,74,0,74,140,1,
7,8,67,7,1,0,1,1,15,0,15,82,1,
7,8,68,8,1,1,0,1,15,0,15,83,1,
7,8,69,9,0,1,0,1,76,0,76,145,1,
7,8,70,10,0,1,0,1,77,0,77,147,1,
7,8,71,11,0,1,0,1,78,0,78,149,1,
7,8,72,12,0,1,0,1,79,0,79,151,1,
7,8,73,13,0,1,0,1,80,0,80,153,1,
7,8,74,14,0,1,0,1,81,0,81,155,1,
7,8,75,0,0,1,0,1,82,0,82,157,1,
7,8,76,1,0,0,1,1,84,0,84,160,1,
7,8,77,2,0,0,1,1,85,0,85,162,1,
7,8,78,3,0,0,1,1,86,0,86,164,1,
7,8,79,4,0,0,1,1,87,0,87,166,1,
7,8,80,5,0,0,1,1,88,0,88,168,1,
7,8,81,6,0,0,1,1,89,0,89,170,1,
7,8,82,7,1,0,1,1,15,0,15,97,1,
7,8,83,8,1,1,0,1,15,0,15,98,1,
7,8,84,9,0,1,0,1,91,0,91,175,1,
7,8,85,10,0,1,0,1,92,0,92,177,1,
7,8,86,11,0,1,0,1,93,0,93,179,1,
7,8,87,12,0,1,0,1,94,0,94,181,1,
7,8,88,13,0,1,0,1,95,0,95,183,1,
7,8,89,14,0,1,0,1,96,0,96,185,1,
7,8,90,0,0,1,0,1,97,0,97,187,1,
7,8,91,1,0,0,1,1,99,0,99,190,1,
7,8,92,2,0,0,1,1,100,0,100,192,1,
7,8,93,3,0,0,1,1,101,0,101,194,1,
7,8,94,4,0,0,1,1,102,0,102,196,1,
7,8,95,5,0,0,1,1,103,0,103,198,1,
7,8,96,6,0,0,1,1,104,0,104,200,1,
7,8,97,7,1,0,1,1,15,0,15,112,1,
7,8,98,8,1,1,0,1,15,0,15,113,1,
7,8,99,9,0,1,0,1,106,0,106,205,1,
7,8,100,10,0,1,0,1,107,0,107,207,1,
7,9,10,10,0,1,0,1,17,0,17,27,1,
7,9,11,11,0,1,0,1,18,0,18,29,1,
7,9,12,12,0,1,0,1,19,0,19,31,1,
7,9,13,13,0,1,0,1,20,0,20,33,1,
7,9,14,14,0,1,0,1,21,0,21,35,1,
7,9,15,15,0,1,0,1,22,0,22,37,1,
7,9,17,1,0,0,0,0,,78,2,97,1,
7,9,18,2,0,0,1,1,27,0,27,45,1,
7,9,19,3,0,0,1,1,28,0,28,47,1,
7,9,20,4,0,0,1,1,29,0,29,49,1,
7,9,21,5,0,0,1,1,30,0,30,51,1,
7,9,22,6,0,0,1,1,31,0,31,53,1,
7,9,23,7,1,0,1,1,16,0,16,39,1,
7,9,24,8,1,0,0,1,16,0,16,40,1,
7,9,25,9,1,1,0,1,16,0,16,41,1,
7,9,26,10,0,1,0,1,33,0,33,59,1,
7,9,27,11,0,1,0,1,34,0,34,61,1,
7,9,28,12,0,1,0,1,35,0,35,63,1,
7,9,29,13,0,1,0,1,36,0,36,65,1,
7,9,30,14,0,1,0,1,37,0,37,67,1,
7,9,31,15,0,1,0,1,38,0,38,69,1,
7,9,32,0,0,1,0,1,39,0,39,71,1,
7,9,33,1,0,0,0,0,,142,2,177,1,
7,9,34,2,0,0,1,1,43,0,43,77,1,
7,9,35,3,0,0,1,1,44,0,44,79,1,
7,9,36,4,0,0,1,1,45,0,45,81,1,
7,9,37,5,0,0,1,1,46,0,46,83,1,
7,9,38,6,0,0,1,1,47,0,47,85,1,
7,9,39,7,1,0,1,1,16,0,16,55,1,
7,9,40,8,1,0,0,1,16,0,16,56,1,
7,9,41,9,1,1,0,1,16,0,16,57,1,
7,9,42,10,0,1,0,1,49,0,49,91,1,
7,9,43,11,0,1,0,1,50,0,50,93,1,
7,9,44,12,0,1,0,1,51,0,51,95,1,
7,9,45,13,0,1,0,1,52,0,52,97,1,
7,9,46,14,0,1,0,1,53,0,53,99,1,
7,9,47,15,0,1,0,1,54,0,54,101,1,
7,9,48,0,0,1,0,1,55,0,55,103,1,
7,9,49,1,0,0,0,0,,206,2,257,1,
7,9,50,2,0,0,1,1,59,0,59,109,1,
7,9,51,3,0,0,1,1,60,0,60,111,1,
7,9,52,4,0,0,1,1,61,0,61,113,1,
7,9,53,5,0,0,1,1,62,0,62,115,1,
7,9,54,6,0,0,1,1,63,0,63,117,1,
7,9,55,7,1,0,1,1,16,0,16,71,1,
7,9,56,8,1,0,0,1,16,0,16,72,1,
7,9,57,9,1,1,0,1,16,0,16,73,1,
7,9,58,10,0,1,0,1,65,0,65,123,1,
7,9,59,11,0,1,0,1,66,0,66,125,1,
7,9,60,12,0,1,0,1,67,0,67,127,1,
7,9,61,13,0,1,0,1,68,0,68,129,1,
7,9,62,14,0,1,0,1,69,0,69,131,1,
7,9,63,15,0,1,0,1,70,0,70,133,1,
7,9,64,0,0,1,0,1,71,0,71,135,1,
7,9,65,1,0,0,0,0,,270,2,337,1,
7,9,66,2,0,0,1,1,75,0,75,141,1,
7,9,67,3,0,0,1,1,76,0,76,143,1,
7,9,68,4,0,0,1,1,77,0,77,145,1,
7,9,69,5,0,0,1,1,78,0,78,147,1,
7,9,70,6,0,0,1,1,79,0,79,149,1,
7,9,71,7,1,0,1,1,16,0,16,87,1,
7,9,72,8,1,0,0,1,16,0,16,88,1,
7,9,73,9,1,1,0,1,16,0,16,89,1,
7,9,74,10,0,1,0,1,81,0,81,155,1,
7,9,75,11,0,1,0,1,82,0,82,157,1,
7,9,76,12,0,1,0,1,83,0,83,159,1,
7,9,77,13,0,1,0,1,84,0,84,161,1,
7,9,78,14,0,1,0,1,85,0,85,163,1,
7,9,79,15,0,1,0,1,86,0,86,165,1,
7,9,80,0,0,1,0,1,87,0,87,167,1,
7,9,81,1,0,0,0,0,,334,2,417,1,
7,9,82,2,0,0,1,1,91,0,91,173,1,
7,9,83,3,0,0,1,1,92,0,92,175,1,
7,9,84,4,0,0,1,1,93,0,93,177,1,
7,9,85,5,0,0,1,1,94,0,94,179,1,
7,9,86,6,0,0,1,1,95,0,95,181,1,
7,9,87,7,1,0,1,1,16,0,16,103,1,
7,9,88,8,1,0,0,1,16,0,16,104,1,
7,9,89,9,1,1,0,1,16,0,16,105,1,
7,9,90,10,0,1,0,1,97,0,97,187,1,
7,9,91,11,0,1,0,1,98,0,98,189,1,
7,9,92,12,0,1,0,1,99,0,99,191,1,
7,9,93,13,0,1,0,1,100,0,100,193,1,
7,9,94,14,0,1,0,1,101,0,101,195,1,
7,9,95,15,0,1,0,1,102,0,102,197,1,
7,9,96,0,0,1,0,1,103,0,103,199,1,
7,9,97,1,0,0,0,0,,398,2,497,1,
7,9,98,2,0,0,1,1,107,0,107,205,1,
7,9,99,3,0,0,1,1,108,0,108,207,1,
7,9,100,4,0,0,1,1,109,0,109,209,1,
7,10,11,11,0,1,0,1,18,0,18,29,1,
7,10,12,12,0,1,0,1,19,0,19,31,1,
7,10,13,13,0,1,0,1,20,0,20,33,1,
7,10,14,14,0,1,0,1,21,0,21,35,1,
7,10,15,15,0,1,0,1,22,0,22,37,1,
7,10,16,16,0,1,0,1,23,0,23,39,1,
7,10,18,1,0,0,0,0,,56,28,102,1,
7,10,19,2,0,0,0,0,,74,26,119,1,
7,10,20,3,0,0,1,1,30,0,30,50,1,
7,10,21,4,0,0,1,1,31,0,31,52,1,
7,10,22,5,0,0,1,1,32,0,32,54,1,
7,10,23,6,0,0,1,1,33,0,33,56,1,
7,10,24,7,1,0,1,1,17,0,17,41,1,
7,10,25,8,1,0,0,1,17,0,17,42,1,
7,10,26,9,1,0,0,1,17,0,17,43,1,
7,10,27,10,1,1,0,1,17,0,17,44,1,
7,10,28,11,0,1,0,1,35,0,35,63,1,
7,10,29,12,0,1,0,1,36,0,36,65,1,
7,10,30,13,0,1,0,1,37,0,37,67,1,
7,10,31,14,0,1,0,1,38,0,38,69,1,
7,10,32,15,0,1,0,1,39,0,39,71,1,
7,10,33,16,0,1,0,1,40,0,40,73,1,
7,10,34,0,0,1,0,1,41,0,41,75,1,
7,10,35,1,0,0,0,0,,107,45,187,1,
7,10,36,2,0,0,0,0,,125,43,204,1,
7,10,37,3,0,0,1,1,47,0,47,84,1,
7,10,38,4,0,0,1,1,48,0,48,86,1,
7,10,39,5,0,0,1,1,49,0,49,88,1,
7,10,40,6,0,0,1,1,50,0,50,90,1,
7,10,41,7,1,0,1,1,17,0,17,58,1,
7,10,42,8,1,0,0,1,17,0,17,59,1,
7,10,43,9,1,0,0,1,17,0,17,60,1,
7,10,44,10,1,1,0,1,17,0,17,61,1,
7,10,45,11,0,1,0,1,52,0,52,97,1,
7,10,46,12,0,1,0,1,53,0,53,99,1,
7,10,47,13,0,1,0,1,54,0,54,101,1,
7,10,48,14,0,1,0,1,55,0,55,103,1,
7,10,49,15,0,1,0,1,56,0,56,105,1,
7,10,50,16,0,1,0,1,57,0,57,107,1,
7,10,51,0,0,1,0,1,58,0,58,109,1,
7,10,52,1,0,0,0,0,,158,62,272,1,
7,10,53,2,0,0,0,0,,176,60,289,1,
7,10,54,3,0,0,1,1,64,0,64,118,1,
7,10,55,4,0,0,1,1,65,0,65,120,1,
7,10,56,5,0,0,1,1,66,0,66,122,1,
7,10,57,6,0,0,1,1,67,0,67,124,1,
7,10,58,7,1,0,1,1,17,0,17,75,1,
7,10,59,8,1,0,0,1,17,0,17,76,1,
7,10,60,9,1,0,0,1,17,0,17,77,1,
7,10,61,10,1,1,0,1,17,0,17,78,1,
7,10,62,11,0,1,0,1,69,0,69,131,1,
7,10,63,12,0,1,0,1,70,0,70,133,1,
7,10,64,13,0,1,0,1,71,0,71,135,1,
7,10,65,14,0,1,0,1,72,0,72,137,1,
7,10,66,15,0,1,0,1,73,0,73,139,1,
7,10,67,16,0,1,0,1,74,0,74,141,1,
7,10,68,0,0,1,0,1,75,0,75,143,1,
7,10,69,1,0,0,0,0,,209,79,357,1,
7,10,70,2,0,0,0,0,,227,77,374,1,
7,10,71,3,0,0,1,1,81,0,81,152,1,
7,10,72,4,0,0,1,1,82,0,82,154,1,
7,10,73,5,0,0,1,1,83,0,83,156,1,
7,10,74,6,0,0,1,1,84,0,84,158,1,
7,10,75,7,1,0,1,1,17,0,17,92,1,
7,10,76,8,1,0,0,1,17,0,17,93,1,
7,10,77,9,1,0,0,1,17,0,17,94,1,
7,10,78,10,1,1,0,1,17,0,17,95,1,
7,10,79,11,0,1,0,1,86,0,86,165,1,
7,10,80,12,0,1,0,1,87,0,87,167,1,
7,10,81,13,0,1,0,1,88,0,88,169,1,
7,10,82,14,0,1,0,1,89,0,89,171,1,
7,10,83,15,0,1,0,1,90,0,90,173,1,
7,10,84,16,0,1,0,1,91,0,91,175,1,
7,10,85,0,0,1,0,1,92,0,92,177,1,
7,10,86,1,0,0,0,0,,260,96,442,1,
7,10,87,2,0,0,0,0,,278,94,459,1,
7,10,88,3,0,0,1,1,98,0,98,186,1,
7,10,89,4,0,0,1,1,99,0,99,188,1,
7,10,90,5,0,0,1,1,100,0,100,190,1,
7,10,91,6,0,0,1,1,101,0,101,192,1,
7,10,92,7,1,0,1,1,17,0,17,109,1,
7,10,93,8,1,0,0,1,17,0,17,110,1,
7,10,94,9,1,0,0,1,17,0,17,111,1,
7,10,95,10,1,1,0,1,17,0,17,112,1,
7,10,96,11,0,1,0,1,103,0,103,199,1,
7,10,97,12,0,1,0,1,104,0,104,201,1,
7,10,98,13,0,1,0,1,105,0,105,203,1,
7,10,99,14,0,1,0,1,106,0,106,205,1,
7,10,100,15,0,1,0,1,107,0,107,207,1,
7,11,12,12,0,1,0,1,19,0,19,31,1,
7,11,13,13,0,1,0,1,20,0,20,33,1,
7,11,14,14,0,1,0,1,21,0,21,35,1,
7,11,15,15,0,1,0,1,22,0,22,37,1,
7,11,16,16,0,1,0,1,23,0,23,39,1,
7,11,17,17,0,1,0,1,24,0,24,41,1,
7,11,19,1,0,0,0,0,,30,26,75,1,
7,11,20,2,0,0,0,0,,48,9,77,1,
7,11,21,3,0,0,0,0,,32,32,85,1,
7,11,22,4,0,0,1,1,33,0,33,55,1,
7,11,23,5,0,0,1,1,34,0,34,57,1,
7,11,24,6,0,0,1,1,35,0,35,59,1,
7,11,25,7,1,0,1,1,18,0,18,43,1,
7,11,26,8,1,0,0,1,18,0,18,44,1,
7,11,27,9,1,0,0,1,18,0,18,45,1,
7,11,28,10,1,0,0,1,18,0,18,46,1,
7,11,29,11,1,1,0,1,18,0,18,47,1,
7,11,30,12,0,1,0,1,37,0,37,67,1,
7,11,31,13,0,1,0,1,38,0,38,69,1,
7,11,32,14,0,1,0,1,39,0,39,71,1,
7,11,33,15,0,1,0,1,40,0,40,73,1,
7,11,34,16,0,1,0,1,41,0,41,75,1,
7,11,35,17,0,1,0,1,42,0,42,77,1,
7,11,36,0,0,1,0,1,43,0,43,79,1,
7,11,37,1,0,0,0,0,,66,44,147,1,
7,11,38,2,0,0,0,0,,84,9,131,1,
7,11,39,3,0,0,0,0,,68,50,157,1,
7,11,40,4,0,0,1,1,51,0,51,91,1,
7,11,41,5,0,0,1,1,52,0,52,93,1,
7,11,42,6,0,0,1,1,53,0,53,95,1,
7,11,43,7,1,0,1,1,18,0,18,61,1,
7,11,44,8,1,0,0,1,18,0,18,62,1,
7,11,45,9,1,0,0,1,18,0,18,63,1,
7,11,46,10,1,0,0,1,18,0,18,64,1,
7,11,47,11,1,1,0,1,18,0,18,65,1,
7,11,48,12,0,1,0,1,55,0,55,103,1,
7,11,49,13,0,1,0,1,56,0,56,105,1,
7,11,50,14,0,1,0,1,57,0,57,107,1,
7,11,51,15,0,1,0,1,58,0,58,109,1,
7,11,52,16,0,1,0,1,59,0,59,111,1,
7,11,53,17,0,1,0,1,60,0,60,113,1,
7,11,54,0,0,1,0,1,61,0,61,115,1,
7,11,55,1,0,0,0,0,,102,62,219,1,
7,11,56,2,0,0,0,0,,120,9,185,1,
7,11,57,3,0,0,0,0,,104,68,229,1,
7,11,58,4,0,0,1,1,69,0,69,127,1,
7,11,59,5,0,0,1,1,70,0,70,129,1,
7,11,60,6,0,0,1,1,71,0,71,131,1,
7,11,61,7,1,0,1,1,18,0,18,79,1,
7,11,62,8,1,0,0,1,18,0,18,80,1,
7,11,63,9,1,0,0,1,18,0,18,81,1,
7,11,64,10,1,0,0,1,18,0,18,82,1,
7,11,65,11,1,1,0,1,18,0,18,83,1,
7,11,66,12,0,1,0,1,73,0,73,139,1,
7,11,67,13,0,1,0,1,74,0,74,141,1,
7,11,68,14,0,1,0,1,75,0,75,143,1,
7,11,69,15,0,1,0,1,76,0,76,145,1,
7,11,70,16,0,1,0,1,77,0,77,147,1,
7,11,71,17,0,1,0,1,78,0,78,149,1,
7,11,72,0,0,1,0,1,79,0,79,151,1,
7,11,73,1,0,0,0,0,,138,80,291,1,
7,11,74,2,0,0,0,0,,156,9,239,1,
7,11,75,3,0,0,0,0,,140,86,301,1,
7,11,76,4,0,0,1,1,87,0,87,163,1,
7,11,77,5,0,0,1,1,88,0,88,165,1,
7,11,78,6,0,0,1,1,89,0,89,167,1,
7,11,79,7,1,0,1,1,18,0,18,97,1,
7,11,80,8,1,0,0,1,18,0,18,98,1,
7,11,81,9,1,0,0,1,18,0,18,99,1,
7,11,82,10,1,0,0,1,18,0,18,100,1,
7,11,83,11,1,1,0,1,18,0,18,101,1,
7,11,84,12,0,1,0,1,91,0,91,175,1,
7,11,85,13,0,1,0,1,92,0,92,177,1,
7,11,86,14,0,1,0,1,93,0,93,179,1,
7,11,87,15,0,1,0,1,94,0,94,181,1,
7,11,88,16,0,1,0,1,95,0,95,183,1,
7,11,89,17,0,1,0,1,96,0,96,185,1,
7,11,90,0,0,1,0,1,97,0,97,187,1,
7,11,91,1,0,0,0,0,,174,98,363,1,
7,11,92,2,0,0,0,0,,192,9,293,1,
7,11,93,3,0,0,0,0,,176,104,373,1,
7,11,94,4,0,0,1,1,105,0,105,199,1,
7,11,95,5,0,0,1,1,106,0,106,201,1,
7,11,96,6,0,0,1,1,107,0,107,203,1,
7,11,97,7,1,0,1,1,18,0,18,115,1,
7,11,98,8,1,0,0,1,18,0,18,116,1,
7,11,99,9,1,0,0,1,18,0,18,117,1,
7,11,100,10,1,0,0,1,18,0,18,118,1,
7,12,13,13,0,1,0,1,20,0,20,33,1,
7,12,14,14,0,1,0,1,21,0,21,35,1,
7,12,15,15,0,1,0,1,22,0,22,37,1,
7,12,16,16,0,1,0,1,23,0,23,39,1,
7,12,17,17,0,1,0,1,24,0,24,41,1,
7,12,18,18,0,1,0,1,25,0,25,43,1,
7,12,20,1,0,0,0,0,,75,27,122,1,
7,12,21,2,0,0,0,0,,33,33,87,1,
7,12,22,3,0,0,0,0,,63,29,114,1,
7,12,23,4,0,0,0,0,,89,19,131,1,
7,12,24,5,0,0,1,1,36,0,36,60,1,
7,12,25,6,0,0,1,1,37,0,37,62,1,
7,12,26,7,1,0,1,1,19,0,19,45,1,
7,12,27,8,1,0,0,1,19,0,19,46,1,
7,12,28,9,1,0,0,1,19,0,19,47,1,
7,12,29,10,1,0,0,1,19,0,19,48,1,
7,12,30,11,1,0,0,1,19,0,19,49,1,
7,12,31,12,1,1,0,1,19,0,19,50,1,
7,12,32,13,0,1,0,1,39,0,39,71,1,
7,12,33,14,0,1,0,1,40,0,40,73,1,
7,12,34,15,0,1,0,1,41,0,41,75,1,
7,12,35,16,0,1,0,1,42,0,42,77,1,
7,12,36,17,0,1,0,1,43,0,43,79,1,
7,12,37,18,0,1,0,1,44,0,44,81,1,
7,12,38,0,0,1,0,1,45,0,45,83,1,
7,12,39,1,0,0,0,0,,132,46,217,1,
7,12,40,2,0,0,0,0,,71,52,163,1,
7,12,41,3,0,0,0,0,,101,48,190,1,
7,12,42,4,0,0,0,0,,146,19,207,1,
7,12,43,5,0,0,1,1,55,0,55,98,1,
7,12,44,6,0,0,1,1,56,0,56,100,1,
7,12,45,7,1,0,1,1,19,0,19,64,1,
7,12,46,8,1,0,0,1,19,0,19,65,1,
7,12,47,9,1,0,0,1,19,0,19,66,1,
7,12,48,10,1,0,0,1,19,0,19,67,1,
7,12,49,11,1,0,0,1,19,0,19,68,1,
7,12,50,12,1,1,0,1,19,0,19,69,1,
7,12,51,13,0,1,0,1,58,0,58,109,1,
7,12,52,14,0,1,0,1,59,0,59,111,1,
7,12,53,15,0,1,0,1,60,0,60,113,1,
7,12,54,16,0,1,0,1,61,0,61,115,1,
7,12,55,17,0,1,0,1,62,0,62,117,1,
7,12,56,18,0,1,0,1,63,0,63,119,1,
7,12,57,0,0,1,0,1,64,0,64,121,1,
7,12,58,1,0,0,0,0,,189,65,312,1,
7,12,59,2,0,0,0,0,,109,71,239,1,
7,12,60,3,0,0,0,0,,139,67,266,1,
7,12,61,4,0,0,0,0,,203,19,283,1,
7,12,62,5,0,0,1,1,74,0,74,136,1,
7,12,63,6,0,0,1,1,75,0,75,138,1,
7,12,64,7,1,0,1,1,19,0,19,83,1,
7,12,65,8,1,0,0,1,19,0,19,84,1,
7,12,66,9,1,0,0,1,19,0,19,85,1,
7,12,67,10,1,0,0,1,19,0,19,86,1,
7,12,68,11,1,0,0,1,19,0,19,87,1,
7,12,69,12,1,1,0,1,19,0,19,88,1,
7,12,70,13,0,1,0,1,77,0,77,147,1,
7,12,71,14,0,1,0,1,78,0,78,149,1,
7,12,72,15,0,1,0,1,79,0,79,151,1,
7,12,73,16,0,1,0,1,80,0,80,153,1,
7,12,74,17,0,1,0,1,81,0,81,155,1,
7,12,75,18,0,1,0,1,82,0,82,157,1,
7,12,76,0,0,1,0,1,83,0,83,159,1,
7,12,77,1,0,0,0,0,,246,84,407,1,
7,12,78,2,0,0,0,0,,147,90,315,1,
7,12,79,3,0,0,0,0,,177,86,342,1,
7,12,80,4,0,0,0,0,,260,19,359,1,
7,12,81,5,0,0,1,1,93,0,93,174,1,
7,12,82,6,0,0,1,1,94,0,94,176,1,
7,12,83,7,1,0,1,1,19,0,19,102,1,
7,12,84,8,1,0,0,1,19,0,19,103,1,
7,12,85,9,1,0,0,1,19,0,19,104,1,
7,12,86,10,1,0,0,1,19,0,19,105,1,
7,12,87,11,1,0,0,1,19,0,19,106,1,
7,12,88,12,1,1,0,1,19,0,19,107,1,
7,12,89,13,0,1,0,1,96,0,96,185,1,
7,12,90,14,0,1,0,1,97,0,97,187,1,
7,12,91,15,0,1,0,1,98,0,98,189,1,
7,12,92,16,0,1,0,1,99,0,99,191,1,
7,12,93,17,0,1,0,1,100,0,100,193,1,
7,12,94,18,0,1,0,1,101,0,101,195,1,
7,12,95,0,0,1,0,1,102,0,102,197,1,
7,12,96,1,0,0,0,0,,303,103,502,1,
7,12,97,2,0,0,0,0,,185,109,391,1,
7,12,98,3,0,0,0,0,,215,105,418,1,
7,12,99,4,0,0,0,0,,317,19,435,1,
7,12,100,5,0,0,1,1,112,0,112,212,1,
7,13,14,14,0,1,0,1,21,0,21,35,1,
7,13,15,15,0,1,0,1,22,0,22,37,1,
7,13,16,16,0,1,0,1,23,0,23,39,1,
7,13,17,17,0,1,0,1,24,0,24,41,1,
7,13,18,18,0,1,0,1,25,0,25,43,1,
7,13,19,19,0,1,0,1,26,0,26,45,1,
7,13,21,1,0,0,0,0,,86,2,109,1,
7,13,22,2,0,0,0,0,,93,29,144,1,
7,13,23,3,0,0,0,0,,34,10,67,1,
7,13,24,4,0,0,0,0,,93,37,154,1,
7,13,25,5,0,0,0,0,,114,2,141,1,
7,13,26,6,0,0,1,1,39,0,39,65,1,
7,13,27,7,1,0,1,1,20,0,20,47,1,
7,13,28,8,1,0,0,1,20,0,20,48,1,
7,13,29,9,1,0,0,1,20,0,20,49,1,
7,13,30,10,1,0,0,1,20,0,20,50,1,
7,13,31,11,1,0,0,1,20,0,20,51,1,
7,13,32,12,1,0,0,1,20,0,20,52,1,
7,13,33,13,1,1,0,1,20,0,20,53,1,
7,13,34,14,0,1,0,1,41,0,41,75,1,
7,13,35,15,0,1,0,1,42,0,42,77,1,
7,13,36,16,0,1,0,1,43,0,43,79,1,
7,13,37,17,0,1,0,1,44,0,44,81,1,
7,13,38,18,0,1,0,1,45,0,45,83,1,
7,13,39,19,0,1,0,1,46,0,46,85,1,
7,13,40,0,0,1,0,1,47,0,47,87,1,
7,13,41,1,0,0,0,0,,166,2,209,1,
7,13,42,2,0,0,0,0,,153,49,244,1,
7,13,43,3,0,0,0,0,,74,10,127,1,
7,13,44,4,0,0,0,0,,153,57,254,1,
7,13,45,5,0,0,0,0,,194,2,241,1,
7,13,46,6,0,0,1,1,59,0,59,105,1,
7,13,47,7,1,0,1,1,20,0,20,67,1,
7,13,48,8,1,0,0,1,20,0,20,68,1,
7,13,49,9,1,0,0,1,20,0,20,69,1,
7,13,50,10,1,0,0,1,20,0,20,70,1,
7,13,51,11,1,0,0,1,20,0,20,71,1,
7,13,52,12,1,0,0,1,20,0,20,72,1,
7,13,53,13,1,1,0,1,20,0,20,73,1,
7,13,54,14,0,1,0,1,61,0,61,115,1,
7,13,55,15,0,1,0,1,62,0,62,117,1,
7,13,56,16,0,1,0,1,63,0,63,119,1,
7,13,57,17,0,1,0,1,64,0,64,121,1,
7,13,58,18,0,1,0,1,65,0,65,123,1,
7,13,59,19,0,1,0,1,66,0,66,125,1,
7,13,60,0,0,1,0,1,67,0,67,127,1,
7,13,61,1,0,0,0,0,,246,2,309,1,
7,13,62,2,0,0,0,0,,213,69,344,1,
7,13,63,3,0,0,0,0,,114,10,187,1,
7,13,64,4,0,0,0,0,,213,77,354,1,
7,13,65,5,0,0,0,0,,274,2,341,1,
7,13,66,6,0,0,1,1,79,0,79,145,1,
7,13,67,7,1,0,1,1,20,0,20,87,1,
7,13,68,8,1,0,0,1,20,0,20,88,1,
7,13,69,9,1,0,0,1,20,0,20,89,1,
7,13,70,10,1,0,0,1,20,0,20,90,1,
7,13,71,11,1,0,0,1,20,0,20,91,1,
7,13,72,12,1,0,0,1,20,0,20,92,1,
7,13,73,13,1,1,0,1,20,0,20,93,1,
7,13,74,14,0,1,0,1,81,0,81,155,1,
7,13,75,15,0,1,0,1,82,0,82,157,1,
7,13,76,16,0,1,0,1,83,0,83,159,1,
7,13,77,17,0,1,0,1,84,0,84,161,1,
7,13,78,18,0,1,0,1,85,0,85,163,1,
7,13,79,19,0,1,0,1,86,0,86,165,1,
7,13,80,0,0,1,0,1,87,0,87,167,1,
7,13,81,1,0,0,0,0,,326,2,409,1,
7,13,82,2,0,0,0,0,,273,89,444,1,
7,13,83,3,0,0,0,0,,154,10,247,1,
7,13,84,4,0,0,0,0,,273,97,454,1,
7,13,85,5,0,0,0,0,,354,2,441,1,
7,13,86,6,0,0,1,1,99,0,99,185,1,
7,13,87,7,1,0,1,1,20,0,20,107,1,
7,13,88,8,1,0,0,1,20,0,20,108,1,
7,13,89,9,1,0,0,1,20,0,20,109,1,
7,13,90,10,1,0,0,1,20,0,20,110,1,
7,13,91,11,1,0,0,1,20,0,20,111,1,
7,13,92,12,1,0,0,1,20,0,20,112,1,
7,13,93,13,1,1,0,1,20,0,20,113,1,
7,13,94,14,0,1,0,1,101,0,101,195,1,
7,13,95,15,0,1,0,1,102,0,102,197,1,
7,13,96,16,0,1,0,1,103,0,103,199,1,
7,13,97,17,0,1,0,1,104,0,104,201,1,
7,13,98,18,0,1,0,1,105,0,105,203,1,
7,13,99,19,0,1,0,1,106,0,106,205,1,
7,13,100,0,0,1,0,1,107,0,107,207,1,
7,14,15,15,0,1,0,1,22,0,22,37,1,
7,14,16,16,0,1,0,1,23,0,23,39,1,
7,14,17,17,0,1,0,1,24,0,24,41,1,
7,14,18,18,0,1,0,1,25,0,25,43,1,
7,14,19,19,0,1,0,1,26,0,26,45,1,
7,14,20,20,0,1,0,1,27,0,27,47,1,
7,14,22,1,0,0,0,0,,28,29,79,1,
7,14,23,2,0,0,0,0,,28,30,81,1,
7,14,24,3,0,0,0,0,,28,31,83,1,
7,14,25,4,0,0,0,0,,28,21,74,1,
7,14,26,5,0,0,0,0,,28,21,75,1,
7,14,27,6,0,0,0,0,,28,21,76,1,
7,14,29,8,1,0,0,1,21,0,21,50,1,
7,14,30,9,1,0,0,1,21,0,21,51,1,
7,14,31,10,1,0,0,1,21,0,21,52,1,
7,14,32,11,1,0,0,1,21,0,21,53,1,
7,14,33,12,1,0,0,1,21,0,21,54,1,
7,14,34,13,1,0,0,1,21,0,21,55,1,
7,14,36,15,0,1,0,1,43,0,43,79,1,
7,14,37,16,0,1,0,1,44,0,44,81,1,
7,14,38,17,0,1,0,1,45,0,45,83,1,
7,14,39,18,0,1,0,1,46,0,46,85,1,
7,14,40,19,0,1,0,1,47,0,47,87,1,
7,14,41,20,0,1,0,1,48,0,48,89,1,
7,14,43,1,0,0,0,0,,49,50,142,1,
7,14,44,2,0,0,0,0,,49,51,144,1,
7,14,45,3,0,0,0,0,,49,52,146,1,
7,14,46,4,0,0,0,0,,49,21,116,1,
7,14,47,5,0,0,0,0,,49,21,117,1,
7,14,48,6,0,0,0,0,,49,21,118,1,
7,14,50,8,1,0,0,1,21,0,21,71,1,
7,14,51,9,1,0,0,1,21,0,21,72,1,
7,14,52,10,1,0,0,1,21,0,21,73,1,
7,14,53,11,1,0,0,1,21,0,21,74,1,
7,14,54,12,1,0,0,1,21,0,21,75,1,
7,14,55,13,1,0,0,1,21,0,21,76,1,
7,14,57,15,0,1,0,1,64,0,64,121,1,
7,14,58,16,0,1,0,1,65,0,65,123,1,
7,14,59,17,0,1,0,1,66,0,66,125,1,
7,14,60,18,0,1,0,1,67,0,67,127,1,
7,14,61,19,0,1,0,1,68,0,68,129,1,
7,14,62,20,0,1,0,1,69,0,69,131,1,
7,14,64,1,0,0,0,0,,70,71,205,1,
7,14,65,2,0,0,0,0,,70,72,207,1,
7,14,66,3,0,0,0,0,,70,73,209,1,
7,14,67,4,0,0,0,0,,70,21,158,1,
7,14,68,5,0,0,0,0,,70,21,159,1,
7,14,69,6,0,0,0,0,,70,21,160,1,
7,14,71,8,1,0,0,1,21,0,21,92,1,
7,14,72,9,1,0,0,1,21,0,21,93,1,
7,14,73,10,1,0,0,1,21,0,21,94,1,
7,14,74,11,1,0,0,1,21,0,21,95,1,
7,14,75,12,1,0,0,1,21,0,21,96,1,
7,14,76,13,1,0,0,1,21,0,21,97,1,
7,14,78,15,0,1,0,1,85,0,85,163,1,
7,14,79,16,0,1,0,1,86,0,86,165,1,
7,14,80,17,0,1,0,1,87,0,87,167,1,
7,14,81,18,0,1,0,1,88,0,88,169,1,
7,14,82,19,0,1,0,1,89,0,89,171,1,
7,14,83,20,0,1,0,1,90,0,90,173,1,
7,14,85,1,0,0,0,0,,91,92,268,1,
7,14,86,2,0,0,0,0,,91,93,270,1,
7,14,87,3,0,0,0,0,,91,94,272,1,
7,14,88,4,0,0,0,0,,91,21,200,1,
7,14,89,5,0,0,0,0,,91,21,201,1,
7,14,90,6,0,0,0,0,,91,21,202,1,
7,14,92,8,1,0,0,1,21,0,21,113,1,
7,14,93,9,1,0,0,1,21,0,21,114,1,
7,14,94,10,1,0,0,1,21,0,21,115,1,
7,14,95,11,1,0,0,1,21,0,21,116,1,
7,14,96,12,1,0,0,1,21,0,21,117,1,
7,14,97,13,1,0,0,1,21,0,21,118,1,
7,14,99,15,0,1,0,1,106,0,106,205,1,
7,14,100,16,0,1,0,1,107,0,107,207,1,
7,15,16,16,0,0,0,0,,23,22,61,1,
7,15,17,17,0,0,0,0,,74,2,93,1,
7,15,18,18,0,0,0,0,,75,11,104,1,
7,15,19,19,0,0,0,0,,30,26,75,1,
7,15,20,20,0,0,0,0,,97,27,144,1,
7,15,21,21,0,0,0,0,,90,2,113,1,
7,15,23,1,0,1,0,1,30,0,30,53,1,
7,15,24,2,0,0,0,0,,28,31,83,1,
7,15,25,3,0,0,0,0,,28,32,85,1,
7,15,26,4,0,0,0,0,,28,11,65,1,
7,15,27,5,0,0,0,0,,28,22,77,1,
7,15,28,6,0,0,0,0,,21,22,71,1,
7,15,29,7,1,0,1,1,22,0,22,51,1,
7,15,30,8,0,0,1,1,45,0,45,75,1,
7,15,31,9,0,0,0,0,,154,2,187,1,
7,15,32,10,0,0,0,0,,110,47,189,1,
7,15,33,11,0,0,0,0,,66,22,121,1,
7,15,34,12,0,0,0,0,,132,41,207,1,
7,15,35,13,0,0,0,0,,154,2,191,1,
7,15,36,14,0,0,0,0,,44,43,123,1,
7,15,37,15,1,1,0,1,22,0,22,59,1,
7,15,38,16,0,0,0,0,,45,22,105,1,
7,15,39,17,0,0,0,0,,162,2,203,1,
7,15,40,18,0,0,0,0,,141,11,192,1,
7,15,41,19,0,0,0,0,,74,48,163,1,
7,15,42,20,0,0,0,0,,163,49,254,1,
7,15,43,21,0,0,0,0,,178,2,223,1,
7,15,44,0,0,0,0,0,,67,51,162,1,
7,15,45,1,0,1,0,1,52,0,52,97,1,
7,15,46,2,0,0,0,0,,50,53,149,1,
7,15,47,3,0,0,0,0,,50,54,151,1,
7,15,48,4,0,0,0,0,,50,11,109,1,
7,15,49,5,0,0,0,0,,50,22,121,1,
7,15,50,6,0,0,0,0,,43,22,115,1,
7,15,51,7,1,0,1,1,22,0,22,73,1,
7,15,52,8,0,0,1,1,67,0,67,119,1,
7,15,53,9,0,0,0,0,,242,2,297,1,
7,15,54,10,0,0,0,0,,176,69,299,1,
7,15,55,11,0,0,0,0,,110,22,187,1,
7,15,56,12,0,0,0,0,,198,63,317,1,
7,15,57,13,0,0,0,0,,242,2,301,1,
7,15,58,14,0,0,0,0,,66,65,189,1,
7,15,59,15,1,1,0,1,22,0,22,81,1,
7,15,60,16,0,0,0,0,,67,22,149,1,
7,15,61,17,0,0,0,0,,250,2,313,1,
7,15,62,18,0,0,0,0,,207,11,280,1,
7,15,63,19,0,0,0,0,,118,70,251,1,
7,15,64,20,0,0,0,0,,229,71,364,1,
7,15,65,21,0,0,0,0,,266,2,333,1,
7,15,66,0,0,0,0,0,,89,73,228,1,
7,15,67,1,0,1,0,1,74,0,74,141,1,
7,15,68,2,0,0,0,0,,72,75,215,1,
7,15,69,3,0,0,0,0,,72,76,217,1,
7,15,70,4,0,0,0,0,,72,11,153,1,
7,15,71,5,0,0,0,0,,72,22,165,1,
7,15,72,6,0,0,0,0,,65,22,159,1,
7,15,73,7,1,0,1,1,22,0,22,95,1,
7,15,74,8,0,0,1,1,89,0,89,163,1,
7,15,75,9,0,0,0,0,,330,2,407,1,
7,15,76,10,0,0,0,0,,242,91,409,1,
7,15,77,11,0,0,0,0,,154,22,253,1,
7,15,78,12,0,0,0,0,,264,85,427,1,
7,15,79,13,0,0,0,0,,330,2,411,1,
7,15,80,14,0,0,0,0,,88,87,255,1,
7,15,81,15,1,1,0,1,22,0,22,103,1,
7,15,82,16,0,0,0,0,,89,22,193,1,
7,15,83,17,0,0,0,0,,338,2,423,1,
7,15,84,18,0,0,0,0,,273,11,368,1,
7,15,85,19,0,0,0,0,,162,92,339,1,
7,15,86,20,0,0,0,0,,295,93,474,1,
7,15,87,21,0,0,0,0,,354,2,443,1,
7,15,88,0,0,0,0,0,,111,95,294,1,
7,15,89,1,0,1,0,1,96,0,96,185,1,
7,15,90,2,0,0,0,0,,94,97,281,1,
7,15,91,3,0,0,0,0,,94,98,283,1,
7,15,92,4,0,0,0,0,,94,11,197,1,
7,15,93,5,0,0,0,0,,94,22,209,1,
7,15,94,6,0,0,0,0,,87,22,203,1,
7,15,95,7,1,0,1,1,22,0,22,117,1,
7,15,96,8,0,0,1,1,111,0,111,207,1,
7,15,97,9,0,0,0,0,,418,2,517,1,
7,15,98,10,0,0,0,0,,308,113,519,1,
7,15,99,11,0,0,0,0,,198,22,319,1,
7,15,100,12,0,0,0,0,,330,107,537,1,
7,16,17,17,0,0,0,0,,24,23,64,1,
7,16,18,18,0,0,0,0,,25,23,66,1,
7,16,19,19,0,0,0,0,,78,26,123,1,
7,16,20,20,0,0,0,0,,71,9,100,1,
7,16,21,21,0,0,0,0,,32,37,90,1,
7,16,22,22,0,0,0,0,,70,29,121,1,
7,16,24,1,0,0,0,0,,48,31,103,1,
7,16,25,2,0,1,0,1,32,0,32,57,1,
7,16,26,3,0,0,0,0,,28,33,87,1,
7,16,27,4,0,0,0,0,,28,34,89,1,
7,16,28,5,0,0,0,0,,21,23,72,1,
7,16,29,6,0,0,0,0,,21,23,73,1,
7,16,30,7,1,0,1,1,23,0,23,53,1,
7,16,31,8,0,0,1,1,47,0,47,78,1,
7,16,32,9,0,0,1,1,48,0,48,80,1,
7,16,33,10,0,0,0,0,,138,23,194,1,
7,16,34,11,0,0,0,0,,92,41,167,1,
7,16,35,12,0,0,0,0,,69,51,155,1,
7,16,36,13,0,0,0,0,,138,23,197,1,
7,16,37,14,0,0,0,0,,46,44,127,1,
7,16,38,15,0,0,0,0,,46,45,129,1,
7,16,39,16,1,1,0,1,23,0,23,62,1,
7,16,40,17,0,0,0,0,,47,23,110,1,
7,16,41,18,0,0,0,0,,48,23,112,1,
7,16,42,19,0,0,0,0,,147,49,238,1,
7,16,43,20,0,0,0,0,,117,50,210,1,
7,16,44,21,0,0,0,0,,78,60,182,1,
7,16,45,22,0,0,0,0,,156,52,253,1,
7,16,46,0,0,0,0,0,,71,53,170,1,
7,16,47,1,0,0,0,0,,71,54,172,1,
7,16,48,2,0,1,0,1,55,0,55,103,1,
7,16,49,3,0,0,0,0,,51,56,156,1,
7,16,50,4,0,0,0,0,,51,57,158,1,
7,16,51,5,0,0,0,0,,44,23,118,1,
7,16,52,6,0,0,0,0,,44,23,119,1,
7,16,53,7,1,0,1,1,23,0,23,76,1,
7,16,54,8,0,0,1,1,70,0,70,124,1,
7,16,55,9,0,0,1,1,71,0,71,126,1,
7,16,56,10,0,0,0,0,,207,23,286,1,
7,16,57,11,0,0,0,0,,138,64,259,1,
7,16,58,12,0,0,0,0,,115,74,247,1,
7,16,59,13,0,0,0,0,,207,23,289,1,
7,16,60,14,0,0,0,0,,69,67,196,1,
7,16,61,15,0,0,0,0,,69,68,198,1,
7,16,62,16,1,1,0,1,23,0,23,85,1,
7,16,63,17,0,0,0,0,,70,23,156,1,
7,16,64,18,0,0,0,0,,71,23,158,1,
7,16,65,19,0,0,0,0,,216,72,353,1,
7,16,66,20,0,0,0,0,,163,73,302,1,
7,16,67,21,0,0,0,0,,124,83,274,1,
7,16,68,22,0,0,0,0,,225,75,368,1,
7,16,69,0,0,0,0,0,,94,76,239,1,
7,16,70,1,0,0,0,0,,94,77,241,1,
7,16,71,2,0,1,0,1,78,0,78,149,1,
7,16,72,3,0,0,0,0,,74,79,225,1,
7,16,73,4,0,0,0,0,,74,80,227,1,
7,16,74,5,0,0,0,0,,67,23,164,1,
7,16,75,6,0,0,0,0,,67,23,165,1,
7,16,76,7,1,0,1,1,23,0,23,99,1,
7,16,77,8,0,0,1,1,93,0,93,170,1,
7,16,78,9,0,0,1,1,94,0,94,172,1,
7,16,79,10,0,0,0,0,,276,23,378,1,
7,16,80,11,0,0,0,0,,184,87,351,1,
7,16,81,12,0,0,0,0,,161,97,339,1,
7,16,82,13,0,0,0,0,,276,23,381,1,
7,16,83,14,0,0,0,0,,92,90,265,1,
7,16,84,15,0,0,0,0,,92,91,267,1,
7,16,85,16,1,1,0,1,23,0,23,108,1,
7,16,86,17,0,0,0,0,,93,23,202,1,
7,16,87,18,0,0,0,0,,94,23,204,1,
7,16,88,19,0,0,0,0,,285,95,468,1,
7,16,89,20,0,0,0,0,,209,96,394,1,
7,16,90,21,0,0,0,0,,170,106,366,1,
7,16,91,22,0,0,0,0,,294,98,483,1,
7,16,92,0,0,0,0,0,,117,99,308,1,
7,16,93,1,0,0,0,0,,117,100,310,1,
7,16,94,2,0,1,0,1,101,0,101,195,1,
7,16,95,3,0,0,0,0,,97,102,294,1,
7,16,96,4,0,0,0,0,,97,103,296,1,
7,16,97,5,0,0,0,0,,90,23,210,1,
7,16,98,6,0,0,0,0,,90,23,211,1,
7,16,99,7,1,0,1,1,23,0,23,122,1,
7,16,100,8,0,0,1,1,116,0,116,216,1,
7,17,18,18,0,0,0,0,,25,24,67,1,
7,17,19,19,0,0,0,0,,26,12,57,1,
7,17,20,20,0,0,0,0,,25,37,82,1,
7,17,21,21,0,0,0,0,,32,38,91,1,
7,17,22,22,0,0,0,0,,39,29,90,1,
7,17,23,23,0,0,0,0,,180,2,205,1,
7,17,25,1,0,0,0,0,,144,2,171,1,
7,17,26,2,0,0,0,0,,51,33,110,1,
7,17,27,3,0,1,0,1,34,0,34,61,1,
7,17,28,4,0,0,0,0,,21,35,84,1,
7,17,29,5,0,0,0,0,,21,12,62,1,
7,17,30,6,0,0,0,0,,21,24,75,1,
7,17,31,7,1,0,1,1,24,0,24,55,1,
7,17,32,8,0,0,1,1,49,0,49,81,1,
7,17,33,9,0,0,1,1,50,0,50,83,1,
7,17,34,10,0,0,1,1,51,0,51,85,1,
7,17,35,11,0,0,0,0,,70,52,157,1,
7,17,36,12,0,0,0,0,,96,24,156,1,
7,17,37,13,0,0,0,0,,72,44,153,1,
7,17,38,14,0,0,0,0,,48,45,131,1,
7,17,39,15,0,0,0,0,,48,46,133,1,
7,17,40,16,0,0,0,0,,48,47,135,1,
7,17,41,17,1,1,0,1,24,0,24,65,1,
7,17,42,18,0,0,0,0,,49,24,115,1,
7,17,43,19,0,0,0,0,,50,12,105,1,
7,17,44,20,0,0,0,0,,49,61,154,1,
7,17,45,21,0,0,0,0,,80,62,187,1,
7,17,46,22,0,0,0,0,,106,53,205,1,
7,17,47,23,0,0,0,0,,82,54,183,1,
7,17,48,0,0,0,0,0,,75,55,178,1,
7,17,49,1,0,0,0,0,,75,56,180,1,
7,17,50,2,0,0,0,0,,75,57,182,1,
7,17,51,3,0,1,0,1,58,0,58,109,1,
7,17,52,4,0,0,0,0,,45,59,156,1,
7,17,53,5,0,0,0,0,,45,12,110,1,
7,17,54,6,0,0,0,0,,45,24,123,1,
7,17,55,7,1,0,1,1,24,0,24,79,1,
7,17,56,8,0,0,1,1,73,0,73,129,1,
7,17,57,9,0,0,1,1,74,0,74,131,1,
7,17,58,10,0,0,1,1,75,0,75,133,1,
7,17,59,11,0,0,0,0,,118,76,253,1,
7,17,60,12,0,0,0,0,,144,24,228,1,
7,17,61,13,0,0,0,0,,120,68,249,1,
7,17,62,14,0,0,0,0,,72,69,203,1,
7,17,63,15,0,0,0,0,,72,70,205,1,
7,17,64,16,0,0,0,0,,72,71,207,1,
7,17,65,17,1,1,0,1,24,0,24,89,1,
7,17,66,18,0,0,0,0,,73,24,163,1,
7,17,67,19,0,0,0,0,,74,12,153,1,
7,17,68,20,0,0,0,0,,73,85,226,1,
7,17,69,21,0,0,0,0,,128,86,283,1,
7,17,70,22,0,0,0,0,,154,77,301,1,
7,17,71,23,0,0,0,0,,130,78,279,1,
7,17,72,0,0,0,0,0,,99,79,250,1,
7,17,73,1,0,0,0,0,,99,80,252,1,
7,17,74,2,0,0,0,0,,99,81,254,1,
7,17,75,3,0,1,0,1,82,0,82,157,1,
7,17,76,4,0,0,0,0,,69,83,228,1,
7,17,77,5,0,0,0,0,,69,12,158,1,
7,17,78,6,0,0,0,0,,69,24,171,1,
7,17,79,7,1,0,1,1,24,0,24,103,1,
7,17,80,8,0,0,1,1,97,0,97,177,1,
7,17,81,9,0,0,1,1,98,0,98,179,1,
7,17,82,10,0,0,1,1,99,0,99,181,1,
7,17,83,11,0,0,0,0,,166,100,349,1,
7,17,84,12,0,0,0,0,,192,24,300,1,
7,17,85,13,0,0,0,0,,168,92,345,1,
7,17,86,14,0,0,0,0,,96,93,275,1,
7,17,87,15,0,0,0,0,,96,94,277,1,
7,17,88,16,0,0,0,0,,96,95,279,1,
7,17,89,17,1,1,0,1,24,0,24,113,1,
7,17,90,18,0,0,0,0,,97,24,211,1,
7,17,91,19,0,0,0,0,,98,12,201,1,
7,17,92,20,0,0,0,0,,97,109,298,1,
7,17,93,21,0,0,0,0,,176,110,379,1,
7,17,94,22,0,0,0,0,,202,101,397,1,
7,17,95,23,0,0,0,0,,178,102,375,1,
7,17,96,0,0,0,0,0,,123,103,322,1,
7,17,97,1,0,0,0,0,,123,104,324,1,
7,17,98,2,0,0,0,0,,123,105,326,1,
7,17,99,3,0,1,0,1,106,0,106,205,1,
7,17,100,4,0,0,0,0,,93,107,300,1,
7,18,19,19,0,0,0,0,,26,25,70,1,
7,18,20,20,0,0,0,0,,26,38,84,1,
7,18,21,21,0,0,1,1,39,0,39,60,1,
7,18,22,22,0,0,1,1,40,0,40,62,1,
7,18,23,23,0,0,0,0,,102,41,166,1,
7,18,24,24,0,0,0,0,,78,42,144,1,
7,18,26,1,0,0,0,0,,196,11,233,1,
7,18,27,2,0,0,0,0,,53,34,114,1,
7,18,28,3,0,0,0,0,,36,35,99,1,
7,18,29,4,0,1,0,1,36,0,36,65,1,
7,18,30,5,0,0,0,0,,21,37,88,1,
7,18,31,6,0,0,0,0,,21,25,77,1,
7,18,32,7,1,0,1,1,25,0,25,57,1,
7,18,33,8,0,0,1,1,51,0,51,84,1,
7,18,34,9,0,0,1,1,52,0,52,86,1,
7,18,35,10,0,0,1,1,53,0,53,88,1,
7,18,36,11,0,0,1,1,54,0,54,90,1,
7,18,37,12,0,0,0,0,,323,11,371,1,
7,18,38,13,0,0,0,0,,168,56,262,1,
7,18,39,14,0,0,0,0,,164,46,249,1,
7,18,40,15,0,0,0,0,,50,47,137,1,
7,18,41,16,0,0,0,0,,50,48,139,1,
7,18,42,17,0,0,0,0,,50,49,141,1,
7,18,43,18,1,1,0,1,25,0,25,68,1,
7,18,44,19,0,0,0,0,,51,25,120,1,
7,18,45,20,0,0,0,0,,51,63,159,1,
7,18,46,21,0,0,1,1,64,0,64,110,1,
7,18,47,22,0,0,1,1,65,0,65,112,1,
7,18,48,23,0,0,0,0,,323,11,382,1,
7,18,49,24,0,0,0,0,,246,67,362,1,
7,18,50,0,0,0,0,0,,197,57,304,1,
7,18,51,1,0,0,0,0,,78,58,187,1,
7,18,52,2,0,0,0,0,,78,59,189,1,
7,18,53,3,0,0,0,0,,61,60,174,1,
7,18,54,4,0,1,0,1,61,0,61,115,1,
7,18,55,5,0,0,0,0,,46,62,163,1,
7,18,56,6,0,0,0,0,,46,25,127,1,
7,18,57,7,1,0,1,1,25,0,25,82,1,
7,18,58,8,0,0,1,1,76,0,76,134,1,
7,18,59,9,0,0,1,1,77,0,77,136,1,
7,18,60,10,0,0,1,1,78,0,78,138,1,
7,18,61,11,0,0,1,1,79,0,79,140,1,
7,18,62,12,0,0,0,0,,473,69,604,1,
7,18,63,13,0,0,0,0,,262,81,406,1,
7,18,64,14,0,0,0,0,,239,71,374,1,
7,18,65,15,0,0,0,0,,75,72,212,1,
7,18,66,16,0,0,0,0,,75,73,214,1,
7,18,67,17,0,0,0,0,,75,74,216,1,
7,18,68,18,1,1,0,1,25,0,25,93,1,
7,18,69,19,0,0,0,0,,76,25,170,1,
7,18,70,20,0,0,0,0,,76,88,234,1,
7,18,71,21,0,0,1,1,89,0,89,160,1,
7,18,72,22,0,0,1,1,90,0,90,162,1,
7,18,73,23,0,0,0,0,,448,80,601,1,
7,18,74,24,0,0,0,0,,346,92,512,1,
7,18,75,0,0,0,0,0,,272,82,429,1,
7,18,76,1,0,0,0,0,,103,83,262,1,
7,18,77,2,0,0,0,0,,103,84,264,1,
7,18,78,3,0,0,0,0,,86,85,249,1,
7,18,79,4,0,1,0,1,86,0,86,165,1,
7,18,80,5,0,0,0,0,,71,87,238,1,
7,18,81,6,0,0,0,0,,71,25,177,1,
7,18,82,7,1,0,1,1,25,0,25,107,1,
7,18,83,8,0,0,1,1,101,0,101,184,1,
7,18,84,9,0,0,1,1,102,0,102,186,1,
7,18,85,10,0,0,1,1,103,0,103,188,1,
7,18,86,11,0,0,1,1,104,0,104,190,1,
7,18,87,12,0,0,0,0,,623,94,804,1,
7,18,88,13,0,0,0,0,,362,106,556,1,
7,18,89,14,0,0,0,0,,314,96,499,1,
7,18,90,15,0,0,0,0,,100,97,287,1,
7,18,91,16,0,0,0,0,,100,98,289,1,
7,18,92,17,0,0,0,0,,100,99,291,1,
7,18,93,18,1,1,0,1,25,0,25,118,1,
7,18,94,19,0,0,0,0,,101,25,220,1,
7,18,95,20,0,0,0,0,,101,113,309,1,
7,18,96,21,0,0,1,1,114,0,114,210,1,
7,18,97,22,0,0,1,1,115,0,115,212,1,
7,18,98,23,0,0,0,0,,573,105,776,1,
7,18,99,24,0,0,0,0,,446,117,662,1,
7,18,100,0,0,0,0,0,,347,107,554,1,
7,19,20,20,0,0,0,0,,27,13,60,1,
7,19,21,21,0,0,1,1,40,0,40,61,1,
7,19,22,22,0,0,1,1,41,0,41,63,1,
7,19,23,23,0,0,1,1,42,0,42,65,1,
7,19,24,24,0,0,1,1,43,0,43,67,1,
7,19,25,25,0,0,0,0,,126,2,153,1,
7,19,27,1,0,0,0,0,,166,2,195,1,
7,19,28,2,0,0,0,0,,37,47,112,1,
7,19,29,3,0,0,0,0,,38,12,79,1,
7,19,30,4,0,0,0,0,,38,37,105,1,
7,19,31,5,0,1,0,1,38,0,38,69,1,
7,19,32,6,0,0,0,0,,21,13,66,1,
7,19,33,7,1,0,1,1,26,0,26,59,1,
7,19,34,8,0,0,1,1,53,0,53,87,1,
7,19,35,9,0,0,1,1,54,0,54,89,1,
7,19,36,10,0,0,1,1,55,0,55,91,1,
7,19,37,11,0,0,1,1,56,0,56,93,1,
7,19,38,12,0,0,1,1,57,0,57,95,1,
7,19,39,13,0,0,0,0,,310,2,351,1,
7,19,40,14,0,0,0,0,,169,59,268,1,
7,19,41,15,0,0,0,0,,172,12,225,1,
7,19,42,16,0,0,0,0,,174,49,265,1,
7,19,43,17,0,0,0,0,,52,50,145,1,
7,19,44,18,0,0,0,0,,52,51,147,1,
7,19,45,19,1,1,0,1,26,0,26,71,1,
7,19,46,20,0,0,0,0,,53,13,112,1,
7,19,47,21,0,0,1,1,66,0,66,113,1,
7,19,48,22,0,0,1,1,67,0,67,115,1,
7,19,49,23,0,0,1,1,68,0,68,117,1,
7,19,50,24,0,0,1,1,69,0,69,119,1,
7,19,51,25,0,0,0,0,,370,2,423,1,
7,19,52,0,0,0,0,0,,205,71,328,1,
7,19,53,1,0,0,0,0,,208,12,273,1,
7,19,54,2,0,0,0,0,,210,61,325,1,
7,19,55,3,0,0,0,0,,64,62,181,1,
7,19,56,4,0,0,0,0,,64,63,183,1,
7,19,57,5,0,1,0,1,64,0,64,121,1,
7,19,58,6,0,0,0,0,,47,13,118,1,
7,19,59,7,1,0,1,1,26,0,26,85,1,
7,19,60,8,0,0,1,1,79,0,79,139,1,
7,19,61,9,0,0,1,1,80,0,80,141,1,
7,19,62,10,0,0,1,1,81,0,81,143,1,
7,19,63,11,0,0,1,1,82,0,82,145,1,
7,19,64,12,0,0,1,1,83,0,83,147,1,
7,19,65,13,0,0,0,0,,466,2,533,1,
7,19,66,14,0,0,0,0,,418,73,557,1,
7,19,67,15,0,0,0,0,,250,74,391,1,
7,19,68,16,0,0,0,0,,252,75,395,1,
7,19,69,17,0,0,0,0,,78,76,223,1,
7,19,70,18,0,0,0,0,,78,77,225,1,
7,19,71,19,1,1,0,1,26,0,26,97,1,
7,19,72,20,0,0,0,0,,79,13,164,1,
7,19,73,21,0,0,1,1,92,0,92,165,1,
7,19,74,22,0,0,1,1,93,0,93,167,1,
7,19,75,23,0,0,1,1,94,0,94,169,1,
7,19,76,24,0,0,1,1,95,0,95,171,1,
7,19,77,25,0,0,0,0,,526,2,605,1,
7,19,78,0,0,0,0,0,,478,85,641,1,
7,19,79,1,0,0,0,0,,286,86,451,1,
7,19,80,2,0,0,0,0,,288,87,455,1,
7,19,81,3,0,0,0,0,,90,88,259,1,
7,19,82,4,0,0,0,0,,90,89,261,1,
7,19,83,5,0,1,0,1,90,0,90,173,1,
7,19,84,6,0,0,0,0,,73,13,170,1,
7,19,85,7,1,0,1,1,26,0,26,111,1,
7,19,86,8,0,0,1,1,105,0,105,191,1,
7,19,87,9,0,0,1,1,106,0,106,193,1,
7,19,88,10,0,0,1,1,107,0,107,195,1,
7,19,89,11,0,0,1,1,108,0,108,197,1,
7,19,90,12,0,0,1,1,109,0,109,199,1,
7,19,91,13,0,0,0,0,,622,2,715,1,
7,19,92,14,0,0,0,0,,548,99,739,1,
7,19,93,15,0,0,0,0,,328,100,521,1,
7,19,94,16,0,0,0,0,,330,101,525,1,
7,19,95,17,0,0,0,0,,104,102,301,1,
7,19,96,18,0,0,0,0,,104,103,303,1,
7,19,97,19,1,1,0,1,26,0,26,123,1,
7,19,98,20,0,0,0,0,,105,13,216,1,
7,19,99,21,0,0,1,1,118,0,118,217,1,
7,19,100,22,0,0,1,1,119,0,119,219,1,
7,20,21,21,0,0,1,1,41,0,41,62,1,
7,20,22,22,0,0,1,1,42,0,42,64,1,
7,20,23,23,0,0,1,1,43,0,43,66,1,
7,20,24,24,0,0,1,1,44,0,44,68,1,
7,20,25,25,0,0,1,1,45,0,45,70,1,
7,20,26,26,0,0,1,1,46,0,46,72,1,
7,20,28,1,0,0,0,0,,36,48,112,1,
7,20,29,2,0,0,0,0,,37,49,115,1,
7,20,30,3,0,0,0,0,,38,50,118,1,
7,20,31,4,0,0,0,0,,39,51,121,1,
7,20,32,5,0,0,0,0,,40,13,85,1,
7,20,33,6,0,1,0,1,40,0,40,73,1,
7,20,34,7,1,0,1,1,27,0,27,61,1,
7,20,35,8,0,0,1,1,55,0,55,90,1,
7,20,36,9,0,0,1,1,56,0,56,92,1,
7,20,37,10,0,0,1,1,57,0,57,94,1,
7,20,38,11,0,0,1,1,58,0,58,96,1,
7,20,39,12,0,0,1,1,59,0,59,98,1,
7,20,40,13,0,0,1,1,60,0,60,100,1,
7,20,41,14,0,0,0,0,,172,61,274,1,
7,20,42,15,0,0,0,0,,175,62,279,1,
7,20,43,16,0,0,0,0,,178,63,284,1,
7,20,44,17,0,0,0,0,,181,64,289,1,
7,20,45,18,0,0,0,0,,184,13,242,1,
7,20,46,19,0,0,0,0,,54,53,153,1,
7,20,47,20,1,1,0,1,27,0,27,74,1,
7,20,48,21,0,0,1,1,68,0,68,116,1,
7,20,49,22,0,0,1,1,69,0,69,118,1,
7,20,50,23,0,0,1,1,70,0,70,120,1,
7,20,51,24,0,0,1,1,71,0,71,122,1,
7,20,52,25,0,0,1,1,72,0,72,124,1,
7,20,53,26,0,0,1,1,73,0,73,126,1,
7,20,54,0,0,0,0,0,,211,74,339,1,
7,20,55,1,0,0,0,0,,214,75,344,1,
7,20,56,2,0,0,0,0,,217,76,349,1,
7,20,57,3,0,0,0,0,,220,77,354,1,
7,20,58,4,0,0,0,0,,223,13,294,1,
7,20,59,5,0,0,0,0,,67,66,192,1,
7,20,60,6,0,1,0,1,67,0,67,127,1,
7,20,61,7,1,0,1,1,27,0,27,88,1,
7,20,62,8,0,0,1,1,82,0,82,144,1,
7,20,63,9,0,0,1,1,83,0,83,146,1,
7,20,64,10,0,0,1,1,84,0,84,148,1,
7,20,65,11,0,0,1,1,85,0,85,150,1,
7,20,66,12,0,0,1,1,86,0,86,152,1,
7,20,67,13,0,0,1,1,87,0,87,154,1,
7,20,68,14,0,0,0,0,,430,88,586,1,
7,20,69,15,0,0,0,0,,435,89,593,1,
7,20,70,16,0,0,0,0,,440,90,600,1,
7,20,71,17,0,0,0,0,,445,13,529,1,
7,20,72,18,0,0,0,0,,265,79,416,1,
7,20,73,19,0,0,0,0,,81,80,234,1,
7,20,74,20,1,1,0,1,27,0,27,101,1,
7,20,75,21,0,0,1,1,95,0,95,170,1,
7,20,76,22,0,0,1,1,96,0,96,172,1,
7,20,77,23,0,0,1,1,97,0,97,174,1,
7,20,78,24,0,0,1,1,98,0,98,176,1,
7,20,79,25,0,0,1,1,99,0,99,178,1,
7,20,80,26,0,0,1,1,100,0,100,180,1,
7,20,81,0,0,0,0,0,,495,101,677,1,
7,20,82,1,0,0,0,0,,500,102,684,1,
7,20,83,2,0,0,0,0,,505,103,691,1,
7,20,84,3,0,0,0,0,,510,13,607,1,
7,20,85,4,0,0,0,0,,304,92,481,1,
7,20,86,5,0,0,0,0,,94,93,273,1,
7,20,87,6,0,1,0,1,94,0,94,181,1,
7,20,88,7,1,0,1,1,27,0,27,115,1,
7,20,89,8,0,0,1,1,109,0,109,198,1,
7,20,90,9,0,0,1,1,110,0,110,200,1,
7,20,91,10,0,0,1,1,111,0,111,202,1,
7,20,92,11,0,0,1,1,112,0,112,204,1,
7,20,93,12,0,0,1,1,113,0,113,206,1,
7,20,94,13,0,0,1,1,114,0,114,208,1,
7,20,95,14,0,0,0,0,,796,115,1006,1,
7,20,96,15,0,0,0,0,,803,116,1015,1,
7,20,97,16,0,0,0,0,,810,13,920,1,
7,20,98,17,0,0,0,0,,580,105,783,1,
7,20,99,18,0,0,0,0,,346,106,551,1,
7,20,100,19,0,0,0,0,,108,107,315,1,
7,21,22,22,0,0,1,1,43,0,43,65,1,
7,21,23,23,0,0,1,1,44,0,44,67,1,
7,21,24,24,0,0,1,1,45,0,45,69,1,
7,21,25,25,0,0,1,1,46,0,46,71,1,
7,21,26,26,0,0,1,1,47,0,47,73,1,
7,21,27,27,0,0,1,1,48,0,48,75,1,
7,21,29,1,0,0,1,1,50,0,50,79,1,
7,21,30,2,0,0,1,1,51,0,51,81,1,
7,21,31,3,0,0,1,1,52,0,52,83,1,
7,21,32,4,0,0,1,1,53,0,53,85,1,
7,21,33,5,0,0,1,1,54,0,54,87,1,
7,21,34,6,0,0,1,1,55,0,55,89,1,
7,21,36,8,0,0,1,1,57,0,57,93,1,
7,21,37,9,0,0,1,1,58,0,58,95,1,
7,21,38,10,0,0,1,1,59,0,59,97,1,
7,21,39,11,0,0,1,1,60,0,60,99,1,
7,21,40,12,0,0,1,1,61,0,61,101,1,
7,21,41,13,0,0,1,1,62,0,62,103,1,
7,21,43,15,0,0,1,1,64,0,64,107,1,
7,21,44,16,0,0,1,1,65,0,65,109,1,
7,21,45,17,0,0,1,1,66,0,66,111,1,
7,21,46,18,0,0,1,1,67,0,67,113,1,
7,21,47,19,0,0,1,1,68,0,68,115,1,
7,21,48,20,0,0,1,1,69,0,69,117,1,
7,21,50,22,0,0,1,1,71,0,71,121,1,
7,21,51,23,0,0,1,1,72,0,72,123,1,
7,21,52,24,0,0,1,1,73,0,73,125,1,
7,21,53,25,0,0,1,1,74,0,74,127,1,
7,21,54,26,0,0,1,1,75,0,75,129,1,
7,21,55,27,0,0,1,1,76,0,76,131,1,
7,21,57,1,0,0,1,1,78,0,78,135,1,
7,21,58,2,0,0,1,1,79,0,79,137,1,
7,21,59,3,0,0,1,1,80,0,80,139,1,
7,21,60,4,0,0,1,1,81,0,81,141,1,
7,21,61,5,0,0,1,1,82,0,82,143,1,
7,21,62,6,0,0,1,1,83,0,83,145,1,
7,21,64,8,0,0,1,1,85,0,85,149,1,
7,21,65,9,0,0,1,1,86,0,86,151,1,
7,21,66,10,0,0,1,1,87,0,87,153,1,
7,21,67,11,0,0,1,1,88,0,88,155,1,
7,21,68,12,0,0,1,1,89,0,89,157,1,
7,21,69,13,0,0,1,1,90,0,90,159,1,
7,21,71,15,0,0,1,1,92,0,92,163,1,
7,21,72,16,0,0,1,1,93,0,93,165,1,
7,21,73,17,0,0,1,1,94,0,94,167,1,
7,21,74,18,0,0,1,1,95,0,95,169,1,
7,21,75,19,0,0,1,1,96,0,96,171,1,
7,21,76,20,0,0,1,1,97,0,97,173,1,
7,21,78,22,0,0,1,1,99,0,99,177,1,
7,21,79,23,0,0,1,1,100,0,100,179,1,
7,21,80,24,0,0,1,1,101,0,101,181,1,
7,21,81,25,0,0,1,1,102,0,102,183,1,
7,21,82,26,0,0,1,1,103,0,103,185,1,
7,21,83,27,0,0,1,1,104,0,104,187,1,
7,21,85,1,0,0,1,1,106,0,106,191,1,
7,21,86,2,0,0,1,1,107,0,107,193,1,
7,21,87,3,0,0,1,1,108,0,108,195,1,
7,21,88,4,0,0,1,1,109,0,109,197,1,
7,21,89,5,0,0,1,1,110,0,110,199,1,
7,21,90,6,0,0,1,1,111,0,111,201,1,
7,21,92,8,0,0,1,1,113,0,113,205,1,
7,21,93,9,0,0,1,1,114,0,114,207,1,
7,21,94,10,0,0,1,1,115,0,115,209,1,
7,21,95,11,0,0,1,1,116,0,116,211,1,
7,21,96,12,0,0,1,1,117,0,117,213,1,
7,21,97,13,0,0,1,1,118,0,118,215,1,
7,21,99,15,0,0,1,1,120,0,120,219,1,
7,21,100,16,0,0,1,1,121,0,121,221,1,
7,22,23,23,0,0,0,0,,37,15,75,1,
7,22,24,24,0,0,0,0,,38,46,108,1,
7,22,25,25,0,0,0,0,,39,47,111,1,
7,22,26,26,0,0,0,0,,40,48,114,1,
7,22,27,27,0,0,0,0,,41,49,117,1,
7,22,28,28,0,0,0,0,,42,50,120,1,
7,22,30,1,0,0,1,1,52,0,52,82,1,
7,22,31,2,0,0,1,1,53,0,53,84,1,
7,22,32,3,0,0,1,1,54,0,54,86,1,
7,22,33,4,0,0,1,1,55,0,55,88,1,
7,22,34,5,0,0,1,1,56,0,56,90,1,
7,22,35,6,0,0,1,1,57,0,57,92,1,
7,22,36,7,1,0,1,1,29,0,29,65,1,
7,22,37,8,0,1,0,1,44,0,44,81,1,
7,22,38,9,0,0,0,0,,52,15,105,1,
7,22,39,10,0,0,0,0,,53,61,153,1,
7,22,40,11,0,0,0,0,,54,62,156,1,
7,22,41,12,0,0,0,0,,55,63,159,1,
7,22,42,13,0,0,0,0,,56,64,162,1,
7,22,43,14,0,0,0,0,,57,65,165,1,
7,22,44,15,0,0,1,1,66,0,66,110,1,
7,22,45,16,0,0,1,1,67,0,67,112,1,
7,22,46,17,0,0,1,1,68,0,68,114,1,
7,22,47,18,0,0,1,1,69,0,69,116,1,
7,22,48,19,0,0,1,1,70,0,70,118,1,
7,22,49,20,0,0,1,1,71,0,71,120,1,
7,22,50,21,0,0,1,1,72,0,72,122,1,
7,22,51,22,1,1,0,1,29,0,29,80,1,
7,22,52,23,0,0,0,0,,66,59,177,1,
7,22,53,24,0,0,0,0,,216,15,284,1,
7,22,54,25,0,0,0,0,,219,76,349,1,
7,22,55,26,0,0,0,0,,222,77,354,1,
7,22,56,27,0,0,0,0,,225,78,359,1,
7,22,57,28,0,0,0,0,,228,79,364,1,
7,22,58,0,0,0,0,0,,231,80,369,1,
7,22,59,1,0,0,1,1,81,0,81,140,1,
7,22,60,2,0,0,1,1,82,0,82,142,1,
7,22,61,3,0,0,1,1,83,0,83,144,1,
7,22,62,4,0,0,1,1,84,0,84,146,1,
7,22,63,5,0,0,1,1,85,0,85,148,1,
7,22,64,6,0,0,1,1,86,0,86,150,1,
7,22,65,7,1,0,1,1,29,0,29,94,1,
7,22,66,8,0,1,0,1,73,0,73,139,1,
7,22,67,9,0,0,0,0,,81,74,222,1,
7,22,68,10,0,0,0,0,,261,15,344,1,
7,22,69,11,0,0,0,0,,264,91,424,1,
7,22,70,12,0,0,0,0,,267,92,429,1,
7,22,71,13,0,0,0,0,,270,93,434,1,
7,22,72,14,0,0,0,0,,273,94,439,1,
7,22,73,15,0,0,1,1,95,0,95,168,1,
7,22,74,16,0,0,1,1,96,0,96,170,1,
7,22,75,17,0,0,1,1,97,0,97,172,1,
7,22,76,18,0,0,1,1,98,0,98,174,1,
7,22,77,19,0,0,1,1,99,0,99,176,1,
7,22,78,20,0,0,1,1,100,0,100,178,1,
7,22,79,21,0,0,1,1,101,0,101,180,1,
7,22,80,22,1,1,0,1,29,0,29,109,1,
7,22,81,23,0,0,0,0,,95,88,264,1,
7,22,82,24,0,0,0,0,,303,89,474,1,
7,22,83,25,0,0,0,0,,515,15,613,1,
7,22,84,26,0,0,0,0,,520,106,710,1,
7,22,85,27,0,0,0,0,,525,107,717,1,
7,22,86,28,0,0,0,0,,530,108,724,1,
7,22,87,0,0,0,0,0,,535,109,731,1,
7,22,88,1,0,0,1,1,110,0,110,198,1,
7,22,89,2,0,0,1,1,111,0,111,200,1,
7,22,90,3,0,0,1,1,112,0,112,202,1,
7,22,91,4,0,0,1,1,113,0,113,204,1,
7,22,92,5,0,0,1,1,114,0,114,206,1,
7,22,93,6,0,0,1,1,115,0,115,208,1,
7,22,94,7,1,0,1,1,29,0,29,123,1,
7,22,95,8,0,1,0,1,102,0,102,197,1,
7,22,96,9,0,0,0,0,,110,103,309,1,
7,22,97,10,0,0,0,0,,348,104,549,1,
7,22,98,11,0,0,0,0,,590,15,703,1,
7,22,99,12,0,0,0,0,,595,121,815,1,
7,22,100,13,0,0,0,0,,600,122,822,1,
7,23,24,24,0,0,0,0,,38,31,93,1,
7,23,25,25,0,0,0,0,,39,16,80,1,
7,23,26,26,0,0,0,0,,40,49,115,1,
7,23,27,27,0,0,0,0,,41,50,118,1,
7,23,28,28,0,0,0,0,,42,51,121,1,
7,23,29,29,0,0,0,0,,192,2,223,1,
7,23,31,1,0,0,0,0,,162,2,195,1,
7,23,32,2,0,0,1,1,55,0,55,87,1,
7,23,33,3,0,0,1,1,56,0,56,89,1,
7,23,34,4,0,0,1,1,57,0,57,91,1,
7,23,35,5,0,0,1,1,58,0,58,93,1,
7,23,36,6,0,0,1,1,59,0,59,95,1,
7,23,37,7,1,0,1,1,30,0,30,67,1,
7,23,38,8,0,0,0,0,,29,15,82,1,
7,23,39,9,0,1,0,1,46,0,46,85,1,
7,23,40,10,0,0,0,0,,54,47,141,1,
7,23,41,11,0,0,0,0,,55,16,112,1,
7,23,42,12,0,0,0,0,,56,65,163,1,
7,23,43,13,0,0,0,0,,57,66,166,1,
7,23,44,14,0,0,0,0,,58,67,169,1,
7,23,45,15,0,0,0,0,,408,2,455,1,
7,23,46,16,0,0,1,1,69,0,69,115,1,
7,23,47,17,0,0,1,1,70,0,70,117,1,
7,23,48,18,0,0,1,1,71,0,71,119,1,
7,23,49,19,0,0,1,1,72,0,72,121,1,
7,23,50,20,0,0,1,1,73,0,73,123,1,
7,23,51,21,0,0,1,1,74,0,74,125,1,
7,23,52,22,0,0,0,0,,67,15,134,1,
7,23,53,23,1,1,0,1,30,0,30,83,1,
7,23,54,24,0,0,0,0,,68,61,183,1,
7,23,55,25,0,0,0,0,,69,62,186,1,
7,23,56,26,0,0,0,0,,226,63,345,1,
7,23,57,27,0,0,0,0,,229,16,302,1,
7,23,58,28,0,0,0,0,,232,81,371,1,
7,23,59,29,0,0,0,0,,235,82,376,1,
7,23,60,0,0,0,0,0,,238,83,381,1,
7,23,61,1,0,0,0,0,,534,2,597,1,
7,23,62,2,0,0,1,1,85,0,85,147,1,
7,23,63,3,0,0,1,1,86,0,86,149,1,
7,23,64,4,0,0,1,1,87,0,87,151,1,
7,23,65,5,0,0,1,1,88,0,88,153,1,
7,23,66,6,0,0,1,1,89,0,89,155,1,
7,23,67,7,1,0,1,1,30,0,30,97,1,
7,23,68,8,0,0,0,0,,59,15,142,1,
7,23,69,9,0,1,0,1,76,0,76,145,1,
7,23,70,10,0,0,0,0,,84,77,231,1,
7,23,71,11,0,0,0,0,,85,78,234,1,
7,23,72,12,0,0,0,0,,274,79,425,1,
7,23,73,13,0,0,0,0,,277,16,366,1,
7,23,74,14,0,0,0,0,,280,97,451,1,
7,23,75,15,0,0,0,0,,618,2,695,1,
7,23,76,16,0,0,1,1,99,0,99,175,1,
7,23,77,17,0,0,1,1,100,0,100,177,1,
7,23,78,18,0,0,1,1,101,0,101,179,1,
7,23,79,19,0,0,1,1,102,0,102,181,1,
7,23,80,20,0,0,1,1,103,0,103,183,1,
7,23,81,21,0,0,1,1,104,0,104,185,1,
7,23,82,22,0,0,0,0,,97,15,194,1,
7,23,83,23,1,1,0,1,30,0,30,113,1,
7,23,84,24,0,0,0,0,,98,91,273,1,
7,23,85,25,0,0,0,0,,99,92,276,1,
7,23,86,26,0,0,0,0,,316,93,495,1,
7,23,87,27,0,0,0,0,,319,94,500,1,
7,23,88,28,0,0,0,0,,542,95,725,1,
7,23,89,29,0,0,0,0,,547,16,652,1,
7,23,90,0,0,0,0,0,,552,113,755,1,
7,23,91,1,0,0,0,0,,744,2,837,1,
7,23,92,2,0,0,1,1,115,0,115,207,1,
7,23,93,3,0,0,1,1,116,0,116,209,1,
7,23,94,4,0,0,1,1,117,0,117,211,1,
7,23,95,5,0,0,1,1,118,0,118,213,1,
7,23,96,6,0,0,1,1,119,0,119,215,1,
7,23,97,7,1,0,1,1,30,0,30,127,1,
7,23,98,8,0,0,0,0,,89,15,202,1,
7,23,99,9,0,1,0,1,106,0,106,205,1,
7,23,100,10,0,0,0,0,,114,107,321,1,
7,24,25,25,0,0,0,0,,39,32,96,1,
7,24,26,26,0,0,0,0,,40,33,99,1,
7,24,27,27,0,0,0,0,,41,17,85,1,
7,24,28,28,0,0,0,0,,42,52,122,1,
7,24,29,29,0,0,0,0,,153,53,235,1,
7,24,30,30,0,0,0,0,,195,54,279,1,
7,24,32,1,0,0,0,0,,112,56,200,1,
7,24,33,2,0,0,0,0,,201,57,291,1,
7,24,34,3,0,0,1,1,58,0,58,92,1,
7,24,35,4,0,0,1,1,59,0,59,94,1,
7,24,36,5,0,0,1,1,60,0,60,96,1,
7,24,37,6,0,0,1,1,61,0,61,98,1,
7,24,38,7,1,0,1,1,31,0,31,69,1,
7,24,39,8,0,0,0,0,,29,31,99,1,
7,24,40,9,0,0,0,0,,29,47,116,1,
7,24,41,10,0,1,0,1,48,0,48,89,1,
7,24,42,11,0,0,0,0,,56,49,147,1,
7,24,43,12,0,0,0,0,,57,50,150,1,
7,24,44,13,0,0,0,0,,58,17,119,1,
7,24,45,14,0,0,0,0,,59,69,173,1,
7,24,46,15,0,0,0,0,,257,70,373,1,
7,24,47,16,0,0,0,0,,345,71,463,1,
7,24,48,17,0,0,1,1,72,0,72,120,1,
7,24,49,18,0,0,1,1,73,0,73,122,1,
7,24,50,19,0,0,1,1,74,0,74,124,1,
7,24,51,20,0,0,1,1,75,0,75,126,1,
7,24,52,21,0,0,1,1,76,0,76,128,1,
7,24,53,22,0,0,0,0,,69,77,199,1,
7,24,54,23,0,0,0,0,,69,31,154,1,
7,24,55,24,1,1,0,1,31,0,31,86,1,
7,24,56,25,0,0,0,0,,70,63,189,1,
7,24,57,26,0,0,0,0,,71,64,192,1,
7,24,58,27,0,0,0,0,,72,65,195,1,
7,24,59,28,0,0,0,0,,236,66,361,1,
7,24,60,29,0,0,0,0,,239,67,366,1,
7,24,61,30,0,0,0,0,,242,17,320,1,
7,24,62,0,0,0,0,0,,245,86,393,1,
7,24,63,1,0,0,0,0,,409,87,559,1,
7,24,64,2,0,0,0,0,,515,88,667,1,
7,24,65,3,0,0,1,1,89,0,89,154,1,
7,24,66,4,0,0,1,1,90,0,90,156,1,
7,24,67,5,0,0,1,1,91,0,91,158,1,
7,24,68,6,0,0,1,1,92,0,92,160,1,
7,24,69,7,1,0,1,1,31,0,31,100,1,
7,24,70,8,0,0,0,0,,60,31,161,1,
7,24,71,9,0,0,0,0,,60,78,209,1,
7,24,72,10,0,1,0,1,79,0,79,151,1,
7,24,73,11,0,0,0,0,,87,80,240,1,
7,24,74,12,0,0,0,0,,88,81,243,1,
7,24,75,13,0,0,0,0,,89,82,246,1,
7,24,76,14,0,0,0,0,,287,83,446,1,
7,24,77,15,0,0,0,0,,381,101,559,1,
7,24,78,16,0,0,0,0,,701,17,796,1,
7,24,79,17,0,0,1,1,103,0,103,182,1,
7,24,80,18,0,0,1,1,104,0,104,184,1,
7,24,81,19,0,0,1,1,105,0,105,186,1,
7,24,82,20,0,0,1,1,106,0,106,188,1,
7,24,83,21,0,0,1,1,107,0,107,190,1,
7,24,84,22,0,0,0,0,,100,108,292,1,
7,24,85,23,0,0,0,0,,100,31,216,1,
7,24,86,24,1,1,0,1,31,0,31,117,1,
7,24,87,25,0,0,0,0,,101,94,282,1,
7,24,88,26,0,0,0,0,,102,95,285,1,
7,24,89,27,0,0,0,0,,103,96,288,1,
7,24,90,28,0,0,0,0,,329,97,516,1,
7,24,91,29,0,0,0,0,,332,98,521,1,
7,24,92,30,0,0,0,0,,335,99,526,1,
7,24,93,0,0,0,0,0,,569,100,762,1,
7,24,94,1,0,0,0,0,,564,118,776,1,
7,24,95,2,0,0,0,0,,936,17,1048,1,
7,24,96,3,0,0,1,1,120,0,120,216,1,
7,24,97,4,0,0,1,1,121,0,121,218,1,
7,24,98,5,0,0,1,1,122,0,122,220,1,
7,24,99,6,0,0,1,1,123,0,123,222,1,
7,24,100,7,1,0,1,1,31,0,31,131,1,
7,25,26,26,0,0,0,0,,40,33,99,1,
7,25,27,27,0,0,0,0,,41,34,102,1,
7,25,28,28,0,0,0,0,,42,35,105,1,
7,25,29,29,0,0,0,0,,90,18,137,1,
7,25,30,30,0,0,0,0,,157,55,242,1,
7,25,31,31,0,0,0,0,,200,2,233,1,
7,25,33,1,0,0,0,0,,208,2,243,1,
7,25,34,2,0,0,0,0,,101,41,176,1,
7,25,35,3,0,0,0,0,,60,60,155,1,
7,25,36,4,0,0,1,1,61,0,61,97,1,
7,25,37,5,0,0,1,1,62,0,62,99,1,
7,25,38,6,0,0,1,1,63,0,63,101,1,
7,25,39,7,1,0,1,1,32,0,32,71,1,
7,25,40,8,0,0,0,0,,29,32,101,1,
7,25,41,9,0,0,0,0,,30,16,87,1,
7,25,42,10,0,0,0,0,,29,49,120,1,
7,25,43,11,0,1,0,1,50,0,50,93,1,
7,25,44,12,0,0,0,0,,58,51,153,1,
7,25,45,13,0,0,0,0,,59,52,156,1,
7,25,46,14,0,0,0,0,,60,53,159,1,
7,25,47,15,0,0,0,0,,144,18,209,1,
7,25,48,16,0,0,0,0,,211,32,291,1,
7,25,49,17,0,0,0,0,,148,74,271,1,
7,25,50,18,0,0,1,1,75,0,75,125,1,
7,25,51,19,0,0,1,1,76,0,76,127,1,
7,25,52,20,0,0,1,1,77,0,77,129,1,
7,25,53,21,0,0,1,1,78,0,78,131,1,
7,25,54,22,0,0,0,0,,71,79,204,1,
7,25,55,23,0,0,0,0,,71,16,142,1,
7,25,56,24,0,0,0,0,,71,32,159,1,
7,25,57,25,1,1,0,1,32,0,32,89,1,
7,25,58,26,0,0,0,0,,72,65,195,1,
7,25,59,27,0,0,0,0,,73,66,198,1,
7,25,60,28,0,0,0,0,,74,67,201,1,
7,25,61,29,0,0,0,0,,100,68,229,1,
7,25,62,30,0,0,0,0,,246,69,377,1,
7,25,63,31,0,0,0,0,,249,70,382,1,
7,25,64,0,0,0,0,0,,252,71,387,1,
7,25,65,1,0,0,0,0,,254,18,337,1,
7,25,66,2,0,0,0,0,,256,73,395,1,
7,25,67,3,0,0,0,0,,216,92,375,1,
7,25,68,4,0,0,1,1,93,0,93,161,1,
7,25,69,5,0,0,1,1,94,0,94,163,1,
7,25,70,6,0,0,1,1,95,0,95,165,1,
7,25,71,7,1,0,1,1,32,0,32,103,1,
7,25,72,8,0,0,0,0,,61,32,165,1,
7,25,73,9,0,0,0,0,,62,16,151,1,
7,25,74,10,0,0,0,0,,61,81,216,1,
7,25,75,11,0,1,0,1,82,0,82,157,1,
7,25,76,12,0,0,0,0,,90,83,249,1,
7,25,77,13,0,0,0,0,,91,84,252,1,
7,25,78,14,0,0,0,0,,92,85,255,1,
7,25,79,15,0,0,0,0,,240,86,405,1,
7,25,80,16,0,0,0,0,,307,32,419,1,
7,25,81,17,0,0,0,0,,244,106,431,1,
7,25,82,18,0,0,1,1,107,0,107,189,1,
7,25,83,19,0,0,1,1,108,0,108,191,1,
7,25,84,20,0,0,1,1,109,0,109,193,1,
7,25,85,21,0,0,1,1,110,0,110,195,1,
7,25,86,22,0,0,0,0,,103,111,300,1,
7,25,87,23,0,0,0,0,,103,16,206,1,
7,25,88,24,0,0,0,0,,103,32,223,1,
7,25,89,25,1,1,0,1,32,0,32,121,1,
7,25,90,26,0,0,0,0,,104,97,291,1,
7,25,91,27,0,0,0,0,,105,98,294,1,
7,25,92,28,0,0,0,0,,106,99,297,1,
7,25,93,29,0,0,0,0,,132,100,325,1,
7,25,94,30,0,0,0,0,,342,101,537,1,
7,25,95,31,0,0,0,0,,345,102,542,1,
7,25,96,0,0,0,0,0,,348,103,547,1,
7,25,97,1,0,0,0,0,,350,104,551,1,
7,25,98,2,0,0,0,0,,352,105,555,1,
7,25,99,3,0,0,0,0,,312,124,535,1,
7,25,100,4,0,0,1,1,125,0,125,225,1,
7,26,27,27,0,0,0,0,,41,34,102,1,
7,26,28,28,0,0,0,0,,42,35,105,1,
7,26,29,29,0,0,0,0,,69,36,134,1,
7,26,30,30,0,0,0,0,,162,56,248,1,
7,26,31,31,0,0,0,0,,145,19,195,1,
7,26,32,32,0,0,0,0,,333,58,423,1,
7,26,34,1,0,0,0,0,,277,41,352,1,
7,26,35,2,0,0,0,0,,61,61,157,1,
7,26,36,3,0,0,0,0,,155,62,253,1,
7,26,37,4,0,0,0,0,,285,11,333,1,
7,26,38,5,0,0,1,1,64,0,64,102,1,
7,26,39,6,0,0,1,1,65,0,65,104,1,
7,26,40,7,1,0,1,1,33,0,33,73,1,
7,26,41,8,0,0,0,0,,29,33,103,1,
7,26,42,9,0,0,0,0,,30,33,105,1,
7,26,43,10,0,0,0,0,,30,50,123,1,
7,26,44,11,0,0,0,0,,29,51,124,1,
7,26,45,12,0,1,0,1,52,0,52,97,1,
7,26,46,13,0,0,0,0,,60,53,159,1,
7,26,47,14,0,0,0,0,,61,54,162,1,
7,26,48,15,0,0,0,0,,362,11,421,1,
7,26,49,16,0,0,0,0,,149,75,273,1,
7,26,50,17,0,0,0,0,,216,19,285,1,
7,26,51,18,0,0,0,0,,532,11,594,1,
7,26,52,19,0,0,1,1,78,0,78,130,1,
7,26,53,20,0,0,1,1,79,0,79,132,1,
7,26,54,21,0,0,1,1,80,0,80,134,1,
7,26,55,22,0,0,0,0,,73,81,209,1,
7,26,56,23,0,0,0,0,,73,82,211,1,
7,26,57,24,0,0,0,0,,73,33,163,1,
7,26,58,25,0,0,0,0,,73,33,164,1,
7,26,59,26,1,1,0,1,33,0,33,92,1,
7,26,60,27,0,0,0,0,,74,67,201,1,
7,26,61,28,0,0,0,0,,75,68,204,1,
7,26,62,29,0,0,0,0,,102,69,233,1,
7,26,63,30,0,0,0,0,,103,70,236,1,
7,26,64,31,0,0,0,0,,104,71,239,1,
7,26,65,32,0,0,0,0,,256,72,393,1,
7,26,66,0,0,0,0,0,,259,73,398,1,
7,26,67,1,0,0,0,0,,471,74,612,1,
7,26,68,2,0,0,0,0,,252,94,414,1,
7,26,69,3,0,0,0,0,,363,19,451,1,
7,26,70,4,0,0,0,0,,450,11,531,1,
7,26,71,5,0,0,1,1,97,0,97,168,1,
7,26,72,6,0,0,1,1,98,0,98,170,1,
7,26,73,7,1,0,1,1,33,0,33,106,1,
7,26,74,8,0,0,0,0,,62,33,169,1,
7,26,75,9,0,0,0,0,,63,33,171,1,
7,26,76,10,0,0,0,0,,63,83,222,1,
7,26,77,11,0,0,0,0,,62,84,223,1,
7,26,78,12,0,1,0,1,85,0,85,163,1,
7,26,79,13,0,0,0,0,,93,86,258,1,
7,26,80,14,0,0,0,0,,94,87,261,1,
7,26,81,15,0,0,0,0,,593,11,685,1,
7,26,82,16,0,0,0,0,,248,108,438,1,
7,26,83,17,0,0,0,0,,315,90,488,1,
7,26,84,18,0,0,0,0,,763,11,858,1,
7,26,85,19,0,0,1,1,111,0,111,196,1,
7,26,86,20,0,0,1,1,112,0,112,198,1,
7,26,87,21,0,0,1,1,113,0,113,200,1,
7,26,88,22,0,0,0,0,,106,114,308,1,
7,26,89,23,0,0,0,0,,106,115,310,1,
7,26,90,24,0,0,0,0,,106,33,229,1,
7,26,91,25,0,0,0,0,,106,33,230,1,
7,26,92,26,1,1,0,1,33,0,33,125,1,
7,26,93,27,0,0,0,0,,107,100,300,1,
7,26,94,28,0,0,0,0,,108,101,303,1,
7,26,95,29,0,0,0,0,,135,102,332,1,
7,26,96,30,0,0,0,0,,136,103,335,1,
7,26,97,31,0,0,0,0,,137,104,338,1,
7,26,98,32,0,0,0,0,,355,105,558,1,
7,26,99,0,0,0,0,0,,358,106,563,1,
7,26,100,1,0,0,0,0,,669,107,876,1,
7,27,28,28,0,0,0,0,,42,35,105,1,
7,27,29,29,0,0,0,0,,70,36,135,1,
7,27,30,30,0,0,0,0,,71,37,138,1,
7,27,31,31,0,0,0,0,,246,2,279,1,
7,27,32,32,0,0,0,0,,107,39,178,1,
7,27,33,33,0,0,0,0,,312,2,347,1,
7,27,35,1,0,0,0,0,,170,2,207,1,
7,27,36,2,0,0,0,0,,172,63,271,1,
7,27,37,3,0,0,0,0,,74,44,155,1,
7,27,38,4,0,0,0,0,,228,65,331,1,
7,27,39,5,0,0,0,0,,264,2,305,1,
7,27,40,6,0,0,1,1,67,0,67,107,1,
7,27,41,7,1,0,1,1,34,0,34,75,1,
7,27,42,8,0,0,0,0,,29,34,105,1,
7,27,43,9,0,0,0,0,,30,34,107,1,
7,27,44,10,0,0,0,0,,31,17,92,1,
7,27,45,11,0,0,0,0,,30,52,127,1,
7,27,46,12,0,0,0,0,,29,53,128,1,
7,27,47,13,0,1,0,1,54,0,54,101,1,
7,27,48,14,0,0,0,0,,62,55,165,1,
7,27,49,15,0,0,0,0,,372,2,423,1,
7,27,50,16,0,0,0,0,,332,57,439,1,
7,27,51,17,0,0,0,0,,154,34,239,1,
7,27,52,18,0,0,0,0,,231,79,362,1,
7,27,53,19,0,0,0,0,,480,2,535,1,
7,27,54,20,0,0,1,1,81,0,81,135,1,
7,27,55,21,0,0,1,1,82,0,82,137,1,
7,27,56,22,0,0,0,0,,75,83,214,1,
7,27,57,23,0,0,0,0,,75,84,216,1,
7,27,58,24,0,0,0,0,,75,17,150,1,
7,27,59,25,0,0,0,0,,75,34,168,1,
7,27,60,26,0,0,0,0,,75,34,169,1,
7,27,61,27,1,1,0,1,34,0,34,95,1,
7,27,62,28,0,0,0,0,,76,69,207,1,
7,27,63,29,0,0,0,0,,104,70,237,1,
7,27,64,30,0,0,0,0,,105,71,240,1,
7,27,65,31,0,0,0,0,,106,72,243,1,
7,27,66,32,0,0,0,0,,107,73,246,1,
7,27,67,33,0,0,0,0,,108,74,249,1,
7,27,68,0,0,0,0,0,,266,75,409,1,
7,27,69,1,0,0,0,0,,678,2,749,1,
7,27,70,2,0,0,0,0,,523,77,670,1,
7,27,71,3,0,0,0,0,,228,78,377,1,
7,27,72,4,0,0,0,0,,364,99,535,1,
7,27,73,5,0,0,0,0,,434,2,509,1,
7,27,74,6,0,0,1,1,101,0,101,175,1,
7,27,75,7,1,0,1,1,34,0,34,109,1,
7,27,76,8,0,0,0,0,,63,34,173,1,
7,27,77,9,0,0,0,0,,64,34,175,1,
7,27,78,10,0,0,0,0,,65,17,160,1,
7,27,79,11,0,0,0,0,,64,86,229,1,
7,27,80,12,0,0,0,0,,63,87,230,1,
7,27,81,13,0,1,0,1,88,0,88,169,1,
7,27,82,14,0,0,0,0,,96,89,267,1,
7,27,83,15,0,0,0,0,,610,2,695,1,
7,27,84,16,0,0,0,0,,502,91,677,1,
7,27,85,17,0,0,0,0,,256,34,375,1,
7,27,86,18,0,0,0,0,,452,113,651,1,
7,27,87,19,0,0,0,0,,718,2,807,1,
7,27,88,20,0,0,1,1,115,0,115,203,1,
7,27,89,21,0,0,1,1,116,0,116,205,1,
7,27,90,22,0,0,0,0,,109,117,316,1,
7,27,91,23,0,0,0,0,,109,118,318,1,
7,27,92,24,0,0,0,0,,109,17,218,1,
7,27,93,25,0,0,0,0,,109,34,236,1,
7,27,94,26,0,0,0,0,,109,34,237,1,
7,27,95,27,1,1,0,1,34,0,34,129,1,
7,27,96,28,0,0,0,0,,110,103,309,1,
7,27,97,29,0,0,0,0,,138,104,339,1,
7,27,98,30,0,0,0,0,,139,105,342,1,
7,27,99,31,0,0,0,0,,140,106,345,1,
7,27,100,32,0,0,0,0,,141,107,348,1,
7,28,29,29,0,0,0,0,,71,36,136,1,
7,28,30,30,0,0,0,0,,72,37,139,1,
7,28,31,31,0,0,0,0,,73,38,142,1,
7,28,32,32,0,0,0,0,,169,39,240,1,
7,28,33,33,0,0,0,0,,205,5,243,1,
7,28,34,34,0,0,0,0,,290,41,365,1,
7,28,36,1,0,0,0,0,,362,43,441,1,
7,28,37,2,0,0,0,0,,179,35,251,1,
7,28,38,3,0,0,0,0,,280,5,323,1,
7,28,39,4,0,0,0,0,,102,46,187,1,
7,28,40,5,0,0,0,0,,103,35,178,1,
7,28,41,6,0,0,0,0,,104,35,180,1,
7,28,43,8,0,0,0,0,,29,35,107,1,
7,28,44,9,0,0,0,0,,30,35,109,1,
7,28,45,10,0,0,0,0,,31,35,111,1,
7,28,46,11,0,0,0,0,,31,53,130,1,
7,28,47,12,0,0,0,0,,30,54,131,1,
7,28,48,13,0,0,0,0,,29,55,132,1,
7,28,50,15,0,0,0,0,,148,57,255,1,
7,28,51,16,0,0,0,0,,149,58,258,1,
7,28,52,17,0,0,0,0,,150,35,237,1,
7,28,53,18,0,0,0,0,,236,35,324,1,
7,28,54,19,0,0,0,0,,238,82,374,1,
7,28,55,20,0,0,0,0,,238,83,376,1,
7,28,57,22,0,0,0,0,,77,85,219,1,
7,28,58,23,0,0,0,0,,77,86,221,1,
7,28,59,24,0,0,0,0,,77,87,223,1,
7,28,60,25,0,0,0,0,,77,35,172,1,
7,28,61,26,0,0,0,0,,77,35,173,1,
7,28,62,27,0,0,0,0,,77,35,174,1,
7,28,64,29,0,0,0,0,,106,71,241,1,
7,28,65,30,0,0,0,0,,107,72,244,1,
7,28,66,31,0,0,0,0,,108,73,247,1,
7,28,67,32,0,0,0,0,,109,74,250,1,
7,28,68,33,0,0,0,0,,110,75,253,1,
7,28,69,34,0,0,0,0,,111,76,256,1,
7,28,71,1,0,0,0,0,,112,78,261,1,
7,28,72,2,0,0,0,0,,112,79,263,1,
7,28,73,3,0,0,0,0,,112,80,265,1,
7,28,74,4,0,0,0,0,,172,81,327,1,
7,28,75,5,0,0,0,0,,173,35,283,1,
7,28,76,6,0,0,0,0,,174,35,285,1,
7,28,78,8,0,0,0,0,,64,35,177,1,
7,28,79,9,0,0,0,0,,65,35,179,1,
7,28,80,10,0,0,0,0,,66,35,181,1,
7,28,81,11,0,0,0,0,,66,88,235,1,
7,28,82,12,0,0,0,0,,65,89,236,1,
7,28,83,13,0,0,0,0,,64,90,237,1,
7,28,85,15,0,0,0,0,,253,92,430,1,
7,28,86,16,0,0,0,0,,254,93,433,1,
7,28,87,17,0,0,0,0,,255,35,377,1,
7,28,88,18,0,0,0,0,,341,35,464,1,
7,28,89,19,0,0,0,0,,343,117,549,1,
7,28,90,20,0,0,0,0,,343,118,551,1,
7,28,92,22,0,0,0,0,,112,120,324,1,
7,28,93,23,0,0,0,0,,112,121,326,1,
7,28,94,24,0,0,0,0,,112,122,328,1,
7,28,95,25,0,0,0,0,,112,35,242,1,
7,28,96,26,0,0,0,0,,112,35,243,1,
7,28,97,27,0,0,0,0,,112,35,244,1,
7,28,99,29,0,0,0,0,,141,106,346,1,
7,28,100,30,0,0,0,0,,142,107,349,1,
7,29,30,30,0,0,0,0,,110,36,176,1,
7,29,31,31,0,0,0,0,,190,2,223,1,
7,29,32,32,0,0,0,0,,231,61,324,1,
7,29,33,33,0,0,0,0,,75,40,148,1,
7,29,34,34,0,0,0,0,,285,9,328,1,
7,29,35,35,0,0,0,0,,174,2,211,1,
7,29,37,1,0,0,0,0,,340,2,379,1,
7,29,38,2,0,0,0,0,,183,9,230,1,
7,29,39,3,0,0,0,0,,248,2,289,1,
7,29,40,4,0,0,0,0,,78,47,165,1,
7,29,41,5,0,0,0,0,,105,12,158,1,
7,29,42,6,0,0,0,0,,106,36,184,1,
7,29,43,7,1,0,1,1,36,0,36,79,1,
7,29,44,8,0,0,1,1,73,0,73,117,1,
7,29,45,9,0,0,0,0,,290,2,337,1,
7,29,46,10,0,0,0,0,,203,75,324,1,
7,29,47,11,0,0,0,0,,148,18,213,1,
7,29,48,12,0,0,0,0,,334,11,393,1,
7,29,49,13,0,0,0,0,,378,2,429,1,
7,29,50,14,0,0,0,0,,230,57,337,1,
7,29,51,15,0,1,0,1,58,0,58,109,1,
7,29,52,16,0,0,0,0,,152,59,263,1,
7,29,53,17,0,0,0,0,,153,12,218,1,
7,29,54,18,0,0,0,0,,75,36,165,1,
7,29,55,19,0,0,0,0,,244,12,311,1,
7,29,56,20,0,0,0,0,,244,85,385,1,
7,29,57,21,0,0,1,1,86,0,86,143,1,
7,29,58,22,0,0,1,1,87,0,87,145,1,
7,29,59,23,0,0,0,0,,558,2,619,1,
7,29,60,24,0,0,0,0,,350,89,499,1,
7,29,61,25,0,0,0,0,,212,18,291,1,
7,29,62,26,0,0,0,0,,357,69,488,1,
7,29,63,27,0,0,0,0,,358,2,423,1,
7,29,64,28,0,0,0,0,,179,71,314,1,
7,29,65,29,1,1,0,1,36,0,36,101,1,
7,29,66,30,0,0,0,0,,182,36,284,1,
7,29,67,31,0,0,0,0,,370,2,439,1,
7,29,68,32,0,0,0,0,,411,97,576,1,
7,29,69,33,0,0,0,0,,228,76,373,1,
7,29,70,34,0,0,0,0,,733,11,814,1,
7,29,71,35,0,0,0,0,,702,2,775,1,
7,29,72,0,0,0,0,0,,591,79,742,1,
7,29,73,1,0,0,0,0,,114,80,267,1,
7,29,74,2,0,0,0,0,,114,81,269,1,
7,29,75,3,0,0,0,0,,114,82,271,1,
7,29,76,4,0,0,0,0,,114,83,273,1,
7,29,77,5,0,0,0,0,,177,12,266,1,
7,29,78,6,0,0,0,0,,178,36,292,1,
7,29,79,7,1,0,1,1,36,0,36,115,1,
7,29,80,8,0,0,1,1,109,0,109,189,1,
7,29,81,9,0,0,0,0,,470,2,553,1,
7,29,82,10,0,0,0,0,,327,111,520,1,
7,29,83,11,0,0,0,0,,256,18,357,1,
7,29,84,12,0,0,0,0,,514,91,689,1,
7,29,85,13,0,0,0,0,,630,2,717,1,
7,29,86,14,0,0,0,0,,223,93,402,1,
7,29,87,15,0,1,0,1,94,0,94,181,1,
7,29,88,16,0,0,0,0,,260,95,443,1,
7,29,89,17,0,0,0,0,,261,12,362,1,
7,29,90,18,0,0,0,0,,111,36,237,1,
7,29,91,19,0,0,0,0,,352,12,455,1,
7,29,92,20,0,0,0,0,,352,121,565,1,
7,29,93,21,0,0,1,1,122,0,122,215,1,
7,29,94,22,0,0,1,1,123,0,123,217,1,
7,29,95,23,0,0,0,0,,810,2,907,1,
7,29,96,24,0,0,0,0,,530,125,751,1,
7,29,97,25,0,0,0,0,,320,18,435,1,
7,29,98,26,0,0,0,0,,501,105,704,1,
7,29,99,27,0,0,0,0,,538,2,639,1,
7,29,100,28,0,0,0,0,,251,107,458,1,
7,30,31,31,0,0,0,0,,113,37,181,1,
7,30,32,32,0,0,0,0,,114,62,208,1,
7,30,33,33,0,0,0,0,,236,40,309,1,
7,30,34,34,0,0,0,0,,124,64,222,1,
7,30,35,35,0,0,0,0,,60,65,160,1,
7,30,36,36,0,0,0,0,,305,43,384,1,
7,30,38,1,0,0,0,0,,375,68,481,1,
7,30,39,2,0,0,0,0,,171,23,233,1,
7,30,40,3,0,0,0,0,,149,70,259,1,
7,30,41,4,0,0,0,0,,79,48,168,1,
7,30,42,5,0,0,0,0,,107,49,198,1,
7,30,43,6,0,0,0,0,,108,37,188,1,
7,30,44,7,1,0,1,1,37,0,37,81,1,
7,30,45,8,0,0,1,1,75,0,75,120,1,
7,30,46,9,0,0,1,1,76,0,76,122,1,
7,30,47,10,0,0,0,0,,262,37,346,1,
7,30,48,11,0,0,0,0,,189,78,315,1,
7,30,49,12,0,0,0,0,,153,79,281,1,
7,30,50,13,0,0,0,0,,388,57,495,1,
7,30,51,14,0,0,0,0,,236,58,345,1,
7,30,52,15,0,0,0,0,,238,59,349,1,
7,30,53,16,0,1,0,1,60,0,60,113,1,
7,30,54,17,0,0,0,0,,156,61,271,1,
7,30,55,18,0,0,0,0,,157,37,249,1,
7,30,56,19,0,0,0,0,,249,37,342,1,
7,30,57,20,0,0,0,0,,250,87,394,1,
7,30,58,21,0,0,1,1,88,0,88,146,1,
7,30,59,22,0,0,1,1,89,0,89,148,1,
7,30,60,23,0,0,1,1,90,0,90,150,1,
7,30,61,24,0,0,0,0,,536,91,688,1,
7,30,62,25,0,0,0,0,,360,23,445,1,
7,30,63,26,0,0,0,0,,218,93,374,1,
7,30,64,27,0,0,0,0,,400,37,501,1,
7,30,65,28,0,0,0,0,,183,72,320,1,
7,30,66,29,0,0,0,0,,184,73,323,1,
7,30,67,30,1,1,0,1,37,0,37,104,1,
7,30,68,31,0,0,0,0,,187,37,292,1,
7,30,69,32,0,0,0,0,,188,99,356,1,
7,30,70,33,0,0,0,0,,384,77,531,1,
7,30,71,34,0,0,0,0,,272,101,444,1,
7,30,72,35,0,0,0,0,,274,102,448,1,
7,30,73,36,0,0,0,0,,602,80,755,1,
7,30,74,0,0,0,0,0,,608,81,763,1,
7,30,75,1,0,0,0,0,,613,82,770,1,
7,30,76,2,0,0,0,0,,116,83,275,1,
7,30,77,3,0,0,0,0,,116,84,277,1,
7,30,78,4,0,0,0,0,,116,85,279,1,
7,30,79,5,0,0,0,0,,181,86,346,1,
7,30,80,6,0,0,0,0,,182,37,299,1,
7,30,81,7,1,0,1,1,37,0,37,118,1,
7,30,82,8,0,0,1,1,112,0,112,194,1,
7,30,83,9,0,0,1,1,113,0,113,196,1,
7,30,84,10,0,0,0,0,,524,37,645,1,
7,30,85,11,0,0,0,0,,337,23,445,1,
7,30,86,12,0,0,0,0,,264,116,466,1,
7,30,87,13,0,0,0,0,,610,94,791,1,
7,30,88,14,0,0,0,0,,229,95,412,1,
7,30,89,15,0,0,0,0,,230,96,415,1,
7,30,90,16,0,1,0,1,97,0,97,187,1,
7,30,91,17,0,0,0,0,,267,98,456,1,
7,30,92,18,0,0,0,0,,268,37,397,1,
7,30,93,19,0,0,0,0,,360,37,490,1,
7,30,94,20,0,0,0,0,,361,124,579,1,
7,30,95,21,0,0,1,1,125,0,125,220,1,
7,30,96,22,0,0,1,1,126,0,126,222,1,
7,30,97,23,0,0,1,1,127,0,127,224,1,
7,30,98,24,0,0,0,0,,758,128,984,1,
7,30,99,25,0,0,0,0,,508,106,713,1,
7,30,100,26,0,0,0,0,,329,130,559,1,
7,31,32,32,0,0,0,0,,116,38,186,1,
7,31,33,33,0,0,0,0,,40,64,137,1,
7,31,34,34,0,0,0,0,,39,65,138,1,
7,31,35,35,0,0,0,0,,60,66,161,1,
7,31,36,36,0,0,0,0,,117,43,196,1,
7,31,37,37,0,0,0,0,,248,2,287,1,
7,31,39,1,0,0,0,0,,242,2,283,1,
7,31,40,2,0,0,0,0,,187,71,298,1,
7,31,41,3,0,0,0,0,,114,24,179,1,
7,31,42,4,0,0,0,0,,52,49,143,1,
7,31,43,5,0,0,0,0,,52,50,145,1,
7,31,44,6,0,0,0,0,,110,38,192,1,
7,31,45,7,1,0,1,1,38,0,38,83,1,
7,31,46,8,0,0,1,1,77,0,77,123,1,
7,31,47,9,0,0,1,1,78,0,78,125,1,
7,31,48,10,0,0,1,1,79,0,79,127,1,
7,31,49,11,0,0,0,0,,154,80,283,1,
7,31,50,12,0,0,0,0,,195,19,264,1,
7,31,51,13,0,0,0,0,,158,82,291,1,
7,31,52,14,0,0,0,0,,240,83,375,1,
7,31,53,15,0,0,0,0,,244,12,309,1,
7,31,54,16,0,0,0,0,,246,61,361,1,
7,31,55,17,0,1,0,1,62,0,62,117,1,
7,31,56,18,0,0,0,0,,160,63,279,1,
7,31,57,19,0,0,0,0,,78,38,173,1,
7,31,58,20,0,0,0,0,,256,89,403,1,
7,31,59,21,0,0,1,1,90,0,90,149,1,
7,31,60,22,0,0,1,1,91,0,91,151,1,
7,31,61,23,0,0,1,1,92,0,92,153,1,
7,31,62,24,0,0,1,1,93,0,93,155,1,
7,31,63,25,0,0,0,0,,220,94,377,1,
7,31,64,26,0,0,0,0,,368,19,451,1,
7,31,65,27,0,0,0,0,,224,24,313,1,
7,31,66,28,0,0,0,0,,187,73,326,1,
7,31,67,29,0,0,0,0,,188,74,329,1,
7,31,68,30,0,0,0,0,,189,75,332,1,
7,31,69,31,1,1,0,1,38,0,38,107,1,
7,31,70,32,0,0,0,0,,192,38,300,1,
7,31,71,33,0,0,0,0,,78,102,251,1,
7,31,72,34,0,0,0,0,,77,103,252,1,
7,31,73,35,0,0,0,0,,240,104,417,1,
7,31,74,36,0,0,0,0,,403,81,558,1,
7,31,75,37,0,0,0,0,,244,106,425,1,
7,31,76,0,0,0,0,0,,623,107,806,1,
7,31,77,1,0,0,0,0,,630,12,719,1,
7,31,78,2,0,0,0,0,,635,85,798,1,
7,31,79,3,0,0,0,0,,118,86,283,1,
7,31,80,4,0,0,0,0,,90,87,257,1,
7,31,81,5,0,0,0,0,,90,88,259,1,
7,31,82,6,0,0,0,0,,186,38,306,1,
7,31,83,7,1,0,1,1,38,0,38,121,1,
7,31,84,8,0,0,1,1,115,0,115,199,1,
7,31,85,9,0,0,1,1,116,0,116,201,1,
7,31,86,10,0,0,1,1,117,0,117,203,1,
7,31,87,11,0,0,0,0,,268,118,473,1,
7,31,88,12,0,0,0,0,,428,19,535,1,
7,31,89,13,0,0,0,0,,272,24,385,1,
7,31,90,14,0,0,0,0,,235,97,422,1,
7,31,91,15,0,0,0,0,,236,98,425,1,
7,31,92,16,0,0,0,0,,237,99,428,1,
7,31,93,17,0,1,0,1,100,0,100,193,1,
7,31,94,18,0,0,0,0,,274,101,469,1,
7,31,95,19,0,0,0,0,,116,38,249,1,
7,31,96,20,0,0,0,0,,370,127,593,1,
7,31,97,21,0,0,1,1,128,0,128,225,1,
7,31,98,22,0,0,1,1,129,0,129,227,1,
7,31,99,23,0,0,1,1,130,0,130,229,1,
7,31,100,24,0,0,1,1,131,0,131,231,1,
7,32,33,33,0,0,0,0,,119,13,165,1,
7,32,34,34,0,0,0,0,,40,66,140,1,
7,32,35,35,0,0,1,1,67,0,67,102,1,
7,32,36,36,0,0,1,1,68,0,68,104,1,
7,32,37,37,0,0,0,0,,207,69,313,1,
7,32,38,38,0,0,0,0,,134,70,242,1,
7,32,40,1,0,0,0,0,,200,72,312,1,
7,32,41,2,0,0,0,0,,191,73,305,1,
7,32,42,3,0,0,0,0,,52,74,168,1,
7,32,43,4,0,0,0,0,,53,25,121,1,
7,32,44,5,0,0,0,0,,53,51,148,1,
7,32,45,6,0,0,0,0,,112,13,170,1,
7,32,46,7,1,0,1,1,39,0,39,85,1,
7,32,47,8,0,0,1,1,79,0,79,126,1,
7,32,48,9,0,0,1,1,80,0,80,128,1,
7,32,49,10,0,0,1,1,81,0,81,130,1,
7,32,50,11,0,0,1,1,82,0,82,132,1,
7,32,51,12,0,0,0,0,,366,83,500,1,
7,32,52,13,0,0,0,0,,311,84,447,1,
7,32,53,14,0,0,0,0,,63,85,201,1,
7,32,54,15,0,0,0,0,,64,86,204,1,
7,32,55,16,0,0,0,0,,251,87,393,1,
7,32,56,17,0,0,0,0,,254,63,373,1,
7,32,57,18,0,1,0,1,64,0,64,121,1,
7,32,58,19,0,0,0,0,,164,13,235,1,
7,32,59,20,0,0,0,0,,262,13,334,1,
7,32,60,21,0,0,1,1,92,0,92,152,1,
7,32,61,22,0,0,1,1,93,0,93,154,1,
7,32,62,23,0,0,1,1,94,0,94,156,1,
7,32,63,24,0,0,1,1,95,0,95,158,1,
7,32,64,25,0,0,1,1,96,0,96,160,1,
7,32,65,26,0,0,0,0,,669,97,831,1,
7,32,66,27,0,0,0,0,,378,98,542,1,
7,32,67,28,0,0,0,0,,190,99,356,1,
7,32,68,29,0,0,0,0,,192,25,285,1,
7,32,69,30,0,0,0,0,,193,76,338,1,
7,32,70,31,0,0,0,0,,194,77,341,1,
7,32,71,32,1,1,0,1,39,0,39,110,1,
7,32,72,33,0,0,0,0,,197,13,282,1,
7,32,73,34,0,0,0,0,,79,105,257,1,
7,32,74,35,0,0,1,1,106,0,106,180,1,
7,32,75,36,0,0,1,1,107,0,107,182,1,
7,32,76,37,0,0,0,0,,613,108,797,1,
7,32,77,38,0,0,0,0,,618,109,804,1,
7,32,78,0,0,0,0,0,,212,110,400,1,
7,32,79,1,0,0,0,0,,214,111,404,1,
7,32,80,2,0,0,0,0,,651,112,843,1,
7,32,81,3,0,0,0,0,,657,88,826,1,
7,32,82,4,0,0,0,0,,92,89,263,1,
7,32,83,5,0,0,0,0,,92,90,265,1,
7,32,84,6,0,0,0,0,,190,13,287,1,
7,32,85,7,1,0,1,1,39,0,39,124,1,
7,32,86,8,0,0,1,1,118,0,118,204,1,
7,32,87,9,0,0,1,1,119,0,119,206,1,
7,32,88,10,0,0,1,1,120,0,120,208,1,
7,32,89,11,0,0,1,1,121,0,121,210,1,
7,32,90,12,0,0,0,0,,722,122,934,1,
7,32,91,13,0,0,0,0,,590,123,804,1,
7,32,92,14,0,0,0,0,,240,124,456,1,
7,32,93,15,0,0,0,0,,242,25,360,1,
7,32,94,16,0,0,0,0,,243,101,438,1,
7,32,95,17,0,0,0,0,,244,102,441,1,
7,32,96,18,0,1,0,1,103,0,103,199,1,
7,32,97,19,0,0,0,0,,281,13,391,1,
7,32,98,20,0,0,0,0,,379,13,490,1,
7,32,99,21,0,0,1,1,131,0,131,230,1,
7,32,100,22,0,0,1,1,132,0,132,232,1,
7,33,34,34,0,0,0,0,,41,67,142,1,
7,33,35,35,0,0,1,1,68,0,68,103,1,
7,33,36,36,0,0,1,1,69,0,69,105,1,
7,33,37,37,0,0,1,1,70,0,70,107,1,
7,33,38,38,0,0,1,1,71,0,71,109,1,
7,33,39,39,0,0,0,0,,210,2,251,1,
7,33,41,1,0,0,0,0,,264,2,307,1,
7,33,42,2,0,0,0,0,,51,75,168,1,
7,33,43,3,0,0,0,0,,52,76,171,1,
7,33,44,4,0,0,0,0,,53,77,174,1,
7,33,45,5,0,0,0,0,,54,26,125,1,
7,33,46,6,0,0,0,0,,54,53,153,1,
7,33,47,7,1,0,1,1,40,0,40,87,1,
7,33,48,8,0,0,1,1,81,0,81,129,1,
7,33,49,9,0,0,1,1,82,0,82,131,1,
7,33,50,10,0,0,1,1,83,0,83,133,1,
7,33,51,11,0,0,1,1,84,0,84,135,1,
7,33,52,12,0,0,1,1,85,0,85,137,1,
7,33,53,13,0,0,0,0,,510,2,565,1,
7,33,54,14,0,0,0,0,,63,87,204,1,
7,33,55,15,0,0,0,0,,64,88,207,1,
7,33,56,16,0,0,0,0,,65,89,210,1,
7,33,57,17,0,0,0,0,,66,90,213,1,
7,33,58,18,0,0,0,0,,262,13,333,1,
7,33,59,19,0,1,0,1,66,0,66,125,1,
7,33,60,20,0,0,0,0,,81,40,181,1,
7,33,61,21,0,0,1,1,94,0,94,155,1,
7,33,62,22,0,0,1,1,95,0,95,157,1,
7,33,63,23,0,0,1,1,96,0,96,159,1,
7,33,64,24,0,0,1,1,97,0,97,161,1,
7,33,65,25,0,0,1,1,98,0,98,163,1,
7,33,66,26,0,0,1,1,99,0,99,165,1,
7,33,67,27,0,0,0,0,,834,2,903,1,
7,33,68,28,0,0,0,0,,192,101,361,1,
7,33,69,29,0,0,0,0,,194,102,365,1,
7,33,70,30,0,0,0,0,,196,103,369,1,
7,33,71,31,0,0,0,0,,198,26,295,1,
7,33,72,32,0,0,0,0,,199,79,350,1,
7,33,73,33,1,1,0,1,40,0,40,113,1,
7,33,74,34,0,0,0,0,,81,107,262,1,
7,33,75,35,0,0,1,1,108,0,108,183,1,
7,33,76,36,0,0,1,1,109,0,109,185,1,
7,33,77,37,0,0,1,1,110,0,110,187,1,
7,33,78,38,0,0,1,1,111,0,111,189,1,
7,33,79,39,0,0,0,0,,930,2,1011,1,
7,33,80,0,0,0,0,0,,216,113,409,1,
7,33,81,1,0,0,0,0,,218,114,413,1,
7,33,82,2,0,0,0,0,,220,115,417,1,
7,33,83,3,0,0,0,0,,222,116,421,1,
7,33,84,4,0,0,0,0,,679,13,776,1,
7,33,85,5,0,0,0,0,,94,92,271,1,
7,33,86,6,0,0,0,0,,94,93,273,1,
7,33,87,7,1,0,1,1,40,0,40,127,1,
7,33,88,8,0,0,1,1,121,0,121,209,1,
7,33,89,9,0,0,1,1,122,0,122,211,1,
7,33,90,10,0,0,1,1,123,0,123,213,1,
7,33,91,11,0,0,1,1,124,0,124,215,1,
7,33,92,12,0,0,1,1,125,0,125,217,1,
7,33,93,13,0,0,0,0,,1042,2,1137,1,
7,33,94,14,0,0,0,0,,244,127,465,1,
7,33,95,15,0,0,0,0,,246,128,469,1,
7,33,96,16,0,0,0,0,,248,129,473,1,
7,33,97,17,0,0,0,0,,250,26,373,1,
7,33,98,18,0,0,0,0,,251,105,454,1,
7,33,99,19,0,1,0,1,106,0,106,205,1,
7,33,100,20,0,0,0,0,,121,40,261,1,
7,34,35,35,0,0,1,1,69,0,69,104,1,
7,34,36,36,0,0,1,1,70,0,70,106,1,
7,34,37,37,0,0,1,1,71,0,71,108,1,
7,34,38,38,0,0,1,1,72,0,72,110,1,
7,34,39,39,0,0,1,1,73,0,73,112,1,
7,34,40,40,0,0,1,1,74,0,74,114,1,
7,34,42,1,0,0,0,0,,50,76,168,1,
7,34,43,2,0,0,0,0,,51,77,171,1,
7,34,44,3,0,0,0,0,,52,78,174,1,
7,34,45,4,0,0,0,0,,53,79,177,1,
7,34,46,5,0,0,0,0,,54,80,180,1,
7,34,47,6,0,0,0,0,,55,27,129,1,
7,34,48,7,1,0,1,1,41,0,41,89,1,
7,34,49,8,0,0,1,1,83,0,83,132,1,
7,34,50,9,0,0,1,1,84,0,84,134,1,
7,34,51,10,0,0,1,1,85,0,85,136,1,
7,34,52,11,0,0,1,1,86,0,86,138,1,
7,34,53,12,0,0,1,1,87,0,87,140,1,
7,34,54,13,0,0,1,1,88,0,88,142,1,
7,34,55,14,0,0,0,0,,63,89,207,1,
7,34,56,15,0,0,0,0,,64,90,210,1,
7,34,57,16,0,0,0,0,,65,91,213,1,
7,34,58,17,0,0,0,0,,66,92,216,1,
7,34,59,18,0,0,0,0,,67,93,219,1,
7,34,60,19,0,0,0,0,,68,94,222,1,
7,34,61,20,0,1,0,1,68,0,68,129,1,
7,34,62,21,0,0,1,1,96,0,96,158,1,
7,34,63,22,0,0,1,1,97,0,97,160,1,
7,34,64,23,0,0,1,1,98,0,98,162,1,
7,34,65,24,0,0,1,1,99,0,99,164,1,
7,34,66,25,0,0,1,1,100,0,100,166,1,
7,34,67,26,0,0,1,1,101,0,101,168,1,
7,34,68,27,0,0,1,1,102,0,102,170,1,
7,34,69,28,0,0,0,0,,194,103,366,1,
7,34,70,29,0,0,0,0,,196,104,370,1,
7,34,71,30,0,0,0,0,,198,105,374,1,
7,34,72,31,0,0,0,0,,200,106,378,1,
7,34,73,32,0,0,0,0,,202,107,382,1,
7,34,74,33,0,0,0,0,,204,27,305,1,
7,34,75,34,1,1,0,1,41,0,41,116,1,
7,34,76,35,0,0,1,1,110,0,110,186,1,
7,34,77,36,0,0,1,1,111,0,111,188,1,
7,34,78,37,0,0,1,1,112,0,112,190,1,
7,34,79,38,0,0,1,1,113,0,113,192,1,
7,34,80,39,0,0,1,1,114,0,114,194,1,
7,34,81,40,0,0,1,1,115,0,115,196,1,
7,34,82,0,0,0,0,0,,220,116,418,1,
7,34,83,1,0,0,0,0,,222,117,422,1,
7,34,84,2,0,0,0,0,,224,118,426,1,
7,34,85,3,0,0,0,0,,226,119,430,1,
7,34,86,4,0,0,0,0,,228,120,434,1,
7,34,87,5,0,0,0,0,,230,121,438,1,
7,34,88,6,0,0,0,0,,96,95,279,1,
7,34,89,7,1,0,1,1,41,0,41,130,1,
7,34,90,8,0,0,1,1,124,0,124,214,1,
7,34,91,9,0,0,1,1,125,0,125,216,1,
7,34,92,10,0,0,1,1,126,0,126,218,1,
7,34,93,11,0,0,1,1,127,0,127,220,1,
7,34,94,12,0,0,1,1,128,0,128,222,1,
7,34,95,13,0,0,1,1,129,0,129,224,1,
7,34,96,14,0,0,0,0,,248,130,474,1,
7,34,97,15,0,0,0,0,,250,131,478,1,
7,34,98,16,0,0,0,0,,252,132,482,1,
7,34,99,17,0,0,0,0,,254,133,486,1,
7,34,100,18,0,0,0,0,,256,134,490,1,
7,35,36,36,0,0,1,1,71,0,71,107,1,
7,35,37,37,0,0,1,1,72,0,72,109,1,
7,35,38,38,0,0,1,1,73,0,73,111,1,
7,35,39,39,0,0,1,1,74,0,74,113,1,
7,35,40,40,0,0,1,1,75,0,75,115,1,
7,35,41,41,0,0,1,1,76,0,76,117,1,
7,35,43,1,0,0,1,1,78,0,78,121,1,
7,35,44,2,0,0,1,1,79,0,79,123,1,
7,35,45,3,0,0,1,1,80,0,80,125,1,
7,35,46,4,0,0,1,1,81,0,81,127,1,
7,35,47,5,0,0,1,1,82,0,82,129,1,
7,35,48,6,0,0,1,1,83,0,83,131,1,
7,35,50,8,0,0,1,1,85,0,85,135,1,
7,35,51,9,0,0,1,1,86,0,86,137,1,
7,35,52,10,0,0,1,1,87,0,87,139,1,
7,35,53,11,0,0,1,1,88,0,88,141,1,
7,35,54,12,0,0,1,1,89,0,89,143,1,
7,35,55,13,0,0,1,1,90,0,90,145,1,
7,35,57,15,0,0,1,1,92,0,92,149,1,
7,35,58,16,0,0,1,1,93,0,93,151,1,
7,35,59,17,0,0,1,1,94,0,94,153,1,
7,35,60,18,0,0,1,1,95,0,95,155,1,
7,35,61,19,0,0,1,1,96,0,96,157,1,
7,35,62,20,0,0,1,1,97,0,97,159,1,
7,35,64,22,0,0,1,1,99,0,99,163,1,
7,35,65,23,0,0,1,1,100,0,100,165,1,
7,35,66,24,0,0,1,1,101,0,101,167,1,
7,35,67,25,0,0,1,1,102,0,102,169,1,
7,35,68,26,0,0,1,1,103,0,103,171,1,
7,35,69,27,0,0,1,1,104,0,104,173,1,
7,35,71,29,0,0,1,1,106,0,106,177,1,
7,35,72,30,0,0,1,1,107,0,107,179,1,
7,35,73,31,0,0,1,1,108,0,108,181,1,
7,35,74,32,0,0,1,1,109,0,109,183,1,
7,35,75,33,0,0,1,1,110,0,110,185,1,
7,35,76,34,0,0,1,1,111,0,111,187,1,
7,35,78,36,0,0,1,1,113,0,113,191,1,
7,35,79,37,0,0,1,1,114,0,114,193,1,
7,35,80,38,0,0,1,1,115,0,115,195,1,
7,35,81,39,0,0,1,1,116,0,116,197,1,
7,35,82,40,0,0,1,1,117,0,117,199,1,
7,35,83,41,0,0,1,1,118,0,118,201,1,
7,35,85,1,0,0,1,1,120,0,120,205,1,
7,35,86,2,0,0,1,1,121,0,121,207,1,
7,35,87,3,0,0,1,1,122,0,122,209,1,
7,35,88,4,0,0,1,1,123,0,123,211,1,
7,35,89,5,0,0,1,1,124,0,124,213,1,
7,35,90,6,0,0,1,1,125,0,125,215,1,
7,35,92,8,0,0,1,1,127,0,127,219,1,
7,35,93,9,0,0,1,1,128,0,128,221,1,
7,35,94,10,0,0,1,1,129,0,129,223,1,
7,35,95,11,0,0,1,1,130,0,130,225,1,
7,35,96,12,0,0,1,1,131,0,131,227,1,
7,35,97,13,0,0,1,1,132,0,132,229,1,
7,35,99,15,0,0,1,1,134,0,134,233,1,
7,35,100,16,0,0,1,1,135,0,135,235,1,
7,36,37,37,0,0,0,0,,51,73,161,1,
7,36,38,38,0,0,0,0,,52,74,164,1,
7,36,39,39,0,0,0,0,,53,75,167,1,
7,36,40,40,0,0,0,0,,54,76,170,1,
7,36,41,41,0,0,0,0,,55,77,173,1,
7,36,42,42,0,0,0,0,,56,78,176,1,
7,36,44,1,0,0,1,1,80,0,80,124,1,
7,36,45,2,0,0,1,1,81,0,81,126,1,
7,36,46,3,0,0,1,1,82,0,82,128,1,
7,36,47,4,0,0,1,1,83,0,83,130,1,
7,36,48,5,0,0,1,1,84,0,84,132,1,
7,36,49,6,0,0,1,1,85,0,85,134,1,
7,36,50,7,1,0,1,1,43,0,43,93,1,
7,36,51,8,0,0,0,0,,65,29,145,1,
7,36,52,9,0,0,0,0,,66,88,206,1,
7,36,53,10,0,0,0,0,,67,89,209,1,
7,36,54,11,0,0,0,0,,68,90,212,1,
7,36,55,12,0,0,0,0,,69,91,215,1,
7,36,56,13,0,0,0,0,,70,92,218,1,
7,36,57,14,0,0,0,0,,71,93,221,1,
7,36,58,15,0,0,1,1,94,0,94,152,1,
7,36,59,16,0,0,1,1,95,0,95,154,1,
7,36,60,17,0,0,1,1,96,0,96,156,1,
7,36,61,18,0,0,1,1,97,0,97,158,1,
7,36,62,19,0,0,1,1,98,0,98,160,1,
7,36,63,20,0,0,1,1,99,0,99,162,1,
7,36,64,21,0,0,1,1,100,0,100,164,1,
7,36,65,22,0,1,0,1,72,0,72,137,1,
7,36,66,23,0,0,0,0,,80,102,248,1,
7,36,67,24,0,0,0,0,,81,103,251,1,
7,36,68,25,0,0,0,0,,82,104,254,1,
7,36,69,26,0,0,0,0,,83,105,257,1,
7,36,70,27,0,0,0,0,,84,106,260,1,
7,36,71,28,0,0,0,0,,85,107,263,1,
7,36,72,29,0,0,1,1,108,0,108,180,1,
7,36,73,30,0,0,1,1,109,0,109,182,1,
7,36,74,31,0,0,1,1,110,0,110,184,1,
7,36,75,32,0,0,1,1,111,0,111,186,1,
7,36,76,33,0,0,1,1,112,0,112,188,1,
7,36,77,34,0,0,1,1,113,0,113,190,1,
7,36,78,35,0,0,1,1,114,0,114,192,1,
7,36,79,36,1,1,0,1,43,0,43,122,1,
7,36,80,37,0,0,0,0,,224,29,333,1,
7,36,81,38,0,0,0,0,,226,117,424,1,
7,36,82,39,0,0,0,0,,228,118,428,1,
7,36,83,40,0,0,0,0,,230,119,432,1,
7,36,84,41,0,0,0,0,,232,120,436,1,
7,36,85,42,0,0,0,0,,234,121,440,1,
7,36,86,0,0,0,0,0,,236,122,444,1,
7,36,87,1,0,0,1,1,123,0,123,210,1,
7,36,88,2,0,0,1,1,124,0,124,212,1,
7,36,89,3,0,0,1,1,125,0,125,214,1,
7,36,90,4,0,0,1,1,126,0,126,216,1,
7,36,91,5,0,0,1,1,127,0,127,218,1,
7,36,92,6,0,0,1,1,128,0,128,220,1,
7,36,93,7,1,0,1,1,43,0,43,136,1,
7,36,94,8,0,0,0,0,,108,101,303,1,
7,36,95,9,0,0,0,0,,254,131,480,1,
7,36,96,10,0,0,0,0,,256,132,484,1,
7,36,97,11,0,0,0,0,,258,133,488,1,
7,36,98,12,0,0,0,0,,260,134,492,1,
7,36,99,13,0,0,0,0,,262,135,496,1,
7,36,100,14,0,0,0,0,,264,136,500,1,
7,37,38,38,0,0,0,0,,141,15,194,1,
7,37,39,39,0,0,0,0,,53,76,168,1,
7,37,40,40,0,0,0,0,,54,77,171,1,
7,37,41,41,0,0,0,0,,55,78,174,1,
7,37,42,42,0,0,0,0,,56,79,177,1,
7,37,43,43,0,0,0,0,,290,2,335,1,
7,37,45,1,0,0,0,0,,246,2,293,1,
7,37,46,2,0,0,1,1,83,0,83,129,1,
7,37,47,3,0,0,1,1,84,0,84,131,1,
7,37,48,4,0,0,1,1,85,0,85,133,1,
7,37,49,5,0,0,1,1,86,0,86,135,1,
7,37,50,6,0,0,1,1,87,0,87,137,1,
7,37,51,7,1,0,1,1,44,0,44,95,1,
7,37,52,8,0,0,0,0,,66,59,177,1,
7,37,53,9,0,0,0,0,,67,30,150,1,
7,37,54,10,0,0,0,0,,68,91,213,1,
7,37,55,11,0,0,0,0,,69,92,216,1,
7,37,56,12,0,0,0,0,,70,93,219,1,
7,37,57,13,0,0,0,0,,71,94,222,1,
7,37,58,14,0,0,0,0,,72,95,225,1,
7,37,59,15,0,0,0,0,,576,2,637,1,
7,37,60,16,0,0,1,1,97,0,97,157,1,
7,37,61,17,0,0,1,1,98,0,98,159,1,
7,37,62,18,0,0,1,1,99,0,99,161,1,
7,37,63,19,0,0,1,1,100,0,100,163,1,
7,37,64,20,0,0,1,1,101,0,101,165,1,
7,37,65,21,0,0,1,1,102,0,102,167,1,
7,37,66,22,0,0,0,0,,95,44,205,1,
7,37,67,23,0,1,0,1,74,0,74,141,1,
7,37,68,24,0,0,0,0,,306,15,389,1,
7,37,69,25,0,0,0,0,,83,106,258,1,
7,37,70,26,0,0,0,0,,84,107,261,1,
7,37,71,27,0,0,0,0,,85,108,264,1,
7,37,72,28,0,0,0,0,,86,109,267,1,
7,37,73,29,0,0,0,0,,990,2,1065,1,
7,37,74,30,0,0,1,1,111,0,111,185,1,
7,37,75,31,0,0,1,1,112,0,112,187,1,
7,37,76,32,0,0,1,1,113,0,113,189,1,
7,37,77,33,0,0,1,1,114,0,114,191,1,
7,37,78,34,0,0,1,1,115,0,115,193,1,
7,37,79,35,0,0,1,1,116,0,116,195,1,
7,37,80,36,0,0,0,0,,95,117,292,1,
7,37,81,37,1,1,0,1,44,0,44,125,1,
7,37,82,38,0,0,0,0,,229,89,400,1,
7,37,83,39,0,0,0,0,,231,30,344,1,
7,37,84,40,0,0,0,0,,233,121,438,1,
7,37,85,41,0,0,0,0,,235,122,442,1,
7,37,86,42,0,0,0,0,,237,123,446,1,
7,37,87,43,0,0,0,0,,239,124,450,1,
7,37,88,0,0,0,0,0,,241,125,454,1,
7,37,89,1,0,0,0,0,,1178,2,1269,1,
7,37,90,2,0,0,1,1,127,0,127,217,1,
7,37,91,3,0,0,1,1,128,0,128,219,1,
7,37,92,4,0,0,1,1,129,0,129,221,1,
7,37,93,5,0,0,1,1,130,0,130,223,1,
7,37,94,6,0,0,1,1,131,0,131,225,1,
7,37,95,7,1,0,1,1,44,0,44,139,1,
7,37,96,8,0,0,0,0,,110,103,309,1,
7,37,97,9,0,0,0,0,,111,104,312,1,
7,37,98,10,0,0,0,0,,785,15,898,1,
7,37,99,11,0,0,0,0,,263,136,498,1,
7,37,100,12,0,0,0,0,,265,137,502,1,
7,38,39,39,0,0,0,0,,144,46,229,1,
7,38,40,40,0,0,0,0,,146,78,264,1,
7,38,41,41,0,0,0,0,,55,79,175,1,
7,38,42,42,0,0,0,0,,56,80,178,1,
7,38,43,43,0,0,0,0,,223,81,347,1,
7,38,44,44,0,0,0,0,,228,82,354,1,
7,38,46,1,0,0,0,0,,168,84,298,1,
7,38,47,2,0,0,0,0,,339,85,471,1,
7,38,48,3,0,0,1,1,86,0,86,134,1,
7,38,49,4,0,0,1,1,87,0,87,136,1,
7,38,50,5,0,0,1,1,88,0,88,138,1,
7,38,51,6,0,0,1,1,89,0,89,140,1,
7,38,52,7,1,0,1,1,45,0,45,97,1,
7,38,53,8,0,0,0,0,,134,15,202,1,
7,38,54,9,0,0,0,0,,68,61,183,1,
7,38,55,10,0,0,0,0,,69,31,155,1,
7,38,56,11,0,0,0,0,,70,94,220,1,
7,38,57,12,0,0,0,0,,71,95,223,1,
7,38,58,13,0,0,0,0,,72,96,226,1,
7,38,59,14,0,0,0,0,,73,97,229,1,
7,38,60,15,0,0,0,0,,467,98,625,1,
7,38,61,16,0,0,0,0,,539,99,699,1,
7,38,62,17,0,0,1,1,100,0,100,162,1,
7,38,63,18,0,0,1,1,101,0,101,164,1,
7,38,64,19,0,0,1,1,102,0,102,166,1,
7,38,65,20,0,0,1,1,103,0,103,168,1,
7,38,66,21,0,0,1,1,104,0,104,170,1,
7,38,67,22,0,0,0,0,,306,15,388,1,
7,38,68,23,0,0,0,0,,194,15,277,1,
7,38,69,24,0,1,0,1,76,0,76,145,1,
7,38,70,25,0,0,0,0,,314,77,461,1,
7,38,71,26,0,0,0,0,,317,109,497,1,
7,38,72,27,0,0,0,0,,86,110,268,1,
7,38,73,28,0,0,0,0,,87,111,271,1,
7,38,74,29,0,0,0,0,,554,112,740,1,
7,38,75,30,0,0,0,0,,767,113,955,1,
7,38,76,31,0,0,1,1,114,0,114,190,1,
7,38,77,32,0,0,1,1,115,0,115,192,1,
7,38,78,33,0,0,1,1,116,0,116,194,1,
7,38,79,34,0,0,1,1,117,0,117,196,1,
7,38,80,35,0,0,1,1,118,0,118,198,1,
7,38,81,36,0,0,0,0,,97,119,297,1,
7,38,82,37,0,0,0,0,,231,15,328,1,
7,38,83,38,1,1,0,1,45,0,45,128,1,
7,38,84,39,0,0,0,0,,234,91,409,1,
7,38,85,40,0,0,0,0,,236,92,413,1,
7,38,86,41,0,0,0,0,,238,31,355,1,
7,38,87,42,0,0,0,0,,240,125,452,1,
7,38,88,43,0,0,0,0,,242,126,456,1,
7,38,89,44,0,0,0,0,,244,127,460,1,
7,38,90,0,0,0,0,0,,246,128,464,1,
7,38,91,1,0,0,0,0,,863,129,1083,1,
7,38,92,2,0,0,0,0,,869,130,1091,1,
7,38,93,3,0,0,1,1,131,0,131,224,1,
7,38,94,4,0,0,1,1,132,0,132,226,1,
7,38,95,5,0,0,1,1,133,0,133,228,1,
7,38,96,6,0,0,1,1,134,0,134,230,1,
7,38,97,7,1,0,1,1,45,0,45,142,1,
7,38,98,8,0,0,0,0,,224,15,337,1,
7,38,99,9,0,0,0,0,,113,106,318,1,
7,38,100,10,0,0,0,0,,114,107,321,1,
7,39,40,40,0,0,0,0,,147,47,234,1,
7,39,41,41,0,0,0,0,,149,16,206,1,
7,39,42,42,0,0,0,0,,151,81,274,1,
7,39,43,43,0,0,0,0,,132,82,257,1,
7,39,44,44,0,0,0,0,,227,83,354,1,
7,39,45,45,0,0,0,0,,298,2,345,1,
7,39,47,1,0,0,0,0,,306,2,355,1,
7,39,48,2,0,0,0,0,,244,55,347,1,
7,39,49,3,0,0,0,0,,88,88,225,1,
7,39,50,4,0,0,1,1,89,0,89,139,1,
7,39,51,5,0,0,1,1,90,0,90,141,1,
7,39,52,6,0,0,1,1,91,0,91,143,1,
7,39,53,7,1,0,1,1,46,0,46,99,1,
7,39,54,8,0,0,0,0,,136,46,236,1,
7,39,55,9,0,0,0,0,,69,62,186,1,
7,39,56,10,0,0,0,0,,70,63,189,1,
7,39,57,11,0,0,0,0,,71,32,160,1,
7,39,58,12,0,0,0,0,,72,97,227,1,
7,39,59,13,0,0,0,0,,73,98,230,1,
7,39,60,14,0,0,0,0,,74,99,233,1,
7,39,61,15,0,0,0,0,,200,100,361,1,
7,39,62,16,0,0,0,0,,348,23,433,1,
7,39,63,17,0,0,0,0,,204,102,369,1,
7,39,64,18,0,0,1,1,103,0,103,167,1,
7,39,65,19,0,0,1,1,104,0,104,169,1,
7,39,66,20,0,0,1,1,105,0,105,171,1,
7,39,67,21,0,0,1,1,106,0,106,173,1,
7,39,68,22,0,0,0,0,,312,107,487,1,
7,39,69,23,0,0,0,0,,99,46,214,1,
7,39,70,24,0,0,0,0,,198,77,345,1,
7,39,71,25,0,1,0,1,78,0,78,149,1,
7,39,72,26,0,0,0,0,,322,79,473,1,
7,39,73,27,0,0,0,0,,325,16,414,1,
7,39,74,28,0,0,0,0,,328,113,515,1,
7,39,75,29,0,0,0,0,,342,114,531,1,
7,39,76,30,0,0,0,0,,567,23,666,1,
7,39,77,31,0,0,0,0,,348,116,541,1,
7,39,78,32,0,0,1,1,117,0,117,195,1,
7,39,79,33,0,0,1,1,118,0,118,197,1,
7,39,80,34,0,0,1,1,119,0,119,199,1,
7,39,81,35,0,0,1,1,120,0,120,201,1,
7,39,82,36,0,0,0,0,,99,121,302,1,
7,39,83,37,0,0,0,0,,99,122,304,1,
7,39,84,38,0,0,0,0,,236,46,366,1,
7,39,85,39,1,1,0,1,46,0,46,131,1,
7,39,86,40,0,0,0,0,,239,93,418,1,
7,39,87,41,0,0,0,0,,241,94,422,1,
7,39,88,42,0,0,0,0,,243,95,426,1,
7,39,89,43,0,0,0,0,,245,32,366,1,
7,39,90,44,0,0,0,0,,247,129,466,1,
7,39,91,45,0,0,0,0,,249,130,470,1,
7,39,92,0,0,0,0,0,,251,131,474,1,
7,39,93,1,0,0,0,0,,442,132,667,1,
7,39,94,2,0,0,0,0,,648,101,843,1,
7,39,95,3,0,0,0,0,,448,134,677,1,
7,39,96,4,0,0,1,1,135,0,135,231,1,
7,39,97,5,0,0,1,1,136,0,136,233,1,
7,39,98,6,0,0,1,1,137,0,137,235,1,
7,39,99,7,1,0,1,1,46,0,46,145,1,
7,39,100,8,0,0,0,0,,228,46,374,1,
7,40,41,41,0,0,0,0,,150,48,239,1,
7,40,42,42,0,0,0,0,,152,49,243,1,
7,40,43,43,0,0,0,0,,154,83,280,1,
7,40,44,44,0,0,0,0,,232,84,360,1,
7,40,45,45,0,0,0,0,,149,85,279,1,
7,40,46,46,0,0,0,0,,420,86,552,1,
7,40,48,1,0,0,0,0,,593,11,652,1,
7,40,49,2,0,0,0,0,,89,89,227,1,
7,40,50,3,0,0,0,0,,268,90,408,1,
7,40,51,4,0,0,0,0,,528,58,637,1,
7,40,52,5,0,0,1,1,92,0,92,144,1,
7,40,53,6,0,0,1,1,93,0,93,146,1,
7,40,54,7,1,0,1,1,47,0,47,101,1,
7,40,55,8,0,0,0,0,,138,47,240,1,
7,40,56,9,0,0,0,0,,139,63,258,1,
7,40,57,10,0,0,0,0,,71,64,192,1,
7,40,58,11,0,0,0,0,,72,65,195,1,
7,40,59,12,0,0,0,0,,73,33,165,1,
7,40,60,13,0,0,0,0,,74,100,234,1,
7,40,61,14,0,0,0,0,,75,101,237,1,
7,40,62,15,0,0,0,0,,659,69,790,1,
7,40,63,16,0,0,0,0,,284,103,450,1,
7,40,64,17,0,0,0,0,,357,104,525,1,
7,40,65,18,0,0,0,0,,728,47,840,1,
7,40,66,19,0,0,1,1,106,0,106,172,1,
7,40,67,20,0,0,1,1,107,0,107,174,1,
7,40,68,21,0,0,1,1,108,0,108,176,1,
7,40,69,22,0,0,0,0,,318,109,496,1,
7,40,70,23,0,0,0,0,,319,47,436,1,
7,40,71,24,0,0,0,0,,201,47,319,1,
7,40,72,25,0,0,0,0,,202,79,353,1,
7,40,73,26,0,1,0,1,80,0,80,153,1,
7,40,74,27,0,0,0,0,,330,81,485,1,
7,40,75,28,0,0,0,0,,333,82,490,1,
7,40,76,29,0,0,0,0,,689,47,812,1,
7,40,77,30,0,0,0,0,,350,117,544,1,
7,40,78,31,0,0,0,0,,446,118,642,1,
7,40,79,32,0,0,0,0,,942,119,1140,1,
7,40,80,33,0,0,1,1,120,0,120,200,1,
7,40,81,34,0,0,1,1,121,0,121,202,1,
7,40,82,35,0,0,1,1,122,0,122,204,1,
7,40,83,36,0,0,0,0,,101,123,307,1,
7,40,84,37,0,0,0,0,,101,124,309,1,
7,40,85,38,0,0,0,0,,240,125,450,1,
7,40,86,39,0,0,0,0,,241,47,374,1,
7,40,87,40,1,1,0,1,47,0,47,134,1,
7,40,88,41,0,0,0,0,,244,95,427,1,
7,40,89,42,0,0,0,0,,246,96,431,1,
7,40,90,43,0,0,0,0,,248,97,435,1,
7,40,91,44,0,0,0,0,,250,98,439,1,
7,40,92,45,0,0,0,0,,252,33,377,1,
7,40,93,46,0,0,0,0,,254,133,480,1,
7,40,94,0,0,0,0,0,,256,134,484,1,
7,40,95,1,0,0,0,0,,1062,102,1259,1,
7,40,96,2,0,0,0,0,,500,136,732,1,
7,40,97,3,0,0,0,0,,503,137,737,1,
7,40,98,4,0,0,0,0,,810,105,1013,1,
7,40,99,5,0,0,1,1,139,0,139,238,1,
7,40,100,6,0,0,1,1,140,0,140,240,1,
8,9,10,10,0,1,0,1,18,0,18,28,1,
8,9,11,11,0,1,0,1,19,0,19,30,1,
8,9,12,12,0,1,0,1,20,0,20,32,1,
8,9,13,13,0,1,0,1,21,0,21,34,1,
8,9,14,14,0,1,0,1,22,0,22,36,1,
8,9,15,15,0,1,0,1,23,0,23,38,1,
8,9,16,16,0,1,0,1,24,0,24,40,1,
8,9,18,1,0,0,1,1,27,0,27,45,1,
8,9,19,2,0,0,1,1,28,0,28,47,1,
8,9,20,3,0,0,1,1,29,0,29,49,1,
8,9,21,4,0,0,1,1,30,0,30,51,1,
8,9,22,5,0,0,1,1,31,0,31,53,1,
8,9,23,6,0,0,1,1,32,0,32,55,1,
8,9,24,7,0,0,1,1,33,0,33,57,1,
8,9,25,8,1,0,1,1,17,0,17,42,1,
8,9,26,9,1,1,0,1,17,0,17,43,1,
8,9,27,10,0,1,0,1,35,0,35,62,1,
8,9,28,11,0,1,0,1,36,0,36,64,1,
8,9,29,12,0,1,0,1,37,0,37,66,1,
8,9,30,13,0,1,0,1,38,0,38,68,1,
8,9,31,14,0,1,0,1,39,0,39,70,1,
8,9,32,15,0,1,0,1,40,0,40,72,1,
8,9,33,16,0,1,0,1,41,0,41,74,1,
8,9,34,0,0,1,0,1,42,0,42,76,1,
8,9,35,1,0,0,1,1,44,0,44,79,1,
8,9,36,2,0,0,1,1,45,0,45,81,1,
8,9,37,3,0,0,1,1,46,0,46,83,1,
8,9,38,4,0,0,1,1,47,0,47,85,1,
8,9,39,5,0,0,1,1,48,0,48,87,1,
8,9,40,6,0,0,1,1,49,0,49,89,1,
8,9,41,7,0,0,1,1,50,0,50,91,1,
8,9,42,8,1,0,1,1,17,0,17,59,1,
8,9,43,9,1,1,0,1,17,0,17,60,1,
8,9,44,10,0,1,0,1,52,0,52,96,1,
8,9,45,11,0,1,0,1,53,0,53,98,1,
8,9,46,12,0,1,0,1,54,0,54,100,1,
8,9,47,13,0,1,0,1,55,0,55,102,1,
8,9,48,14,0,1,0,1,56,0,56,104,1,
8,9,49,15,0,1,0,1,57,0,57,106,1,
8,9,50,16,0,1,0,1,58,0,58,108,1,
8,9,51,0,0,1,0,1,59,0,59,110,1,
8,9,52,1,0,0,1,1,61,0,61,113,1,
8,9,53,2,0,0,1,1,62,0,62,115,1,
8,9,54,3,0,0,1,1,63,0,63,117,1,
8,9,55,4,0,0,1,1,64,0,64,119,1,
8,9,56,5,0,0,1,1,65,0,65,121,1,
8,9,57,6,0,0,1,1,66,0,66,123,1,
8,9,58,7,0,0,1,1,67,0,67,125,1,
8,9,59,8,1,0,1,1,17,0,17,76,1,
8,9,60,9,1,1,0,1,17,0,17,77,1,
8,9,61,10,0,1,0,1,69,0,69,130,1,
8,9,62,11,0,1,0,1,70,0,70,132,1,
8,9,63,12,0,1,0,1,71,0,71,134,1,
8,9,64,13,0,1,0,1,72,0,72,136,1,
8,9,65,14,0,1,0,1,73,0,73,138,1,
8,9,66,15,0,1,0,1,74,0,74,140,1,
8,9,67,16,0,1,0,1,75,0,75,142,1,
8,9,68,0,0,1,0,1,76,0,76,144,1,
8,9,69,1,0,0,1,1,78,0,78,147,1,
8,9,70,2,0,0,1,1,79,0,79,149,1,
8,9,71,3,0,0,1,1,80,0,80,151,1,
8,9,72,4,0,0,1,1,81,0,81,153,1,
8,9,73,5,0,0,1,1,82,0,82,155,1,
8,9,74,6,0,0,1,1,83,0,83,157,1,
8,9,75,7,0,0,1,1,84,0,84,159,1,
8,9,76,8,1,0,1,1,17,0,17,93,1,
8,9,77,9,1,1,0,1,17,0,17,94,1,
8,9,78,10,0,1,0,1,86,0,86,164,1,
8,9,79,11,0,1,0,1,87,0,87,166,1,
8,9,80,12,0,1,0,1,88,0,88,168,1,
8,9,81,13,0,1,0,1,89,0,89,170,1,
8,9,82,14,0,1,0,1,90,0,90,172,1,
8,9,83,15,0,1,0,1,91,0,91,174,1,
8,9,84,16,0,1,0,1,92,0,92,176,1,
8,9,85,0,0,1,0,1,93,0,93,178,1,
8,9,86,1,0,0,1,1,95,0,95,181,1,
8,9,87,2,0,0,1,1,96,0,96,183,1,
8,9,88,3,0,0,1,1,97,0,97,185,1,
8,9,89,4,0,0,1,1,98,0,98,187,1,
8,9,90,5,0,0,1,1,99,0,99,189,1,
8,9,91,6,0,0,1,1,100,0,100,191,1,
8,9,92,7,0,0,1,1,101,0,101,193,1,
8,9,93,8,1,0,1,1,17,0,17,110,1,
8,9,94,9,1,1,0,1,17,0,17,111,1,
8,9,95,10,0,1,0,1,103,0,103,198,1,
8,9,96,11,0,1,0,1,104,0,104,200,1,
8,9,97,12,0,1,0,1,105,0,105,202,1,
8,9,98,13,0,1,0,1,106,0,106,204,1,
8,9,99,14,0,1,0,1,107,0,107,206,1,
8,9,100,15,0,1,0,1,108,0,108,208,1,
8,10,11,11,0,1,0,1,19,0,19,30,1,
8,10,13,13,0,1,0,1,21,0,21,34,1,
8,10,15,15,0,1,0,1,23,0,23,38,1,
8,10,17,17,0,1,0,1,25,0,25,42,1,
8,10,19,1,0,0,0,0,,105,9,133,1,
8,10,21,3,0,0,1,1,31,0,31,52,1,
8,10,23,5,0,0,1,1,33,0,33,56,1,
8,10,25,7,0,0,1,1,35,0,35,60,1,
8,10,27,9,1,0,0,1,18,0,18,45,1,
8,10,29,11,0,1,0,1,37,0,37,66,1,
8,10,31,13,0,1,0,1,39,0,39,70,1,
8,10,33,15,0,1,0,1,41,0,41,74,1,
8,10,35,17,0,1,0,1,43,0,43,78,1,
8,10,37,1,0,0,0,0,,177,9,223,1,
8,10,39,3,0,0,1,1,49,0,49,88,1,
8,10,41,5,0,0,1,1,51,0,51,92,1,
8,10,43,7,0,0,1,1,53,0,53,96,1,
8,10,45,9,1,0,0,1,18,0,18,63,1,
8,10,47,11,0,1,0,1,55,0,55,102,1,
8,10,49,13,0,1,0,1,57,0,57,106,1,
8,10,51,15,0,1,0,1,59,0,59,110,1,
8,10,53,17,0,1,0,1,61,0,61,114,1,
8,10,55,1,0,0,0,0,,249,9,313,1,
8,10,57,3,0,0,1,1,67,0,67,124,1,
8,10,59,5,0,0,1,1,69,0,69,128,1,
8,10,61,7,0,0,1,1,71,0,71,132,1,
8,10,63,9,1,0,0,1,18,0,18,81,1,
8,10,65,11,0,1,0,1,73,0,73,138,1,
8,10,67,13,0,1,0,1,75,0,75,142,1,
8,10,69,15,0,1,0,1,77,0,77,146,1,
8,10,71,17,0,1,0,1,79,0,79,150,1,
8,10,73,1,0,0,0,0,,321,9,403,1,
8,10,75,3,0,0,1,1,85,0,85,160,1,
8,10,77,5,0,0,1,1,87,0,87,164,1,
8,10,79,7,0,0,1,1,89,0,89,168,1,
8,10,81,9,1,0,0,1,18,0,18,99,1,
8,10,83,11,0,1,0,1,91,0,91,174,1,
8,10,85,13,0,1,0,1,93,0,93,178,1,
8,10,87,15,0,1,0,1,95,0,95,182,1,
8,10,89,17,0,1,0,1,97,0,97,186,1,
8,10,91,1,0,0,0,0,,393,9,493,1,
8,10,93,3,0,0,1,1,103,0,103,196,1,
8,10,95,5,0,0,1,1,105,0,105,200,1,
8,10,97,7,0,0,1,1,107,0,107,204,1,
8,10,99,9,1,0,0,1,18,0,18,117,1,
8,11,12,12,0,1,0,1,20,0,20,32,1,
8,11,13,13,0,1,0,1,21,0,21,34,1,
8,11,14,14,0,1,0,1,22,0,22,36,1,
8,11,15,15,0,1,0,1,23,0,23,38,1,
8,11,16,16,0,1,0,1,24,0,24,40,1,
8,11,17,17,0,1,0,1,25,0,25,42,1,
8,11,18,18,0,1,0,1,26,0,26,44,1,
8,11,20,1,0,0,0,0,,62,28,110,1,
8,11,21,2,0,0,0,0,,64,32,117,1,
8,11,22,3,0,0,1,1,33,0,33,55,1,
8,11,23,4,0,0,1,1,34,0,34,57,1,
8,11,24,5,0,0,1,1,35,0,35,59,1,
8,11,25,6,0,0,1,1,36,0,36,61,1,
8,11,26,7,0,0,1,1,37,0,37,63,1,
8,11,27,8,1,0,1,1,19,0,19,46,1,
8,11,28,9,1,0,0,1,19,0,19,47,1,
8,11,29,10,1,0,0,1,19,0,19,48,1,
8,11,30,11,1,1,0,1,19,0,19,49,1,
8,11,31,12,0,1,0,1,39,0,39,70,1,
8,11,32,13,0,1,0,1,40,0,40,72,1,
8,11,33,14,0,1,0,1,41,0,41,74,1,
8,11,34,15,0,1,0,1,42,0,42,76,1,
8,11,35,16,0,1,0,1,43,0,43,78,1,
8,11,36,17,0,1,0,1,44,0,44,80,1,
8,11,37,18,0,1,0,1,45,0,45,82,1,
8,11,38,0,0,1,0,1,46,0,46,84,1,
8,11,39,1,0,0,0,0,,119,47,205,1,
8,11,40,2,0,0,0,0,,121,51,212,1,
8,11,41,3,0,0,1,1,52,0,52,93,1,
8,11,42,4,0,0,1,1,53,0,53,95,1,
8,11,43,5,0,0,1,1,54,0,54,97,1,
8,11,44,6,0,0,1,1,55,0,55,99,1,
8,11,45,7,0,0,1,1,56,0,56,101,1,
8,11,46,8,1,0,1,1,19,0,19,65,1,
8,11,47,9,1,0,0,1,19,0,19,66,1,
8,11,48,10,1,0,0,1,19,0,19,67,1,
8,11,49,11,1,1,0,1,19,0,19,68,1,
8,11,50,12,0,1,0,1,58,0,58,108,1,
8,11,51,13,0,1,0,1,59,0,59,110,1,
8,11,52,14,0,1,0,1,60,0,60,112,1,
8,11,53,15,0,1,0,1,61,0,61,114,1,
8,11,54,16,0,1,0,1,62,0,62,116,1,
8,11,55,17,0,1,0,1,63,0,63,118,1,
8,11,56,18,0,1,0,1,64,0,64,120,1,
8,11,57,0,0,1,0,1,65,0,65,122,1,
8,11,58,1,0,0,0,0,,176,66,300,1,
8,11,59,2,0,0,0,0,,178,70,307,1,
8,11,60,3,0,0,1,1,71,0,71,131,1,
8,11,61,4,0,0,1,1,72,0,72,133,1,
8,11,62,5,0,0,1,1,73,0,73,135,1,
8,11,63,6,0,0,1,1,74,0,74,137,1,
8,11,64,7,0,0,1,1,75,0,75,139,1,
8,11,65,8,1,0,1,1,19,0,19,84,1,
8,11,66,9,1,0,0,1,19,0,19,85,1,
8,11,67,10,1,0,0,1,19,0,19,86,1,
8,11,68,11,1,1,0,1,19,0,19,87,1,
8,11,69,12,0,1,0,1,77,0,77,146,1,
8,11,70,13,0,1,0,1,78,0,78,148,1,
8,11,71,14,0,1,0,1,79,0,79,150,1,
8,11,72,15,0,1,0,1,80,0,80,152,1,
8,11,73,16,0,1,0,1,81,0,81,154,1,
8,11,74,17,0,1,0,1,82,0,82,156,1,
8,11,75,18,0,1,0,1,83,0,83,158,1,
8,11,76,0,0,1,0,1,84,0,84,160,1,
8,11,77,1,0,0,0,0,,233,85,395,1,
8,11,78,2,0,0,0,0,,235,89,402,1,
8,11,79,3,0,0,1,1,90,0,90,169,1,
8,11,80,4,0,0,1,1,91,0,91,171,1,
8,11,81,5,0,0,1,1,92,0,92,173,1,
8,11,82,6,0,0,1,1,93,0,93,175,1,
8,11,83,7,0,0,1,1,94,0,94,177,1,
8,11,84,8,1,0,1,1,19,0,19,103,1,
8,11,85,9,1,0,0,1,19,0,19,104,1,
8,11,86,10,1,0,0,1,19,0,19,105,1,
8,11,87,11,1,1,0,1,19,0,19,106,1,
8,11,88,12,0,1,0,1,96,0,96,184,1,
8,11,89,13,0,1,0,1,97,0,97,186,1,
8,11,90,14,0,1,0,1,98,0,98,188,1,
8,11,91,15,0,1,0,1,99,0,99,190,1,
8,11,92,16,0,1,0,1,100,0,100,192,1,
8,11,93,17,0,1,0,1,101,0,101,194,1,
8,11,94,18,0,1,0,1,102,0,102,196,1,
8,11,95,0,0,1,0,1,103,0,103,198,1,
8,11,96,1,0,0,0,0,,290,104,490,1,
8,11,97,2,0,0,0,0,,292,108,497,1,
8,11,98,3,0,0,1,1,109,0,109,207,1,
8,11,99,4,0,0,1,1,110,0,110,209,1,
8,11,100,5,0,0,1,1,111,0,111,211,1,
8,12,13,13,0,1,0,1,21,0,21,34,1,
8,12,15,15,0,1,0,1,23,0,23,38,1,
8,12,17,17,0,1,0,1,25,0,25,42,1,
8,12,19,19,0,1,0,1,27,0,27,46,1,
8,12,21,1,0,0,0,0,,53,29,103,1,
8,12,23,3,0,0,0,0,,167,5,195,1,
8,12,25,5,0,0,1,1,37,0,37,62,1,
8,12,27,7,0,0,1,1,39,0,39,66,1,
8,12,29,9,1,0,0,1,20,0,20,49,1,
8,12,31,11,1,0,0,1,20,0,20,51,1,
8,12,33,13,0,1,0,1,41,0,41,74,1,
8,12,35,15,0,1,0,1,43,0,43,78,1,
8,12,37,17,0,1,0,1,45,0,45,82,1,
8,12,39,19,0,1,0,1,47,0,47,86,1,
8,12,41,1,0,0,0,0,,93,49,183,1,
8,12,43,3,0,0,0,0,,267,5,315,1,
8,12,45,5,0,0,1,1,57,0,57,102,1,
8,12,47,7,0,0,1,1,59,0,59,106,1,
8,12,49,9,1,0,0,1,20,0,20,69,1,
8,12,51,11,1,0,0,1,20,0,20,71,1,
8,12,53,13,0,1,0,1,61,0,61,114,1,
8,12,55,15,0,1,0,1,63,0,63,118,1,
8,12,57,17,0,1,0,1,65,0,65,122,1,
8,12,59,19,0,1,0,1,67,0,67,126,1,
8,12,61,1,0,0,0,0,,133,69,263,1,
8,12,63,3,0,0,0,0,,367,5,435,1,
8,12,65,5,0,0,1,1,77,0,77,142,1,
8,12,67,7,0,0,1,1,79,0,79,146,1,
8,12,69,9,1,0,0,1,20,0,20,89,1,
8,12,71,11,1,0,0,1,20,0,20,91,1,
8,12,73,13,0,1,0,1,81,0,81,154,1,
8,12,75,15,0,1,0,1,83,0,83,158,1,
8,12,77,17,0,1,0,1,85,0,85,162,1,
8,12,79,19,0,1,0,1,87,0,87,166,1,
8,12,81,1,0,0,0,0,,173,89,343,1,
8,12,83,3,0,0,0,0,,467,5,555,1,
8,12,85,5,0,0,1,1,97,0,97,182,1,
8,12,87,7,0,0,1,1,99,0,99,186,1,
8,12,89,9,1,0,0,1,20,0,20,109,1,
8,12,91,11,1,0,0,1,20,0,20,111,1,
8,12,93,13,0,1,0,1,101,0,101,194,1,
8,12,95,15,0,1,0,1,103,0,103,198,1,
8,12,97,17,0,1,0,1,105,0,105,202,1,
8,12,99,19,0,1,0,1,107,0,107,206,1,
8,13,14,14,0,1,0,1,22,0,22,36,1,
8,13,15,15,0,1,0,1,23,0,23,38,1,
8,13,16,16,0,1,0,1,24,0,24,40,1,
8,13,17,17,0,1,0,1,25,0,25,42,1,
8,13,18,18,0,1,0,1,26,0,26,44,1,
8,13,19,19,0,1,0,1,27,0,27,46,1,
8,13,20,20,0,1,0,1,28,0,28,48,1,
8,13,22,1,0,0,0,0,,187,5,214,1,
8,13,23,2,0,0,0,0,,36,31,90,1,
8,13,24,3,0,0,0,0,,37,37,98,1,
8,13,25,4,0,0,0,0,,112,38,175,1,
8,13,26,5,0,0,1,1,39,0,39,65,1,
8,13,27,6,0,0,1,1,40,0,40,67,1,
8,13,28,7,0,0,1,1,41,0,41,69,1,
8,13,29,8,1,0,1,1,21,0,21,50,1,
8,13,30,9,1,0,0,1,21,0,21,51,1,
8,13,31,10,1,0,0,1,21,0,21,52,1,
8,13,32,11,1,0,0,1,21,0,21,53,1,
8,13,33,12,1,0,0,1,21,0,21,54,1,
8,13,34,13,1,1,0,1,21,0,21,55,1,
8,13,35,14,0,1,0,1,43,0,43,78,1,
8,13,36,15,0,1,0,1,44,0,44,80,1,
8,13,37,16,0,1,0,1,45,0,45,82,1,
8,13,38,17,0,1,0,1,46,0,46,84,1,
8,13,39,18,0,1,0,1,47,0,47,86,1,
8,13,40,19,0,1,0,1,48,0,48,88,1,
8,13,41,20,0,1,0,1,49,0,49,90,1,
8,13,42,0,0,1,0,1,50,0,50,92,1,
8,13,43,1,0,0,0,0,,313,51,407,1,
8,13,44,2,0,0,0,0,,78,52,174,1,
8,13,45,3,0,0,0,0,,79,58,182,1,
8,13,46,4,0,0,0,0,,196,59,301,1,
8,13,47,5,0,0,1,1,60,0,60,107,1,
8,13,48,6,0,0,1,1,61,0,61,109,1,
8,13,49,7,0,0,1,1,62,0,62,111,1,
8,13,50,8,1,0,1,1,21,0,21,71,1,
8,13,51,9,1,0,0,1,21,0,21,72,1,
8,13,52,10,1,0,0,1,21,0,21,73,1,
8,13,53,11,1,0,0,1,21,0,21,74,1,
8,13,54,12,1,0,0,1,21,0,21,75,1,
8,13,55,13,1,1,0,1,21,0,21,76,1,
8,13,56,14,0,1,0,1,64,0,64,120,1,
8,13,57,15,0,1,0,1,65,0,65,122,1,
8,13,58,16,0,1,0,1,66,0,66,124,1,
8,13,59,17,0,1,0,1,67,0,67,126,1,
8,13,60,18,0,1,0,1,68,0,68,128,1,
8,13,61,19,0,1,0,1,69,0,69,130,1,
8,13,62,20,0,1,0,1,70,0,70,132,1,
8,13,63,0,0,1,0,1,71,0,71,134,1,
8,13,64,1,0,0,0,0,,439,72,575,1,
8,13,65,2,0,0,0,0,,120,73,258,1,
8,13,66,3,0,0,0,0,,121,79,266,1,
8,13,67,4,0,0,0,0,,280,80,427,1,
8,13,68,5,0,0,1,1,81,0,81,149,1,
8,13,69,6,0,0,1,1,82,0,82,151,1,
8,13,70,7,0,0,1,1,83,0,83,153,1,
8,13,71,8,1,0,1,1,21,0,21,92,1,
8,13,72,9,1,0,0,1,21,0,21,93,1,
8,13,73,10,1,0,0,1,21,0,21,94,1,
8,13,74,11,1,0,0,1,21,0,21,95,1,
8,13,75,12,1,0,0,1,21,0,21,96,1,
8,13,76,13,1,1,0,1,21,0,21,97,1,
8,13,77,14,0,1,0,1,85,0,85,162,1,
8,13,78,15,0,1,0,1,86,0,86,164,1,
8,13,79,16,0,1,0,1,87,0,87,166,1,
8,13,80,17,0,1,0,1,88,0,88,168,1,
8,13,81,18,0,1,0,1,89,0,89,170,1,
8,13,82,19,0,1,0,1,90,0,90,172,1,
8,13,83,20,0,1,0,1,91,0,91,174,1,
8,13,84,0,0,1,0,1,92,0,92,176,1,
8,13,85,1,0,0,0,0,,565,93,743,1,
8,13,86,2,0,0,0,0,,162,94,342,1,
8,13,87,3,0,0,0,0,,163,100,350,1,
8,13,88,4,0,0,0,0,,364,101,553,1,
8,13,89,5,0,0,1,1,102,0,102,191,1,
8,13,90,6,0,0,1,1,103,0,103,193,1,
8,13,91,7,0,0,1,1,104,0,104,195,1,
8,13,92,8,1,0,1,1,21,0,21,113,1,
8,13,93,9,1,0,0,1,21,0,21,114,1,
8,13,94,10,1,0,0,1,21,0,21,115,1,
8,13,95,11,1,0,0,1,21,0,21,116,1,
8,13,96,12,1,0,0,1,21,0,21,117,1,
8,13,97,13,1,1,0,1,21,0,21,118,1,
8,13,98,14,0,1,0,1,106,0,106,204,1,
8,13,99,15,0,1,0,1,107,0,107,206,1,
8,13,100,16,0,1,0,1,108,0,108,208,1,
8,14,15,15,0,1,0,1,23,0,23,38,1,
8,14,17,17,0,1,0,1,25,0,25,42,1,
8,14,19,19,0,1,0,1,27,0,27,46,1,
8,14,21,21,0,1,0,1,29,0,29,50,1,
8,14,23,1,0,0,0,0,,65,31,119,1,
8,14,25,3,0,0,0,0,,38,11,74,1,
8,14,27,5,0,0,0,0,,82,41,150,1,
8,14,29,7,0,0,1,1,43,0,43,72,1,
8,14,31,9,1,0,0,1,22,0,22,53,1,
8,14,33,11,1,0,0,1,22,0,22,55,1,
8,14,35,13,1,0,0,1,22,0,22,57,1,
8,14,37,15,0,1,0,1,45,0,45,82,1,
8,14,39,17,0,1,0,1,47,0,47,86,1,
8,14,41,19,0,1,0,1,49,0,49,90,1,
8,14,43,21,0,1,0,1,51,0,51,94,1,
8,14,45,1,0,0,0,0,,131,53,229,1,
8,14,47,3,0,0,0,0,,82,11,140,1,
8,14,49,5,0,0,0,0,,148,63,260,1,
8,14,51,7,0,0,1,1,65,0,65,116,1,
8,14,53,9,1,0,0,1,22,0,22,75,1,
8,14,55,11,1,0,0,1,22,0,22,77,1,
8,14,57,13,1,0,0,1,22,0,22,79,1,
8,14,59,15,0,1,0,1,67,0,67,126,1,
8,14,61,17,0,1,0,1,69,0,69,130,1,
8,14,63,19,0,1,0,1,71,0,71,134,1,
8,14,65,21,0,1,0,1,73,0,73,138,1,
8,14,67,1,0,0,0,0,,197,75,339,1,
8,14,69,3,0,0,0,0,,126,11,206,1,
8,14,71,5,0,0,0,0,,214,85,370,1,
8,14,73,7,0,0,1,1,87,0,87,160,1,
8,14,75,9,1,0,0,1,22,0,22,97,1,
8,14,77,11,1,0,0,1,22,0,22,99,1,
8,14,79,13,1,0,0,1,22,0,22,101,1,
8,14,81,15,0,1,0,1,89,0,89,170,1,
8,14,83,17,0,1,0,1,91,0,91,174,1,
8,14,85,19,0,1,0,1,93,0,93,178,1,
8,14,87,21,0,1,0,1,95,0,95,182,1,
8,14,89,1,0,0,0,0,,263,97,449,1,
8,14,91,3,0,0,0,0,,170,11,272,1,
8,14,93,5,0,0,0,0,,280,107,480,1,
8,14,95,7,0,0,1,1,109,0,109,204,1,
8,14,97,9,1,0,0,1,22,0,22,119,1,
8,14,99,11,1,0,0,1,22,0,22,121,1,
8,15,16,16,0,1,0,1,24,0,24,40,1,
8,15,17,17,0,1,0,1,25,0,25,42,1,
8,15,18,18,0,1,0,1,26,0,26,44,1,
8,15,19,19,0,1,0,1,27,0,27,46,1,
8,15,20,20,0,1,0,1,28,0,28,48,1,
8,15,21,21,0,1,0,1,29,0,29,50,1,
8,15,22,22,0,1,0,1,30,0,30,52,1,
8,15,24,1,0,0,0,0,,99,39,162,1,
8,15,25,2,0,0,0,0,,69,33,127,1,
8,15,26,3,0,0,0,0,,61,23,110,1,
8,15,27,4,0,0,0,0,,77,35,139,1,
8,15,28,5,0,0,0,0,,85,23,136,1,
8,15,29,6,0,0,0,0,,169,37,235,1,
8,15,30,7,0,0,1,1,45,0,45,75,1,
8,15,31,8,1,0,1,1,23,0,23,54,1,
8,15,32,9,1,0,0,1,23,0,23,55,1,
8,15,33,10,1,0,0,1,23,0,23,56,1,
8,15,34,11,1,0,0,1,23,0,23,57,1,
8,15,35,12,1,0,0,1,23,0,23,58,1,
8,15,36,13,1,0,0,1,23,0,23,59,1,
8,15,37,14,1,0,0,1,23,0,23,60,1,
8,15,38,15,1,1,0,1,23,0,23,61,1,
8,15,39,16,0,1,0,1,47,0,47,86,1,
8,15,40,17,0,1,0,1,48,0,48,88,1,
8,15,41,18,0,1,0,1,49,0,49,90,1,
8,15,42,19,0,1,0,1,50,0,50,92,1,
8,15,43,20,0,1,0,1,51,0,51,94,1,
8,15,44,21,0,1,0,1,52,0,52,96,1,
8,15,45,22,0,1,0,1,53,0,53,98,1,
8,15,46,0,0,1,0,1,54,0,54,100,1,
8,15,47,1,0,0,0,0,,191,62,300,1,
8,15,48,2,0,0,0,0,,138,56,242,1,
8,15,49,3,0,0,0,0,,107,23,179,1,
8,15,50,4,0,0,0,0,,123,58,231,1,
8,15,51,5,0,0,0,0,,154,23,228,1,
8,15,52,6,0,0,0,0,,261,60,373,1,
8,15,53,7,0,0,1,1,68,0,68,121,1,
8,15,54,8,1,0,1,1,23,0,23,77,1,
8,15,55,9,1,0,0,1,23,0,23,78,1,
8,15,56,10,1,0,0,1,23,0,23,79,1,
8,15,57,11,1,0,0,1,23,0,23,80,1,
8,15,58,12,1,0,0,1,23,0,23,81,1,
8,15,59,13,1,0,0,1,23,0,23,82,1,
8,15,60,14,1,0,0,1,23,0,23,83,1,
8,15,61,15,1,1,0,1,23,0,23,84,1,
8,15,62,16,0,1,0,1,70,0,70,132,1,
8,15,63,17,0,1,0,1,71,0,71,134,1,
8,15,64,18,0,1,0,1,72,0,72,136,1,
8,15,65,19,0,1,0,1,73,0,73,138,1,
8,15,66,20,0,1,0,1,74,0,74,140,1,
8,15,67,21,0,1,0,1,75,0,75,142,1,
8,15,68,22,0,1,0,1,76,0,76,144,1,
8,15,69,0,0,1,0,1,77,0,77,146,1,
8,15,70,1,0,0,0,0,,283,85,438,1,
8,15,71,2,0,0,0,0,,207,79,357,1,
8,15,72,3,0,0,0,0,,153,23,248,1,
8,15,73,4,0,0,0,0,,169,81,323,1,
8,15,74,5,0,0,0,0,,223,23,320,1,
8,15,75,6,0,0,0,0,,353,83,511,1,
8,15,76,7,0,0,1,1,91,0,91,167,1,
8,15,77,8,1,0,1,1,23,0,23,100,1,
8,15,78,9,1,0,0,1,23,0,23,101,1,
8,15,79,10,1,0,0,1,23,0,23,102,1,
8,15,80,11,1,0,0,1,23,0,23,103,1,
8,15,81,12,1,0,0,1,23,0,23,104,1,
8,15,82,13,1,0,0,1,23,0,23,105,1,
8,15,83,14,1,0,0,1,23,0,23,106,1,
8,15,84,15,1,1,0,1,23,0,23,107,1,
8,15,85,16,0,1,0,1,93,0,93,178,1,
8,15,86,17,0,1,0,1,94,0,94,180,1,
8,15,87,18,0,1,0,1,95,0,95,182,1,
8,15,88,19,0,1,0,1,96,0,96,184,1,
8,15,89,20,0,1,0,1,97,0,97,186,1,
8,15,90,21,0,1,0,1,98,0,98,188,1,
8,15,91,22,0,1,0,1,99,0,99,190,1,
8,15,92,0,0,1,0,1,100,0,100,192,1,
8,15,93,1,0,0,0,0,,375,108,576,1,
8,15,94,2,0,0,0,0,,276,102,472,1,
8,15,95,3,0,0,0,0,,199,23,317,1,
8,15,96,4,0,0,0,0,,215,104,415,1,
8,15,97,5,0,0,0,0,,292,23,412,1,
8,15,98,6,0,0,0,0,,445,106,649,1,
8,15,99,7,0,0,1,1,114,0,114,213,1,
8,15,100,8,1,0,1,1,23,0,23,123,1,
8,16,17,17,0,1,0,1,25,0,25,42,1,
8,16,19,19,0,1,0,1,27,0,27,46,1,
8,16,21,21,0,1,0,1,29,0,29,50,1,
8,16,23,23,0,1,0,1,31,0,31,54,1,
8,16,25,1,0,0,0,0,,32,33,90,1,
8,16,27,3,0,0,0,0,,32,35,94,1,
8,16,29,5,0,0,0,0,,32,24,85,1,
8,16,31,7,0,0,0,0,,32,24,87,1,
8,16,33,9,1,0,0,1,24,0,24,57,1,
8,16,35,11,1,0,0,1,24,0,24,59,1,
8,16,37,13,1,0,0,1,24,0,24,61,1,
8,16,39,15,1,0,0,1,24,0,24,63,1,
8,16,41,17,0,1,0,1,49,0,49,90,1,
8,16,43,19,0,1,0,1,51,0,51,94,1,
8,16,45,21,0,1,0,1,53,0,53,98,1,
8,16,47,23,0,1,0,1,55,0,55,102,1,
8,16,49,1,0,0,0,0,,56,57,162,1,
8,16,51,3,0,0,0,0,,56,59,166,1,
8,16,53,5,0,0,0,0,,56,24,133,1,
8,16,55,7,0,0,0,0,,56,24,135,1,
8,16,57,9,1,0,0,1,24,0,24,81,1,
8,16,59,11,1,0,0,1,24,0,24,83,1,
8,16,61,13,1,0,0,1,24,0,24,85,1,
8,16,63,15,1,0,0,1,24,0,24,87,1,
8,16,65,17,0,1,0,1,73,0,73,138,1,
8,16,67,19,0,1,0,1,75,0,75,142,1,
8,16,69,21,0,1,0,1,77,0,77,146,1,
8,16,71,23,0,1,0,1,79,0,79,150,1,
8,16,73,1,0,0,0,0,,80,81,234,1,
8,16,75,3,0,0,0,0,,80,83,238,1,
8,16,77,5,0,0,0,0,,80,24,181,1,
8,16,79,7,0,0,0,0,,80,24,183,1,
8,16,81,9,1,0,0,1,24,0,24,105,1,
8,16,83,11,1,0,0,1,24,0,24,107,1,
8,16,85,13,1,0,0,1,24,0,24,109,1,
8,16,87,15,1,0,0,1,24,0,24,111,1,
8,16,89,17,0,1,0,1,97,0,97,186,1,
8,16,91,19,0,1,0,1,99,0,99,190,1,
8,16,93,21,0,1,0,1,101,0,101,194,1,
8,16,95,23,0,1,0,1,103,0,103,198,1,
8,16,97,1,0,0,0,0,,104,105,306,1,
8,16,99,3,0,0,0,0,,104,107,310,1,
8,17,18,18,0,0,0,0,,26,25,69,1,
8,17,19,19,0,0,0,0,,126,9,154,1,
8,17,20,20,0,0,0,0,,59,28,107,1,
8,17,21,21,0,0,0,0,,76,29,126,1,
8,17,22,22,0,0,0,0,,168,5,195,1,
8,17,23,23,0,0,0,0,,68,31,122,1,
8,17,24,24,0,0,0,0,,102,41,167,1,
8,17,26,1,0,1,0,1,34,0,34,60,1,
8,17,27,2,0,0,0,0,,32,35,94,1,
8,17,28,3,0,0,0,0,,32,36,96,1,
8,17,29,4,0,0,0,0,,32,37,98,1,
8,17,30,5,0,0,0,0,,32,25,87,1,
8,17,31,6,0,0,0,0,,32,25,88,1,
8,17,32,7,0,0,0,0,,24,25,81,1,
8,17,33,8,1,0,1,1,25,0,25,58,1,
8,17,34,9,0,0,1,1,51,0,51,85,1,
8,17,35,10,0,0,0,0,,200,43,278,1,
8,17,36,11,0,0,0,0,,125,25,186,1,
8,17,37,12,0,0,0,0,,243,5,285,1,
8,17,38,13,0,0,0,0,,257,5,300,1,
8,17,39,14,0,0,0,0,,125,25,189,1,
8,17,40,15,0,0,0,0,,175,57,272,1,
8,17,41,16,0,0,0,0,,50,49,140,1,
8,17,42,17,1,1,0,1,25,0,25,67,1,
8,17,43,18,0,0,0,0,,51,25,119,1,
8,17,44,19,0,0,0,0,,226,52,322,1,
8,17,45,20,0,0,0,0,,134,53,232,1,
8,17,46,21,0,0,0,0,,126,54,226,1,
8,17,47,22,0,0,0,0,,318,5,370,1,
8,17,48,23,0,0,0,0,,143,56,247,1,
8,17,49,24,0,0,0,0,,202,66,317,1,
8,17,50,0,0,0,0,0,,76,58,184,1,
8,17,51,1,0,1,0,1,59,0,59,110,1,
8,17,52,2,0,0,0,0,,57,60,169,1,
8,17,53,3,0,0,0,0,,57,61,171,1,
8,17,54,4,0,0,0,0,,57,62,173,1,
8,17,55,5,0,0,0,0,,57,25,137,1,
8,17,56,6,0,0,0,0,,57,25,138,1,
8,17,57,7,0,0,0,0,,49,25,131,1,
8,17,58,8,1,0,1,1,25,0,25,83,1,
8,17,59,9,0,0,1,1,76,0,76,135,1,
8,17,60,10,0,0,0,0,,300,68,428,1,
8,17,61,11,0,0,0,0,,200,25,286,1,
8,17,62,12,0,0,0,0,,368,5,435,1,
8,17,63,13,0,0,0,0,,382,5,450,1,
8,17,64,14,0,0,0,0,,200,25,289,1,
8,17,65,15,0,0,0,0,,275,82,422,1,
8,17,66,16,0,0,0,0,,75,74,215,1,
8,17,67,17,1,1,0,1,25,0,25,92,1,
8,17,68,18,0,0,0,0,,76,25,169,1,
8,17,69,19,0,0,0,0,,326,77,472,1,
8,17,70,20,0,0,0,0,,209,78,357,1,
8,17,71,21,0,0,0,0,,176,79,326,1,
8,17,72,22,0,0,0,0,,468,5,545,1,
8,17,73,23,0,0,0,0,,218,81,372,1,
8,17,74,24,0,0,0,0,,302,91,467,1,
8,17,75,0,0,0,0,0,,101,83,259,1,
8,17,76,1,0,1,0,1,84,0,84,160,1,
8,17,77,2,0,0,0,0,,82,85,244,1,
8,17,78,3,0,0,0,0,,82,86,246,1,
8,17,79,4,0,0,0,0,,82,87,248,1,
8,17,80,5,0,0,0,0,,82,25,187,1,
8,17,81,6,0,0,0,0,,82,25,188,1,
8,17,82,7,0,0,0,0,,74,25,181,1,
8,17,83,8,1,0,1,1,25,0,25,108,1,
8,17,84,9,0,0,1,1,101,0,101,185,1,
8,17,85,10,0,0,0,0,,400,93,578,1,
8,17,86,11,0,0,0,0,,275,25,386,1,
8,17,87,12,0,0,0,0,,493,5,585,1,
8,17,88,13,0,0,0,0,,507,5,600,1,
8,17,89,14,0,0,0,0,,275,25,389,1,
8,17,90,15,0,0,0,0,,375,107,572,1,
8,17,91,16,0,0,0,0,,100,99,290,1,
8,17,92,17,1,1,0,1,25,0,25,117,1,
8,17,93,18,0,0,0,0,,101,25,219,1,
8,17,94,19,0,0,0,0,,426,102,622,1,
8,17,95,20,0,0,0,0,,284,103,482,1,
8,17,96,21,0,0,0,0,,226,104,426,1,
8,17,97,22,0,0,0,0,,618,5,720,1,
8,17,98,23,0,0,0,0,,293,106,497,1,
8,17,99,24,0,0,0,0,,402,116,617,1,
8,17,100,0,0,0,0,0,,126,108,334,1,
8,18,19,19,0,0,0,0,,27,26,72,1,
8,18,21,21,0,0,0,0,,61,13,95,1,
8,18,23,23,0,0,0,0,,36,31,90,1,
8,18,25,25,0,0,0,0,,150,33,208,1,
8,18,27,1,0,0,0,0,,54,35,116,1,
8,18,29,3,0,0,0,0,,32,37,98,1,
8,18,31,5,0,0,0,0,,32,13,76,1,
8,18,33,7,0,0,0,0,,24,26,83,1,
8,18,35,9,0,0,1,1,53,0,53,88,1,
8,18,37,11,0,0,0,0,,129,55,221,1,
8,18,39,13,0,0,0,0,,78,26,143,1,
8,18,41,15,0,0,0,0,,130,49,220,1,
8,18,43,17,0,0,0,0,,52,51,146,1,
8,18,45,19,0,0,0,0,,53,26,124,1,
8,18,47,21,0,0,0,0,,139,13,199,1,
8,18,49,23,0,0,0,0,,88,57,194,1,
8,18,51,25,0,0,0,0,,150,59,260,1,
8,18,53,1,0,0,0,0,,80,61,194,1,
8,18,55,3,0,0,0,0,,58,63,176,1,
8,18,57,5,0,0,0,0,,58,13,128,1,
8,18,59,7,0,0,0,0,,50,26,135,1,
8,18,61,9,0,0,1,1,79,0,79,140,1,
8,18,63,11,0,0,0,0,,207,81,351,1,
8,18,65,13,0,0,0,0,,130,26,221,1,
8,18,67,15,0,0,0,0,,208,75,350,1,
8,18,69,17,0,0,0,0,,78,77,224,1,
8,18,71,19,0,0,0,0,,79,26,176,1,
8,18,73,21,0,0,0,0,,217,13,303,1,
8,18,75,23,0,0,0,0,,140,83,298,1,
8,18,77,25,0,0,0,0,,228,85,390,1,
8,18,79,1,0,0,0,0,,106,87,272,1,
8,18,81,3,0,0,0,0,,84,89,254,1,
8,18,83,5,0,0,0,0,,84,13,180,1,
8,18,85,7,0,0,0,0,,76,26,187,1,
8,18,87,9,0,0,1,1,105,0,105,192,1,
8,18,89,11,0,0,0,0,,285,107,481,1,
8,18,91,13,0,0,0,0,,182,26,299,1,
8,18,93,15,0,0,0,0,,286,101,480,1,
8,18,95,17,0,0,0,0,,104,103,302,1,
8,18,97,19,0,0,0,0,,105,26,228,1,
8,18,99,21,0,0,0,0,,295,13,407,1,
8,19,20,20,0,0,0,0,,28,27,75,1,
8,19,21,21,0,0,0,0,,29,27,77,1,
8,19,22,22,0,0,0,0,,29,41,92,1,
8,19,23,23,0,0,0,0,,82,42,147,1,
8,19,24,24,0,0,0,0,,37,43,104,1,
8,19,25,25,0,0,0,0,,118,11,154,1,
8,19,26,26,0,0,0,0,,285,9,320,1,
8,19,28,1,0,0,0,0,,215,9,252,1,
8,19,29,2,0,0,0,0,,57,37,123,1,
8,19,30,3,0,1,0,1,38,0,38,68,1,
8,19,31,4,0,0,0,0,,32,39,102,1,
8,19,32,5,0,0,0,0,,24,40,96,1,
8,19,33,6,0,0,0,0,,24,27,84,1,
8,19,34,7,0,0,0,0,,24,27,85,1,
8,19,35,8,1,0,1,1,27,0,27,62,1,
8,19,36,9,0,0,1,1,55,0,55,91,1,
8,19,37,10,0,0,1,1,56,0,56,93,1,
8,19,38,11,0,0,1,1,57,0,57,95,1,
8,19,39,12,0,0,0,0,,227,58,324,1,
8,19,40,13,0,0,0,0,,80,59,179,1,
8,19,41,14,0,0,0,0,,81,49,171,1,
8,19,42,15,0,0,0,0,,379,61,482,1,
8,19,43,16,0,0,0,0,,54,51,148,1,
8,19,44,17,0,0,0,0,,54,52,150,1,
8,19,45,18,0,0,0,0,,54,53,152,1,
8,19,46,19,1,1,0,1,27,0,27,73,1,
8,19,47,20,0,0,0,0,,55,27,129,1,
8,19,48,21,0,0,0,0,,56,27,131,1,
8,19,49,22,0,0,0,0,,56,68,173,1,
8,19,50,23,0,0,0,0,,202,69,321,1,
8,19,51,24,0,0,0,0,,91,70,212,1,
8,19,52,25,0,0,0,0,,92,60,204,1,
8,19,53,26,0,0,0,0,,517,72,642,1,
8,19,54,0,0,0,0,0,,84,62,200,1,
8,19,55,1,0,0,0,0,,84,63,202,1,
8,19,56,2,0,0,0,0,,84,64,204,1,
8,19,57,3,0,1,0,1,65,0,65,122,1,
8,19,58,4,0,0,0,0,,59,66,183,1,
8,19,59,5,0,0,0,0,,51,67,177,1,
8,19,60,6,0,0,0,0,,51,27,138,1,
8,19,61,7,0,0,0,0,,51,27,139,1,
8,19,62,8,1,0,1,1,27,0,27,89,1,
8,19,63,9,0,0,1,1,82,0,82,145,1,
8,19,64,10,0,0,1,1,83,0,83,147,1,
8,19,65,11,0,0,1,1,84,0,84,149,1,
8,19,66,12,0,0,0,0,,362,85,513,1,
8,19,67,13,0,0,0,0,,134,86,287,1,
8,19,68,14,0,0,0,0,,135,76,279,1,
8,19,69,15,0,0,0,0,,595,11,675,1,
8,19,70,16,0,0,0,0,,81,78,229,1,
8,19,71,17,0,0,0,0,,81,79,231,1,
8,19,72,18,0,0,0,0,,81,80,233,1,
8,19,73,19,1,1,0,1,27,0,27,100,1,
8,19,74,20,0,0,0,0,,82,27,183,1,
8,19,75,21,0,0,0,0,,83,27,185,1,
8,19,76,22,0,0,0,0,,83,95,254,1,
8,19,77,23,0,0,0,0,,310,96,483,1,
8,19,78,24,0,0,0,0,,145,97,320,1,
8,19,79,25,0,0,0,0,,146,87,312,1,
8,19,80,26,0,0,0,0,,760,11,851,1,
8,19,81,0,0,0,0,0,,111,89,281,1,
8,19,82,1,0,0,0,0,,111,90,283,1,
8,19,83,2,0,0,0,0,,111,91,285,1,
8,19,84,3,0,1,0,1,92,0,92,176,1,
8,19,85,4,0,0,0,0,,86,93,264,1,
8,19,86,5,0,0,0,0,,78,94,258,1,
8,19,87,6,0,0,0,0,,78,27,192,1,
8,19,88,7,0,0,0,0,,78,27,193,1,
8,19,89,8,1,0,1,1,27,0,27,116,1,
8,19,90,9,0,0,1,1,109,0,109,199,1,
8,19,91,10,0,0,1,1,110,0,110,201,1,
8,19,92,11,0,0,1,1,111,0,111,203,1,
8,19,93,12,0,0,0,0,,497,112,702,1,
8,19,94,13,0,0,0,0,,188,113,395,1,
8,19,95,14,0,0,0,0,,189,103,387,1,
8,19,96,15,0,0,0,0,,784,104,984,1,
8,19,97,16,0,0,0,0,,108,105,310,1,
8,19,98,17,0,0,0,0,,108,106,312,1,
8,19,99,18,0,0,0,0,,108,107,314,1,
8,19,100,19,1,1,0,1,27,0,27,127,1,
8,20,21,21,0,0,0,0,,29,28,78,1,
8,20,23,23,0,0,0,0,,29,43,95,1,
8,20,25,25,0,0,0,0,,165,28,218,1,
8,20,27,27,0,0,0,0,,295,7,329,1,
8,20,29,1,0,0,0,0,,137,37,203,1,
8,20,31,3,0,0,0,0,,60,39,130,1,
8,20,33,5,0,0,0,0,,24,41,98,1,
8,20,35,7,0,0,0,0,,24,28,87,1,
8,20,37,9,0,0,1,1,57,0,57,94,1,
8,20,39,11,0,0,1,1,59,0,59,98,1,
8,20,41,13,0,0,0,0,,242,61,344,1,
8,20,43,15,0,0,0,0,,203,51,297,1,
8,20,45,17,0,0,0,0,,56,53,154,1,
8,20,47,19,0,0,0,0,,56,55,158,1,
8,20,49,21,0,0,0,0,,57,28,134,1,
8,20,51,23,0,0,0,0,,57,71,179,1,
8,20,53,25,0,0,0,0,,350,28,431,1,
8,20,55,27,0,0,0,0,,124,63,242,1,
8,20,57,1,0,0,0,0,,88,65,210,1,
8,20,59,3,0,0,0,0,,88,67,214,1,
8,20,61,5,0,0,0,0,,52,69,182,1,
8,20,63,7,0,0,0,0,,52,28,143,1,
8,20,65,9,0,0,1,1,85,0,85,150,1,
8,20,67,11,0,0,1,1,87,0,87,154,1,
8,20,69,13,0,0,0,0,,354,89,512,1,
8,20,71,15,0,0,0,0,,315,79,465,1,
8,20,73,17,0,0,0,0,,84,81,238,1,
8,20,75,19,0,0,0,0,,84,83,242,1,
8,20,77,21,0,0,0,0,,85,28,190,1,
8,20,79,23,0,0,0,0,,85,99,263,1,
8,20,81,25,0,0,0,0,,490,28,599,1,
8,20,83,27,0,0,0,0,,180,91,354,1,
8,20,85,1,0,0,0,0,,116,93,294,1,
8,20,87,3,0,0,0,0,,116,95,298,1,
8,20,89,5,0,0,0,0,,80,97,266,1,
8,20,91,7,0,0,0,0,,80,28,199,1,
8,20,93,9,0,0,1,1,113,0,113,206,1,
8,20,95,11,0,0,1,1,115,0,115,210,1,
8,20,97,13,0,0,0,0,,466,117,680,1,
8,20,99,15,0,0,0,0,,427,107,633,1,
8,21,22,22,0,0,0,0,,30,29,81,1,
8,21,23,23,0,0,0,0,,30,44,97,1,
8,21,24,24,0,0,1,1,45,0,45,69,1,
8,21,25,25,0,0,1,1,46,0,46,71,1,
8,21,26,26,0,0,1,1,47,0,47,73,1,
8,21,27,27,0,0,0,0,,89,48,164,1,
8,21,28,28,0,0,0,0,,178,49,255,1,
8,21,30,1,0,0,0,0,,152,51,233,1,
8,21,31,2,0,0,0,0,,136,13,180,1,
8,21,32,3,0,0,0,0,,42,40,114,1,
8,21,33,4,0,0,0,0,,42,41,116,1,
8,21,34,5,0,1,0,1,42,0,42,76,1,
8,21,35,6,0,0,0,0,,24,43,102,1,
8,21,36,7,0,0,0,0,,24,29,89,1,
8,21,37,8,1,0,1,1,29,0,29,66,1,
8,21,38,9,0,0,1,1,59,0,59,97,1,
8,21,39,10,0,0,1,1,60,0,60,99,1,
8,21,40,11,0,0,1,1,61,0,61,101,1,
8,21,41,12,0,0,1,1,62,0,62,103,1,
8,21,42,13,0,0,1,1,63,0,63,105,1,
8,21,43,14,0,0,0,0,,214,64,321,1,
8,21,44,15,0,0,0,0,,217,13,274,1,
8,21,45,16,0,0,0,0,,190,53,288,1,
8,21,46,17,0,0,0,0,,192,54,292,1,
8,21,47,18,0,0,0,0,,58,55,160,1,
8,21,48,19,0,0,0,0,,58,56,162,1,
8,21,49,20,0,0,0,0,,58,57,164,1,
8,21,50,21,1,1,0,1,29,0,29,79,1,
8,21,51,22,0,0,0,0,,59,29,139,1,
8,21,52,23,0,0,0,0,,59,73,184,1,
8,21,53,24,0,0,1,1,74,0,74,127,1,
8,21,54,25,0,0,1,1,75,0,75,129,1,
8,21,55,26,0,0,1,1,76,0,76,131,1,
8,21,56,27,0,0,0,0,,253,77,386,1,
8,21,57,28,0,0,0,0,,256,13,326,1,
8,21,58,0,0,0,0,0,,229,66,353,1,
8,21,59,1,0,0,0,0,,231,67,357,1,
8,21,60,2,0,0,0,0,,90,68,218,1,
8,21,61,3,0,0,0,0,,71,69,201,1,
8,21,62,4,0,0,0,0,,71,70,203,1,
8,21,63,5,0,1,0,1,71,0,71,134,1,
8,21,64,6,0,0,0,0,,53,72,189,1,
8,21,65,7,0,0,0,0,,53,29,147,1,
8,21,66,8,1,0,1,1,29,0,29,95,1,
8,21,67,9,0,0,1,1,88,0,88,155,1,
8,21,68,10,0,0,1,1,89,0,89,157,1,
8,21,69,11,0,0,1,1,90,0,90,159,1,
8,21,70,12,0,0,1,1,91,0,91,161,1,
8,21,71,13,0,0,1,1,92,0,92,163,1,
8,21,72,14,0,0,0,0,,330,93,495,1,
8,21,73,15,0,0,0,0,,333,81,487,1,
8,21,74,16,0,0,0,0,,277,82,433,1,
8,21,75,17,0,0,0,0,,279,83,437,1,
8,21,76,18,0,0,0,0,,87,84,247,1,
8,21,77,19,0,0,0,0,,87,85,249,1,
8,21,78,20,0,0,0,0,,87,86,251,1,
8,21,79,21,1,1,0,1,29,0,29,108,1,
8,21,80,22,0,0,0,0,,88,29,197,1,
8,21,81,23,0,0,0,0,,88,102,271,1,
8,21,82,24,0,0,1,1,103,0,103,185,1,
8,21,83,25,0,0,1,1,104,0,104,187,1,
8,21,84,26,0,0,1,1,105,0,105,189,1,
8,21,85,27,0,0,0,0,,369,106,560,1,
8,21,86,28,0,0,0,0,,372,94,552,1,
8,21,87,0,0,0,0,0,,316,95,498,1,
8,21,88,1,0,0,0,0,,318,96,502,1,
8,21,89,2,0,0,0,0,,119,97,305,1,
8,21,90,3,0,0,0,0,,100,98,288,1,
8,21,91,4,0,0,0,0,,100,99,290,1,
8,21,92,5,0,1,0,1,100,0,100,192,1,
8,21,93,6,0,0,0,0,,82,101,276,1,
8,21,94,7,0,0,0,0,,82,29,205,1,
8,21,95,8,1,0,1,1,29,0,29,124,1,
8,21,96,9,0,0,1,1,117,0,117,213,1,
8,21,97,10,0,0,1,1,118,0,118,215,1,
8,21,98,11,0,0,1,1,119,0,119,217,1,
8,21,99,12,0,0,1,1,120,0,120,219,1,
8,21,100,13,0,0,1,1,121,0,121,221,1,
8,22,23,23,0,0,0,0,,31,15,69,1,
8,22,25,25,0,0,1,1,47,0,47,72,1,
8,22,27,27,0,0,1,1,49,0,49,76,1,
8,22,29,29,0,0,0,0,,145,37,211,1,
8,22,31,1,0,0,0,0,,250,53,334,1,
8,22,33,3,0,0,0,0,,43,55,131,1,
8,22,35,5,0,0,0,0,,44,43,122,1,
8,22,37,7,0,0,0,0,,24,15,76,1,
8,22,39,9,0,0,1,1,61,0,61,100,1,
8,22,41,11,0,0,1,1,63,0,63,104,1,
8,22,43,13,0,0,1,1,65,0,65,108,1,
8,22,45,15,0,0,0,0,,388,30,463,1,
8,22,47,17,0,0,0,0,,197,69,313,1,
8,22,49,19,0,0,0,0,,202,57,308,1,
8,22,51,21,0,0,0,0,,60,59,170,1,
8,22,53,23,0,0,0,0,,61,15,129,1,
8,22,55,25,0,0,1,1,77,0,77,132,1,
8,22,57,27,0,0,1,1,79,0,79,136,1,
8,22,59,29,0,0,0,0,,458,67,584,1,
8,22,61,1,0,0,0,0,,239,83,383,1,
8,22,63,3,0,0,0,0,,244,71,378,1,
8,22,65,5,0,0,0,0,,74,73,212,1,
8,22,67,7,0,0,0,0,,54,15,136,1,
8,22,69,9,0,0,1,1,91,0,91,160,1,
8,22,71,11,0,0,1,1,93,0,93,164,1,
8,22,73,13,0,0,1,1,95,0,95,168,1,
8,22,75,15,0,0,0,0,,568,30,673,1,
8,22,77,17,0,0,0,0,,486,85,648,1,
8,22,79,19,0,0,0,0,,292,87,458,1,
8,22,81,21,0,0,0,0,,90,89,260,1,
8,22,83,23,0,0,0,0,,91,15,189,1,
8,22,85,25,0,0,1,1,107,0,107,192,1,
8,22,87,27,0,0,1,1,109,0,109,196,1,
8,22,89,29,0,0,0,0,,638,97,824,1,
8,22,91,1,0,0,0,0,,556,99,746,1,
8,22,93,3,0,0,0,0,,334,101,528,1,
8,22,95,5,0,0,0,0,,104,103,302,1,
8,22,97,7,0,0,0,0,,84,15,196,1,
8,22,99,9,0,0,1,1,121,0,121,220,1,
8,23,24,24,0,0,1,1,47,0,47,71,1,
8,23,25,25,0,0,1,1,48,0,48,73,1,
8,23,26,26,0,0,1,1,49,0,49,75,1,
8,23,27,27,0,0,1,1,50,0,50,77,1,
8,23,28,28,0,0,1,1,51,0,51,79,1,
8,23,29,29,0,0,1,1,52,0,52,81,1,
8,23,30,30,0,0,1,1,53,0,53,83,1,
8,23,32,1,0,0,0,0,,41,55,128,1,
8,23,33,2,0,0,0,0,,42,56,131,1,
8,23,34,3,0,0,0,0,,43,57,134,1,
8,23,35,4,0,0,0,0,,44,58,137,1,
8,23,36,5,0,0,0,0,,45,59,140,1,
8,23,37,6,0,0,0,0,,46,15,98,1,
8,23,38,7,0,1,0,1,46,0,46,84,1,
8,23,39,8,1,0,1,1,31,0,31,70,1,
8,23,40,9,0,0,1,1,63,0,63,103,1,
8,23,41,10,0,0,1,1,64,0,64,105,1,
8,23,42,11,0,0,1,1,65,0,65,107,1,
8,23,43,12,0,0,1,1,66,0,66,109,1,
8,23,44,13,0,0,1,1,67,0,67,111,1,
8,23,45,14,0,0,1,1,68,0,68,113,1,
8,23,46,15,0,0,1,1,69,0,69,115,1,
8,23,47,16,0,0,0,0,,197,70,314,1,
8,23,48,17,0,0,0,0,,200,71,319,1,
8,23,49,18,0,0,0,0,,203,72,324,1,
8,23,50,19,0,0,0,0,,206,73,329,1,
8,23,51,20,0,0,0,0,,209,74,334,1,
8,23,52,21,0,0,0,0,,212,15,279,1,
8,23,53,22,0,0,0,0,,62,61,176,1,
8,23,54,23,1,1,0,1,31,0,31,85,1,
8,23,55,24,0,0,1,1,78,0,78,133,1,
8,23,56,25,0,0,1,1,79,0,79,135,1,
8,23,57,26,0,0,1,1,80,0,80,137,1,
8,23,58,27,0,0,1,1,81,0,81,139,1,
8,23,59,28,0,0,1,1,82,0,82,141,1,
8,23,60,29,0,0,1,1,83,0,83,143,1,
8,23,61,30,0,0,1,1,84,0,84,145,1,
8,23,62,0,0,0,0,0,,242,85,389,1,
8,23,63,1,0,0,0,0,,245,86,394,1,
8,23,64,2,0,0,0,0,,248,87,399,1,
8,23,65,3,0,0,0,0,,251,88,404,1,
8,23,66,4,0,0,0,0,,254,89,409,1,
8,23,67,5,0,0,0,0,,257,15,339,1,
8,23,68,6,0,0,0,0,,77,76,221,1,
8,23,69,7,0,1,0,1,77,0,77,146,1,
8,23,70,8,1,0,1,1,31,0,31,101,1,
8,23,71,9,0,0,1,1,94,0,94,165,1,
8,23,72,10,0,0,1,1,95,0,95,167,1,
8,23,73,11,0,0,1,1,96,0,96,169,1,
8,23,74,12,0,0,1,1,97,0,97,171,1,
8,23,75,13,0,0,1,1,98,0,98,173,1,
8,23,76,14,0,0,1,1,99,0,99,175,1,
8,23,77,15,0,0,1,1,100,0,100,177,1,
8,23,78,16,0,0,0,0,,493,101,672,1,
8,23,79,17,0,0,0,0,,498,102,679,1,
8,23,80,18,0,0,0,0,,503,103,686,1,
8,23,81,19,0,0,0,0,,508,104,693,1,
8,23,82,20,0,0,0,0,,513,15,610,1,
8,23,83,21,0,0,0,0,,305,91,479,1,
8,23,84,22,0,0,0,0,,93,92,269,1,
8,23,85,23,1,1,0,1,31,0,31,116,1,
8,23,86,24,0,0,1,1,109,0,109,195,1,
8,23,87,25,0,0,1,1,110,0,110,197,1,
8,23,88,26,0,0,1,1,111,0,111,199,1,
8,23,89,27,0,0,1,1,112,0,112,201,1,
8,23,90,28,0,0,1,1,113,0,113,203,1,
8,23,91,29,0,0,1,1,114,0,114,205,1,
8,23,92,30,0,0,1,1,115,0,115,207,1,
8,23,93,0,0,0,0,0,,568,116,777,1,
8,23,94,1,0,0,0,0,,573,117,784,1,
8,23,95,2,0,0,0,0,,578,118,791,1,
8,23,96,3,0,0,0,0,,583,119,798,1,
8,23,97,4,0,0,0,0,,588,15,700,1,
8,23,98,5,0,0,0,0,,350,106,554,1,
8,23,99,6,0,0,0,0,,108,107,314,1,
8,23,100,7,0,1,0,1,108,0,108,208,1,
8,24,25,25,0,0,1,1,49,0,49,74,1,
8,24,27,27,0,0,1,1,51,0,51,78,1,
8,24,29,29,0,0,1,1,53,0,53,82,1,
8,24,31,31,0,0,1,1,55,0,55,86,1,
8,24,33,1,0,0,1,1,57,0,57,90,1,
8,24,35,3,0,0,1,1,59,0,59,94,1,
8,24,37,5,0,0,1,1,61,0,61,98,1,
8,24,39,7,0,0,1,1,63,0,63,102,1,
8,24,41,9,0,0,1,1,65,0,65,106,1,
8,24,43,11,0,0,1,1,67,0,67,110,1,
8,24,45,13,0,0,1,1,69,0,69,114,1,
8,24,47,15,0,0,1,1,71,0,71,118,1,
8,24,49,17,0,0,1,1,73,0,73,122,1,
8,24,51,19,0,0,1,1,75,0,75,126,1,
8,24,53,21,0,0,1,1,77,0,77,130,1,
8,24,55,23,0,0,1,1,79,0,79,134,1,
8,24,57,25,0,0,1,1,81,0,81,138,1,
8,24,59,27,0,0,1,1,83,0,83,142,1,
8,24,61,29,0,0,1,1,85,0,85,146,1,
8,24,63,31,0,0,1,1,87,0,87,150,1,
8,24,65,1,0,0,1,1,89,0,89,154,1,
8,24,67,3,0,0,1,1,91,0,91,158,1,
8,24,69,5,0,0,1,1,93,0,93,162,1,
8,24,71,7,0,0,1,1,95,0,95,166,1,
8,24,73,9,0,0,1,1,97,0,97,170,1,
8,24,75,11,0,0,1,1,99,0,99,174,1,
8,24,77,13,0,0,1,1,101,0,101,178,1,
8,24,79,15,0,0,1,1,103,0,103,182,1,
8,24,81,17,0,0,1,1,105,0,105,186,1,
8,24,83,19,0,0,1,1,107,0,107,190,1,
8,24,85,21,0,0,1,1,109,0,109,194,1,
8,24,87,23,0,0,1,1,111,0,111,198,1,
8,24,89,25,0,0,1,1,113,0,113,202,1,
8,24,91,27,0,0,1,1,115,0,115,206,1,
8,24,93,29,0,0,1,1,117,0,117,210,1,
8,24,95,31,0,0,1,1,119,0,119,214,1,
8,24,97,1,0,0,1,1,121,0,121,218,1,
8,24,99,3,0,0,1,1,123,0,123,222,1,
8,25,26,26,0,0,0,0,,42,17,85,1,
8,25,27,27,0,0,0,0,,43,52,122,1,
8,25,28,28,0,0,0,0,,44,53,125,1,
8,25,29,29,0,0,0,0,,45,54,128,1,
8,25,30,30,0,0,0,0,,46,55,131,1,
8,25,31,31,0,0,0,0,,47,56,134,1,
8,25,32,32,0,0,0,0,,48,57,137,1,
8,25,34,1,0,0,1,1,59,0,59,93,1,
8,25,35,2,0,0,1,1,60,0,60,95,1,
8,25,36,3,0,0,1,1,61,0,61,97,1,
8,25,37,4,0,0,1,1,62,0,62,99,1,
8,25,38,5,0,0,1,1,63,0,63,101,1,
8,25,39,6,0,0,1,1,64,0,64,103,1,
8,25,40,7,0,0,1,1,65,0,65,105,1,
8,25,41,8,1,0,1,1,33,0,33,74,1,
8,25,42,9,0,1,0,1,50,0,50,92,1,
8,25,43,10,0,0,0,0,,59,17,119,1,
8,25,44,11,0,0,0,0,,60,69,173,1,
8,25,45,12,0,0,0,0,,61,70,176,1,
8,25,46,13,0,0,0,0,,62,71,179,1,
8,25,47,14,0,0,0,0,,63,72,182,1,
8,25,48,15,0,0,0,0,,64,73,185,1,
8,25,49,16,0,0,0,0,,65,74,188,1,
8,25,50,17,0,0,1,1,75,0,75,125,1,
8,25,51,18,0,0,1,1,76,0,76,127,1,
8,25,52,19,0,0,1,1,77,0,77,129,1,
8,25,53,20,0,0,1,1,78,0,78,131,1,
8,25,54,21,0,0,1,1,79,0,79,133,1,
8,25,55,22,0,0,1,1,80,0,80,135,1,
8,25,56,23,0,0,1,1,81,0,81,137,1,
8,25,57,24,0,0,1,1,82,0,82,139,1,
8,25,58,25,1,1,0,1,33,0,33,91,1,
8,25,59,26,0,0,0,0,,75,67,201,1,
8,25,60,27,0,0,0,0,,245,17,322,1,
8,25,61,28,0,0,0,0,,248,86,395,1,
8,25,62,29,0,0,0,0,,251,87,400,1,
8,25,63,30,0,0,0,0,,254,88,405,1,
8,25,64,31,0,0,0,0,,257,89,410,1,
8,25,65,32,0,0,0,0,,260,90,415,1,
8,25,66,0,0,0,0,0,,263,91,420,1,
8,25,67,1,0,0,1,1,92,0,92,159,1,
8,25,68,2,0,0,1,1,93,0,93,161,1,
8,25,69,3,0,0,1,1,94,0,94,163,1,
8,25,70,4,0,0,1,1,95,0,95,165,1,
8,25,71,5,0,0,1,1,96,0,96,167,1,
8,25,72,6,0,0,1,1,97,0,97,169,1,
8,25,73,7,0,0,1,1,98,0,98,171,1,
8,25,74,8,1,0,1,1,33,0,33,107,1,
8,25,75,9,0,1,0,1,83,0,83,158,1,
8,25,76,10,0,0,0,0,,92,84,252,1,
8,25,77,11,0,0,0,0,,296,17,390,1,
8,25,78,12,0,0,0,0,,299,103,480,1,
8,25,79,13,0,0,0,0,,302,104,485,1,
8,25,80,14,0,0,0,0,,305,105,490,1,
8,25,81,15,0,0,0,0,,308,106,495,1,
8,25,82,16,0,0,0,0,,311,107,500,1,
8,25,83,17,0,0,1,1,108,0,108,191,1,
8,25,84,18,0,0,1,1,109,0,109,193,1,
8,25,85,19,0,0,1,1,110,0,110,195,1,
8,25,86,20,0,0,1,1,111,0,111,197,1,
8,25,87,21,0,0,1,1,112,0,112,199,1,
8,25,88,22,0,0,1,1,113,0,113,201,1,
8,25,89,23,0,0,1,1,114,0,114,203,1,
8,25,90,24,0,0,1,1,115,0,115,205,1,
8,25,91,25,1,1,0,1,33,0,33,124,1,
8,25,92,26,0,0,0,0,,108,100,300,1,
8,25,93,27,0,0,0,0,,344,101,538,1,
8,25,94,28,0,0,0,0,,584,17,695,1,
8,25,95,29,0,0,0,0,,589,120,804,1,
8,25,96,30,0,0,0,0,,594,121,811,1,
8,25,97,31,0,0,0,0,,599,122,818,1,
8,25,98,32,0,0,0,0,,604,123,825,1,
8,25,99,0,0,0,0,0,,609,124,832,1,
8,25,100,1,0,0,1,1,125,0,125,225,1,
8,26,27,27,0,0,0,0,,43,35,105,1,
8,26,29,29,0,0,0,0,,45,55,129,1,
8,26,31,31,0,0,0,0,,47,57,135,1,
8,26,33,33,0,0,0,0,,287,59,379,1,
8,26,35,1,0,0,0,0,,227,43,305,1,
8,26,37,3,0,0,1,1,63,0,63,100,1,
8,26,39,5,0,0,1,1,65,0,65,104,1,
8,26,41,7,0,0,1,1,67,0,67,108,1,
8,26,43,9,0,0,0,0,,33,17,93,1,
8,26,45,11,0,0,0,0,,61,53,159,1,
8,26,47,13,0,0,0,0,,63,73,183,1,
8,26,49,15,0,0,0,0,,65,75,189,1,
8,26,51,17,0,0,0,0,,531,34,616,1,
8,26,53,19,0,0,1,1,79,0,79,132,1,
8,26,55,21,0,0,1,1,81,0,81,136,1,
8,26,57,23,0,0,1,1,83,0,83,140,1,
8,26,59,25,0,0,0,0,,76,17,152,1,
8,26,61,27,0,0,0,0,,77,69,207,1,
8,26,63,29,0,0,0,0,,255,71,389,1,
8,26,65,31,0,0,0,0,,261,91,417,1,
8,26,67,33,0,0,0,0,,267,93,427,1,
8,26,69,1,0,0,0,0,,648,77,794,1,
8,26,71,3,0,0,1,1,97,0,97,168,1,
8,26,73,5,0,0,1,1,99,0,99,172,1,
8,26,75,7,0,0,1,1,101,0,101,176,1,
8,26,77,9,0,0,0,0,,67,17,161,1,
8,26,79,11,0,0,0,0,,95,87,261,1,
8,26,81,13,0,0,0,0,,309,89,479,1,
8,26,83,15,0,0,0,0,,315,109,507,1,
8,26,85,17,0,0,0,0,,769,34,888,1,
8,26,87,19,0,0,1,1,113,0,113,200,1,
8,26,89,21,0,0,1,1,115,0,115,204,1,
8,26,91,23,0,0,1,1,117,0,117,208,1,
8,26,93,25,0,0,0,0,,110,17,220,1,
8,26,95,27,0,0,0,0,,111,103,309,1,
8,26,97,29,0,0,0,0,,357,105,559,1,
8,26,99,31,0,0,0,0,,611,107,817,1,
8,27,28,28,0,0,0,0,,44,36,108,1,
8,27,29,29,0,0,0,0,,45,37,111,1,
8,27,30,30,0,0,0,0,,46,19,95,1,
8,27,31,31,0,0,0,0,,47,58,136,1,
8,27,32,32,0,0,0,0,,48,59,139,1,
8,27,33,33,0,0,0,0,,161,60,254,1,
8,27,34,34,0,0,0,0,,164,61,259,1,
8,27,36,1,0,0,0,0,,171,63,270,1,
8,27,37,2,0,0,0,0,,128,64,229,1,
8,27,38,3,0,0,1,1,65,0,65,103,1,
8,27,39,4,0,0,1,1,66,0,66,105,1,
8,27,40,5,0,0,1,1,67,0,67,107,1,
8,27,41,6,0,0,1,1,68,0,68,109,1,
8,27,42,7,0,0,1,1,69,0,69,111,1,
8,27,43,8,1,0,1,1,35,0,35,78,1,
8,27,44,9,0,0,0,0,,33,35,112,1,
8,27,45,10,0,0,0,0,,33,53,131,1,
8,27,46,11,0,1,0,1,54,0,54,100,1,
8,27,47,12,0,0,0,0,,63,55,165,1,
8,27,48,13,0,0,0,0,,64,56,168,1,
8,27,49,14,0,0,0,0,,65,19,133,1,
8,27,50,15,0,0,0,0,,66,77,193,1,
8,27,51,16,0,0,0,0,,67,78,196,1,
8,27,52,17,0,0,0,0,,316,79,447,1,
8,27,53,18,0,0,0,0,,320,80,453,1,
8,27,54,19,0,0,1,1,81,0,81,135,1,
8,27,55,20,0,0,1,1,82,0,82,137,1,
8,27,56,21,0,0,1,1,83,0,83,139,1,
8,27,57,22,0,0,1,1,84,0,84,141,1,
8,27,58,23,0,0,1,1,85,0,85,143,1,
8,27,59,24,0,0,1,1,86,0,86,145,1,
8,27,60,25,0,0,0,0,,78,87,225,1,
8,27,61,26,0,0,0,0,,78,35,174,1,
8,27,62,27,1,1,0,1,35,0,35,97,1,
8,27,63,28,0,0,0,0,,79,71,213,1,
8,27,64,29,0,0,0,0,,80,72,216,1,
8,27,65,30,0,0,0,0,,81,73,219,1,
8,27,66,31,0,0,0,0,,265,74,405,1,
8,27,67,32,0,0,0,0,,268,75,410,1,
8,27,68,33,0,0,0,0,,271,19,358,1,
8,27,69,34,0,0,0,0,,274,96,439,1,
8,27,70,0,0,0,0,0,,277,97,444,1,
8,27,71,1,0,0,0,0,,427,98,596,1,
8,27,72,2,0,0,0,0,,431,99,602,1,
8,27,73,3,0,0,1,1,100,0,100,173,1,
8,27,74,4,0,0,1,1,101,0,101,175,1,
8,27,75,5,0,0,1,1,102,0,102,177,1,
8,27,76,6,0,0,1,1,103,0,103,179,1,
8,27,77,7,0,0,1,1,104,0,104,181,1,
8,27,78,8,1,0,1,1,35,0,35,113,1,
8,27,79,9,0,0,0,0,,68,35,182,1,
8,27,80,10,0,0,0,0,,68,88,236,1,
8,27,81,11,0,1,0,1,89,0,89,170,1,
8,27,82,12,0,0,0,0,,98,90,270,1,
8,27,83,13,0,0,0,0,,99,91,273,1,
8,27,84,14,0,0,0,0,,100,92,276,1,
8,27,85,15,0,0,0,0,,322,93,500,1,
8,27,86,16,0,0,0,0,,325,94,505,1,
8,27,87,17,0,0,0,0,,491,19,597,1,
8,27,88,18,0,0,0,0,,495,115,698,1,
8,27,89,19,0,0,1,1,116,0,116,205,1,
8,27,90,20,0,0,1,1,117,0,117,207,1,
8,27,91,21,0,0,1,1,118,0,118,209,1,
8,27,92,22,0,0,1,1,119,0,119,211,1,
8,27,93,23,0,0,1,1,120,0,120,213,1,
8,27,94,24,0,0,1,1,121,0,121,215,1,
8,27,95,25,0,0,0,0,,113,122,330,1,
8,27,96,26,0,0,0,0,,113,35,244,1,
8,27,97,27,1,1,0,1,35,0,35,132,1,
8,27,98,28,0,0,0,0,,114,106,318,1,
8,27,99,29,0,0,0,0,,115,107,321,1,
8,27,100,30,0,0,0,0,,116,108,324,1,
8,28,29,29,0,0,0,0,,45,37,111,1,
8,28,31,31,0,0,0,0,,47,39,117,1,
8,28,33,33,0,0,0,0,,260,41,334,1,
8,28,35,35,0,0,0,0,,349,43,427,1,
8,28,37,1,0,0,0,0,,312,9,358,1,
8,28,39,3,0,0,0,0,,378,67,484,1,
8,28,41,5,0,0,1,1,69,0,69,110,1,
8,28,43,7,0,0,1,1,71,0,71,114,1,
8,28,45,9,0,0,0,0,,33,36,114,1,
8,28,47,11,0,0,0,0,,33,55,135,1,
8,28,49,13,0,0,0,0,,65,57,171,1,
8,28,51,15,0,0,0,0,,67,59,177,1,
8,28,53,17,0,0,0,0,,279,61,393,1,
8,28,55,19,0,0,0,0,,414,83,552,1,
8,28,57,21,0,0,1,1,85,0,85,142,1,
8,28,59,23,0,0,1,1,87,0,87,146,1,
8,28,61,25,0,0,0,0,,80,89,230,1,
8,28,63,27,0,0,0,0,,80,36,179,1,
8,28,65,29,0,0,0,0,,81,73,219,1,
8,28,67,31,0,0,0,0,,83,75,225,1,
8,28,69,33,0,0,0,0,,275,77,421,1,
8,28,71,35,0,0,0,0,,281,79,431,1,
8,28,73,1,0,0,0,0,,286,81,440,1,
8,28,75,3,0,0,0,0,,697,103,875,1,
8,28,77,5,0,0,1,1,105,0,105,182,1,
8,28,79,7,0,0,1,1,107,0,107,186,1,
8,28,81,9,0,0,0,0,,69,36,186,1,
8,28,83,11,0,0,0,0,,69,91,243,1,
8,28,85,13,0,0,0,0,,101,93,279,1,
8,28,87,15,0,0,0,0,,103,95,285,1,
8,28,89,17,0,0,0,0,,459,97,645,1,
8,28,91,19,0,0,0,0,,594,119,804,1,
8,28,93,21,0,0,1,1,121,0,121,214,1,
8,28,95,23,0,0,1,1,123,0,123,218,1,
8,28,97,25,0,0,0,0,,116,125,338,1,
8,28,99,27,0,0,0,0,,116,36,251,1,
8,29,30,30,0,0,0,0,,46,38,114,1,
8,29,31,31,0,0,0,0,,47,39,117,1,
8,29,32,32,0,0,0,0,,48,40,120,1,
8,29,33,33,0,0,0,0,,78,41,152,1,
8,29,34,34,0,0,0,0,,105,21,160,1,
8,29,35,35,0,0,0,0,,107,64,206,1,
8,29,36,36,0,0,0,0,,241,44,321,1,
8,29,38,1,0,0,0,0,,387,67,492,1,
8,29,39,2,0,0,0,0,,116,68,223,1,
8,29,40,3,0,0,0,0,,69,69,178,1,
8,29,41,4,0,0,0,0,,176,70,287,1,
8,29,42,5,0,0,1,1,71,0,71,113,1,
8,29,43,6,0,0,1,1,72,0,72,115,1,
8,29,44,7,0,0,1,1,73,0,73,117,1,
8,29,45,8,1,0,1,1,37,0,37,82,1,
8,29,46,9,0,0,0,0,,33,37,116,1,
8,29,47,10,0,0,0,0,,34,37,118,1,
8,29,48,11,0,0,0,0,,34,56,138,1,
8,29,49,12,0,0,0,0,,33,57,139,1,
8,29,50,13,0,1,0,1,58,0,58,108,1,
8,29,51,14,0,0,0,0,,67,59,177,1,
8,29,52,15,0,0,0,0,,68,60,180,1,
8,29,53,16,0,0,0,0,,69,61,183,1,
8,29,54,17,0,0,0,0,,140,83,277,1,
8,29,55,18,0,0,0,0,,168,21,244,1,
8,29,56,19,0,0,0,0,,170,85,311,1,
8,29,57,20,0,0,0,0,,245,86,388,1,
8,29,58,21,0,0,1,1,87,0,87,145,1,
8,29,59,22,0,0,1,1,88,0,88,147,1,
8,29,60,23,0,0,1,1,89,0,89,149,1,
8,29,61,24,0,0,1,1,90,0,90,151,1,
8,29,62,25,0,0,0,0,,82,91,235,1,
8,29,63,26,0,0,0,0,,82,92,237,1,
8,29,64,27,0,0,0,0,,82,37,183,1,
8,29,65,28,0,0,0,0,,82,37,184,1,
8,29,66,29,1,1,0,1,37,0,37,103,1,
8,29,67,30,0,0,0,0,,83,75,225,1,
8,29,68,31,0,0,0,0,,84,76,228,1,
8,29,69,32,0,0,0,0,,85,77,231,1,
8,29,70,33,0,0,0,0,,115,78,263,1,
8,29,71,34,0,0,0,0,,116,79,266,1,
8,29,72,35,0,0,0,0,,285,80,437,1,
8,29,73,36,0,0,0,0,,288,81,442,1,
8,29,74,0,0,0,0,0,,291,82,447,1,
8,29,75,1,0,0,0,0,,293,104,472,1,
8,29,76,2,0,0,0,0,,295,21,392,1,
8,29,77,3,0,0,0,0,,249,106,432,1,
8,29,78,4,0,0,0,0,,410,107,595,1,
8,29,79,5,0,0,1,1,108,0,108,187,1,
8,29,80,6,0,0,1,1,109,0,109,189,1,
8,29,81,7,0,0,1,1,110,0,110,191,1,
8,29,82,8,1,0,1,1,37,0,37,119,1,
8,29,83,9,0,0,0,0,,70,37,190,1,
8,29,84,10,0,0,0,0,,71,37,192,1,
8,29,85,11,0,0,0,0,,71,93,249,1,
8,29,86,12,0,0,0,0,,70,94,250,1,
8,29,87,13,0,1,0,1,95,0,95,182,1,
8,29,88,14,0,0,0,0,,104,96,288,1,
8,29,89,15,0,0,0,0,,105,97,291,1,
8,29,90,16,0,0,0,0,,106,98,294,1,
8,29,91,17,0,0,0,0,,1034,120,1245,1,
8,29,92,18,0,0,0,0,,279,100,471,1,
8,29,93,19,0,0,0,0,,281,122,496,1,
8,29,94,20,0,0,0,0,,597,123,814,1,
8,29,95,21,0,0,1,1,124,0,124,219,1,
8,29,96,22,0,0,1,1,125,0,125,221,1,
8,29,97,23,0,0,1,1,126,0,126,223,1,
8,29,98,24,0,0,1,1,127,0,127,225,1,
8,29,99,25,0,0,0,0,,119,128,346,1,
8,29,100,26,0,0,0,0,,119,129,348,1,
8,30,31,31,0,0,0,0,,47,39,117,1,
8,30,33,33,0,0,0,0,,79,41,153,1,
8,30,35,35,0,0,0,0,,187,65,287,1,
8,30,37,37,0,0,0,0,,301,67,405,1,
8,30,39,1,0,0,0,0,,318,69,426,1,
8,30,41,3,0,0,0,0,,82,49,172,1,
8,30,43,5,0,0,0,0,,219,73,335,1,
8,30,45,7,0,0,1,1,75,0,75,120,1,
8,30,47,9,0,0,0,0,,33,38,118,1,
8,30,49,11,0,0,0,0,,35,19,103,1,
8,30,51,13,0,0,0,0,,33,59,143,1,
8,30,53,15,0,0,0,0,,69,61,183,1,
8,30,55,17,0,0,0,0,,293,63,411,1,
8,30,57,19,0,0,0,0,,173,38,268,1,
8,30,59,21,0,0,0,0,,356,89,504,1,
8,30,61,23,0,0,1,1,91,0,91,152,1,
8,30,63,25,0,0,0,0,,84,93,240,1,
8,30,65,27,0,0,0,0,,84,19,168,1,
8,30,67,29,0,0,0,0,,84,38,189,1,
8,30,69,31,0,0,0,0,,85,77,231,1,
8,30,71,33,0,0,0,0,,117,79,267,1,
8,30,73,35,0,0,0,0,,119,81,273,1,
8,30,75,37,0,0,0,0,,295,83,453,1,
8,30,77,1,0,0,0,0,,504,85,666,1,
8,30,79,3,0,0,0,0,,255,87,421,1,
8,30,81,5,0,0,0,0,,371,111,563,1,
8,30,83,7,0,0,1,1,113,0,113,196,1,
8,30,85,9,0,0,0,0,,71,38,194,1,
8,30,87,11,0,0,0,0,,73,19,179,1,
8,30,89,13,0,0,0,0,,71,97,257,1,
8,30,91,15,0,0,0,0,,107,99,297,1,
8,30,93,17,0,0,0,0,,483,101,677,1,
8,30,95,19,0,0,0,0,,287,38,420,1,
8,30,97,21,0,0,0,0,,546,127,770,1,
8,30,99,23,0,0,1,1,129,0,129,228,1,
8,31,32,32,0,0,0,0,,48,40,120,1,
8,31,33,33,0,0,0,0,,80,41,154,1,
8,31,34,34,0,0,0,0,,81,42,157,1,
8,31,35,35,0,0,0,0,,82,43,160,1,
8,31,36,36,0,0,0,0,,303,39,378,1,
8,31,37,37,0,0,0,0,,172,45,254,1,
8,31,38,38,0,0,0,0,,420,23,481,1,
8,31,40,1,0,0,0,0,,195,71,306,1,
8,31,41,2,0,0,0,0,,260,49,350,1,
8,31,42,3,0,0,0,0,,161,39,242,1,
8,31,43,4,0,0,0,0,,348,51,442,1,
8,31,44,5,0,0,0,0,,224,13,281,1,
8,31,45,6,0,0,0,0,,342,76,463,1,
8,31,46,7,0,0,1,1,77,0,77,123,1,
8,31,47,8,1,0,1,1,39,0,39,86,1,
8,31,48,9,0,0,0,0,,33,39,120,1,
8,31,49,10,0,0,0,0,,34,39,122,1,
8,31,50,11,0,0,0,0,,35,39,124,1,
8,31,51,12,0,0,0,0,,35,59,145,1,
8,31,52,13,0,0,0,0,,34,60,146,1,
8,31,53,14,0,0,0,0,,33,61,147,1,
8,31,54,15,0,1,0,1,62,0,62,116,1,
8,31,55,16,0,0,0,0,,71,63,189,1,
8,31,56,17,0,0,0,0,,400,87,543,1,
8,31,57,18,0,0,0,0,,302,13,372,1,
8,31,58,19,0,0,0,0,,458,89,605,1,
8,31,59,20,0,0,0,0,,441,67,567,1,
8,31,60,21,0,0,0,0,,363,13,436,1,
8,31,61,22,0,0,0,0,,629,23,713,1,
8,31,62,23,0,0,1,1,93,0,93,155,1,
8,31,63,24,0,0,1,1,94,0,94,157,1,
8,31,64,25,0,0,0,0,,86,95,245,1,
8,31,65,26,0,0,0,0,,86,96,247,1,
8,31,66,27,0,0,0,0,,86,97,249,1,
8,31,67,28,0,0,0,0,,86,39,192,1,
8,31,68,29,0,0,0,0,,86,39,193,1,
8,31,69,30,0,0,0,0,,86,39,194,1,
8,31,70,31,1,1,0,1,39,0,39,109,1,
8,31,71,32,0,0,0,0,,87,79,237,1,
8,31,72,33,0,0,0,0,,119,80,271,1,
8,31,73,34,0,0,0,0,,120,81,274,1,
8,31,74,35,0,0,0,0,,121,82,277,1,
8,31,75,36,0,0,0,0,,122,83,280,1,
8,31,76,37,0,0,0,0,,123,84,283,1,
8,31,77,38,0,0,0,0,,124,85,286,1,
8,31,78,0,0,0,0,0,,305,86,469,1,
8,31,79,1,0,0,0,0,,815,110,1004,1,
8,31,80,2,0,0,0,0,,521,88,689,1,
8,31,81,3,0,0,0,0,,724,39,844,1,
8,31,82,4,0,0,0,0,,430,90,602,1,
8,31,83,5,0,0,0,0,,380,13,476,1,
8,31,84,6,0,0,0,0,,668,23,775,1,
8,31,85,7,0,0,1,1,116,0,116,201,1,
8,31,86,8,1,0,1,1,39,0,39,125,1,
8,31,87,9,0,0,0,0,,72,39,198,1,
8,31,88,10,0,0,0,0,,73,39,200,1,
8,31,89,11,0,0,0,0,,74,39,202,1,
8,31,90,12,0,0,0,0,,74,98,262,1,
8,31,91,13,0,0,0,0,,73,99,263,1,
8,31,92,14,0,0,0,0,,72,100,264,1,
8,31,93,15,0,1,0,1,101,0,101,194,1,
8,31,94,16,0,0,0,0,,110,102,306,1,
8,31,95,17,0,0,0,0,,660,126,881,1,
8,31,96,18,0,0,0,0,,497,13,606,1,
8,31,97,19,0,0,0,0,,692,128,917,1,
8,31,98,20,0,0,0,0,,675,106,879,1,
8,31,99,21,0,0,0,0,,558,13,670,1,
8,31,100,22,0,0,0,0,,902,108,1110,1,
8,32,33,33,0,0,0,0,,81,41,155,1,
8,32,35,35,0,0,0,0,,83,43,161,1,
8,32,37,37,0,0,0,0,,393,5,435,1,
8,32,39,39,0,0,0,0,,337,47,423,1,
8,32,41,1,0,0,0,0,,413,49,503,1,
8,32,43,3,0,0,0,0,,164,40,247,1,
8,32,45,5,0,0,0,0,,117,53,215,1,
8,32,47,7,0,0,0,0,,119,40,206,1,
8,32,49,9,0,0,0,0,,33,40,122,1,
8,32,51,11,0,0,0,0,,35,40,126,1,
8,32,53,13,0,0,0,0,,35,61,149,1,
8,32,55,15,0,0,0,0,,33,63,151,1,
8,32,57,17,0,0,0,0,,169,65,291,1,
8,32,59,19,0,0,0,0,,171,40,270,1,
8,32,61,21,0,0,0,0,,271,40,372,1,
8,32,63,23,0,0,0,0,,272,95,430,1,
8,32,65,25,0,0,0,0,,88,97,250,1,
8,32,67,27,0,0,0,0,,88,99,254,1,
8,32,69,29,0,0,0,0,,88,40,197,1,
8,32,71,31,0,0,0,0,,88,40,199,1,
8,32,73,33,0,0,0,0,,121,81,275,1,
8,32,75,35,0,0,0,0,,123,83,281,1,
8,32,77,37,0,0,0,0,,125,85,287,1,
8,32,79,39,0,0,0,0,,127,87,293,1,
8,32,81,1,0,0,0,0,,128,89,298,1,
8,32,83,3,0,0,0,0,,128,91,302,1,
8,32,85,5,0,0,0,0,,197,93,375,1,
8,32,87,7,0,0,0,0,,199,40,326,1,
8,32,89,9,0,0,0,0,,73,40,202,1,
8,32,91,11,0,0,0,0,,75,40,206,1,
8,32,93,13,0,0,0,0,,75,101,269,1,
8,32,95,15,0,0,0,0,,73,103,271,1,
8,32,97,17,0,0,0,0,,289,105,491,1,
8,32,99,19,0,0,0,0,,291,40,430,1,
8,33,34,34,0,0,0,0,,125,41,200,1,
8,33,35,35,0,0,0,0,,216,68,319,1,
8,33,36,36,0,0,0,0,,176,44,256,1,
8,33,37,37,0,0,0,0,,543,5,585,1,
8,33,38,38,0,0,0,0,,198,46,282,1,
8,33,39,39,0,0,0,0,,261,47,347,1,
8,33,40,40,0,0,0,0,,198,73,311,1,
8,33,42,1,0,0,0,0,,453,25,520,1,
8,33,43,2,0,0,0,0,,208,51,302,1,
8,33,44,3,0,0,0,0,,371,77,492,1,
8,33,45,4,0,0,0,0,,89,53,187,1,
8,33,46,5,0,0,0,0,,119,54,219,1,
8,33,47,6,0,0,0,0,,120,41,208,1,
8,33,48,7,0,0,0,0,,121,41,210,1,
8,33,49,8,1,0,1,1,41,0,41,90,1,
8,33,50,9,0,0,1,1,83,0,83,133,1,
8,33,51,10,0,0,0,0,,371,84,506,1,
8,33,52,11,0,0,0,0,,249,41,342,1,
8,33,53,12,0,0,0,0,,250,61,364,1,
8,33,54,13,0,0,0,0,,335,41,430,1,
8,33,55,14,0,0,0,0,,299,63,417,1,
8,33,56,15,0,0,0,0,,409,89,554,1,
8,33,57,16,0,0,0,0,,262,65,384,1,
8,33,58,17,0,1,0,1,66,0,66,124,1,
8,33,59,18,0,0,0,0,,173,67,299,1,
8,33,60,19,0,0,0,0,,174,68,302,1,
8,33,61,20,0,0,0,0,,175,41,277,1,
8,33,62,21,0,0,0,0,,276,41,379,1,
8,33,63,22,0,0,0,0,,278,96,437,1,
8,33,64,23,0,0,0,0,,278,97,439,1,
8,33,65,24,0,0,1,1,98,0,98,163,1,
8,33,66,25,0,0,1,1,99,0,99,165,1,
8,33,67,26,0,0,0,0,,792,25,884,1,
8,33,68,27,0,0,0,0,,439,101,608,1,
8,33,69,28,0,0,0,0,,485,41,595,1,
8,33,70,29,0,0,0,0,,201,103,374,1,
8,33,71,30,0,0,0,0,,325,41,437,1,
8,33,72,31,0,0,0,0,,367,105,544,1,
8,33,73,32,0,0,0,0,,204,81,358,1,
8,33,74,33,1,1,0,1,41,0,41,115,1,
8,33,75,34,0,0,0,0,,207,41,323,1,
8,33,76,35,0,0,0,0,,462,109,647,1,
8,33,77,36,0,0,0,0,,340,85,502,1,
8,33,78,37,0,0,0,0,,649,86,813,1,
8,33,79,38,0,0,0,0,,771,87,937,1,
8,33,80,39,0,0,0,0,,528,88,696,1,
8,33,81,40,0,0,0,0,,842,114,1037,1,
8,33,82,0,0,0,0,0,,673,90,845,1,
8,33,83,1,0,0,0,0,,130,91,304,1,
8,33,84,2,0,0,0,0,,130,92,306,1,
8,33,85,3,0,0,0,0,,130,93,308,1,
8,33,86,4,0,0,0,0,,130,94,310,1,
8,33,87,5,0,0,0,0,,201,95,383,1,
8,33,88,6,0,0,0,0,,202,41,331,1,
8,33,89,7,0,0,0,0,,203,41,333,1,
8,33,90,8,1,0,1,1,41,0,41,131,1,
8,33,91,9,0,0,1,1,124,0,124,215,1,
8,33,92,10,0,0,0,0,,617,25,734,1,
8,33,93,11,0,0,0,0,,413,41,547,1,
8,33,94,12,0,0,0,0,,373,102,569,1,
8,33,95,13,0,0,0,0,,540,41,676,1,
8,33,96,14,0,0,0,0,,504,104,704,1,
8,33,97,15,0,0,0,0,,677,130,904,1,
8,33,98,16,0,0,0,0,,254,106,458,1,
8,33,99,17,0,1,0,1,107,0,107,206,1,
8,33,100,18,0,0,0,0,,296,108,504,1,
8,34,35,35,0,0,0,0,,128,42,205,1,
8,34,37,37,0,0,0,0,,180,71,288,1,
8,34,39,39,0,0,0,0,,87,47,173,1,
8,34,41,41,0,0,0,0,,347,75,463,1,
8,34,43,1,0,0,0,0,,374,77,494,1,
8,34,45,3,0,0,0,0,,169,79,293,1,
8,34,47,5,0,0,0,0,,90,55,192,1,
8,34,49,7,0,0,0,0,,123,42,214,1,
8,34,51,9,0,0,1,1,85,0,85,136,1,
8,34,53,11,0,0,0,0,,254,87,394,1,
8,34,55,13,0,0,0,0,,173,21,249,1,
8,34,57,15,0,0,0,0,,308,13,378,1,
8,34,59,17,0,0,0,0,,270,67,396,1,
8,34,61,19,0,0,0,0,,177,69,307,1,
8,34,63,21,0,0,0,0,,87,42,192,1,
8,34,65,23,0,0,0,0,,284,99,448,1,
8,34,67,25,0,0,1,1,101,0,101,168,1,
8,34,69,27,0,0,0,0,,447,103,619,1,
8,34,71,29,0,0,0,0,,247,21,339,1,
8,34,73,31,0,0,0,0,,333,81,487,1,
8,34,75,33,0,0,0,0,,209,83,367,1,
8,34,77,35,0,0,0,0,,212,42,331,1,
8,34,79,37,0,0,0,0,,348,113,540,1,
8,34,81,39,0,0,0,0,,267,89,437,1,
8,34,83,41,0,0,0,0,,684,13,780,1,
8,34,85,1,0,0,0,0,,695,93,873,1,
8,34,87,3,0,0,0,0,,132,95,314,1,
8,34,89,5,0,0,0,0,,132,97,318,1,
8,34,91,7,0,0,0,0,,207,42,340,1,
8,34,93,9,0,0,1,1,127,0,127,220,1,
8,34,95,11,0,0,0,0,,422,129,646,1,
8,34,97,13,0,0,0,0,,299,21,417,1,
8,34,99,15,0,0,0,0,,518,107,724,1,
8,35,36,36,0,0,0,0,,131,43,210,1,
8,35,37,37,0,0,0,0,,132,72,241,1,
8,35,38,38,0,0,0,0,,45,73,156,1,
8,35,39,39,0,0,0,0,,143,74,256,1,
8,35,40,40,0,0,0,0,,69,75,184,1,
8,35,41,41,0,0,0,0,,133,76,250,1,
8,35,42,42,0,0,0,0,,454,77,573,1,
8,35,44,1,0,0,0,0,,280,52,376,1,
8,35,45,2,0,0,0,0,,158,80,283,1,
8,35,46,3,0,0,0,0,,129,27,202,1,
8,35,47,4,0,0,0,0,,91,55,193,1,
8,35,48,5,0,0,0,0,,59,56,163,1,
8,35,49,6,0,0,0,0,,124,57,230,1,
8,35,50,7,0,0,0,0,,125,43,218,1,
8,35,51,8,1,0,1,1,43,0,43,94,1,
8,35,52,9,0,0,1,1,87,0,87,139,1,
8,35,53,10,0,0,1,1,88,0,88,141,1,
8,35,54,11,0,0,1,1,89,0,89,143,1,
8,35,55,12,0,0,0,0,,217,90,362,1,
8,35,56,13,0,0,0,0,,176,91,323,1,
8,35,57,14,0,0,0,0,,178,92,327,1,
8,35,58,15,0,0,0,0,,157,93,308,1,
8,35,59,16,0,0,0,0,,273,94,426,1,
8,35,60,17,0,0,0,0,,276,68,404,1,
8,35,61,18,0,0,0,0,,278,69,408,1,
8,35,62,19,0,1,0,1,70,0,70,132,1,
8,35,63,20,0,0,0,0,,181,71,315,1,
8,35,64,21,0,0,0,0,,182,43,289,1,
8,35,65,22,0,0,0,0,,289,43,397,1,
8,35,66,23,0,0,0,0,,290,101,457,1,
8,35,67,24,0,0,1,1,102,0,102,169,1,
8,35,68,25,0,0,1,1,103,0,103,171,1,
8,35,69,26,0,0,1,1,104,0,104,173,1,
8,35,70,27,0,0,1,1,105,0,105,175,1,
8,35,71,28,0,0,0,0,,414,106,591,1,
8,35,72,29,0,0,0,0,,251,107,430,1,
8,35,73,30,0,0,0,0,,253,27,353,1,
8,35,74,31,0,0,0,0,,211,109,394,1,
8,35,75,32,0,0,0,0,,212,83,370,1,
8,35,76,33,0,0,0,0,,213,84,373,1,
8,35,77,34,0,0,0,0,,214,85,376,1,
8,35,78,35,1,1,0,1,43,0,43,121,1,
8,35,79,36,0,0,0,0,,217,43,339,1,
8,35,80,37,0,0,0,0,,218,115,413,1,
8,35,81,38,0,0,0,0,,88,116,285,1,
8,35,82,39,0,0,0,0,,314,117,513,1,
8,35,83,40,0,0,0,0,,273,118,474,1,
8,35,84,41,0,0,0,0,,275,119,478,1,
8,35,85,42,0,0,0,0,,320,120,525,1,
8,35,86,0,0,0,0,0,,706,121,913,1,
8,35,87,1,0,0,0,0,,712,95,894,1,
8,35,88,2,0,0,0,0,,717,96,901,1,
8,35,89,3,0,0,0,0,,134,97,320,1,
8,35,90,4,0,0,0,0,,134,98,322,1,
8,35,91,5,0,0,0,0,,102,99,292,1,
8,35,92,6,0,0,0,0,,210,100,402,1,
8,35,93,7,0,0,0,0,,211,43,347,1,
8,35,94,8,1,0,1,1,43,0,43,137,1,
8,35,95,9,0,0,1,1,130,0,130,225,1,
8,35,96,10,0,0,1,1,131,0,131,227,1,
8,35,97,11,0,0,1,1,132,0,132,229,1,
8,35,98,12,0,0,0,0,,389,133,620,1,
8,35,99,13,0,0,0,0,,305,134,538,1,
8,35,100,14,0,0,0,0,,307,27,434,1,
8,36,37,37,0,0,0,0,,134,44,215,1,
8,36,39,39,0,0,0,0,,45,75,159,1,
8,36,41,41,0,0,0,0,,447,11,499,1,
8,36,43,43,0,0,0,0,,341,51,435,1,
8,36,45,1,0,0,0,0,,525,53,623,1,
8,36,47,3,0,0,0,0,,424,11,482,1,
8,36,49,5,0,0,0,0,,60,57,166,1,
8,36,51,7,0,0,0,0,,127,44,222,1,
8,36,53,9,0,0,1,1,89,0,89,142,1,
8,36,55,11,0,0,1,1,91,0,91,146,1,
8,36,57,13,0,0,0,0,,435,93,585,1,
8,36,59,15,0,0,0,0,,845,67,971,1,
8,36,61,17,0,0,0,0,,280,97,438,1,
8,36,63,19,0,0,0,0,,286,71,420,1,
8,36,65,21,0,0,0,0,,185,73,323,1,
8,36,67,23,0,0,0,0,,296,103,466,1,
8,36,69,25,0,0,1,1,105,0,105,174,1,
8,36,71,27,0,0,1,1,107,0,107,178,1,
8,36,73,29,0,0,0,0,,423,109,605,1,
8,36,75,31,0,0,0,0,,525,83,683,1,
8,36,77,33,0,0,0,0,,217,85,379,1,
8,36,79,35,0,0,0,0,,219,87,385,1,
8,36,81,37,0,0,0,0,,222,44,347,1,
8,36,83,39,0,0,0,0,,89,119,291,1,
8,36,85,41,0,0,0,0,,953,11,1049,1,
8,36,87,43,0,0,0,0,,1700,95,1882,1,
8,36,89,1,0,0,0,0,,727,125,941,1,
8,36,91,3,0,0,0,0,,739,99,929,1,
8,36,93,5,0,0,0,0,,104,101,298,1,
8,36,95,7,0,0,0,0,,215,44,354,1,
8,36,97,9,0,0,1,1,133,0,133,230,1,
8,36,99,11,0,0,1,1,135,0,135,234,1,
8,37,38,38,0,0,0,0,,137,15,190,1,
8,37,39,39,0,0,0,0,,46,76,161,1,
8,37,40,40,0,0,1,1,77,0,77,117,1,
8,37,41,41,0,0,1,1,78,0,78,119,1,
8,37,42,42,0,0,1,1,79,0,79,121,1,
8,37,43,43,0,0,0,0,,153,80,276,1,
8,37,44,44,0,0,0,0,,222,81,347,1,
8,37,46,1,0,0,0,0,,248,83,377,1,
8,37,47,2,0,0,0,0,,216,84,347,1,
8,37,48,3,0,0,0,0,,59,85,192,1,
8,37,49,4,0,0,0,0,,60,86,195,1,
8,37,50,5,0,0,0,0,,61,29,140,1,
8,37,51,6,0,0,0,0,,61,59,171,1,
8,37,52,7,0,0,0,0,,129,15,196,1,
8,37,53,8,1,0,1,1,45,0,45,98,1,
8,37,54,9,0,0,1,1,91,0,91,145,1,
8,37,55,10,0,0,1,1,92,0,92,147,1,
8,37,56,11,0,0,1,1,93,0,93,149,1,
8,37,57,12,0,0,1,1,94,0,94,151,1,
8,37,58,13,0,0,1,1,95,0,95,153,1,
8,37,59,14,0,0,0,0,,377,96,532,1,
8,37,60,15,0,0,0,0,,381,97,538,1,
8,37,61,16,0,0,0,0,,72,98,231,1,
8,37,62,17,0,0,0,0,,73,99,234,1,
8,37,63,18,0,0,0,0,,74,100,237,1,
8,37,64,19,0,0,0,0,,291,101,456,1,
8,37,65,20,0,0,0,0,,294,73,432,1,
8,37,66,21,0,1,0,1,74,0,74,140,1,
8,37,67,22,0,0,0,0,,189,15,271,1,
8,37,68,23,0,0,0,0,,302,15,385,1,
8,37,69,24,0,0,1,1,106,0,106,175,1,
8,37,70,25,0,0,1,1,107,0,107,177,1,
8,37,71,26,0,0,1,1,108,0,108,179,1,
8,37,72,27,0,0,1,1,109,0,109,181,1,
8,37,73,28,0,0,1,1,110,0,110,183,1,
8,37,74,29,0,0,1,1,111,0,111,185,1,
8,37,75,30,0,0,0,0,,598,112,785,1,
8,37,76,31,0,0,0,0,,603,113,792,1,
8,37,77,32,0,0,0,0,,218,114,409,1,
8,37,78,33,0,0,0,0,,220,115,413,1,
8,37,79,34,0,0,0,0,,222,29,330,1,
8,37,80,35,0,0,0,0,,223,88,391,1,
8,37,81,36,0,0,0,0,,224,89,394,1,
8,37,82,37,1,1,0,1,45,0,45,127,1,
8,37,83,38,0,0,0,0,,227,15,325,1,
8,37,84,39,0,0,0,0,,91,121,296,1,
8,37,85,40,0,0,1,1,122,0,122,207,1,
8,37,86,41,0,0,1,1,123,0,123,209,1,
8,37,87,42,0,0,1,1,124,0,124,211,1,
8,37,88,43,0,0,0,0,,663,125,876,1,
8,37,89,44,0,0,0,0,,668,126,883,1,
8,37,90,0,0,0,0,0,,244,127,461,1,
8,37,91,1,0,0,0,0,,246,128,465,1,
8,37,92,2,0,0,0,0,,248,129,469,1,
8,37,93,3,0,0,0,0,,755,130,978,1,
8,37,94,4,0,0,0,0,,761,102,957,1,
8,37,95,5,0,0,0,0,,106,103,304,1,
8,37,96,6,0,0,0,0,,106,104,306,1,
8,37,97,7,0,0,0,0,,219,15,331,1,
8,37,98,8,1,0,1,1,45,0,45,143,1,
8,37,99,9,0,0,1,1,136,0,136,235,1,
8,37,100,10,0,0,1,1,137,0,137,237,1,
8,38,39,39,0,0,0,0,,47,77,163,1,
8,38,41,41,0,0,1,1,79,0,79,120,1,
8,38,43,43,0,0,1,1,81,0,81,124,1,
8,38,45,45,0,0,0,0,,310,53,408,1,
8,38,47,1,0,0,0,0,,394,85,526,1,
8,38,49,3,0,0,0,0,,59,87,195,1,
8,38,51,5,0,0,0,0,,61,89,201,1,
8,38,53,7,0,0,0,0,,62,61,176,1,
8,38,55,9,0,0,1,1,93,0,93,148,1,
8,38,57,11,0,0,1,1,95,0,95,152,1,
8,38,59,13,0,0,1,1,97,0,97,156,1,
8,38,61,15,0,0,0,0,,633,23,717,1,
8,38,63,17,0,0,0,0,,73,101,237,1,
8,38,65,19,0,0,0,0,,75,103,243,1,
8,38,67,21,0,0,0,0,,302,15,384,1,
8,38,69,23,0,0,0,0,,93,46,208,1,
8,38,71,25,0,0,1,1,109,0,109,180,1,
8,38,73,27,0,0,1,1,111,0,111,184,1,
8,38,75,29,0,0,1,1,113,0,113,188,1,
8,38,77,31,0,0,0,0,,1135,23,1235,1,
8,38,79,33,0,0,0,0,,222,117,418,1,
8,38,81,35,0,0,0,0,,226,119,426,1,
8,38,83,37,0,0,0,0,,229,91,403,1,
8,38,85,39,0,0,0,0,,93,123,301,1,
8,38,87,41,0,0,1,1,125,0,125,212,1,
8,38,89,43,0,0,1,1,127,0,127,216,1,
8,38,91,45,0,0,0,0,,1268,99,1458,1,
8,38,93,1,0,0,0,0,,250,131,474,1,
8,38,95,3,0,0,0,0,,254,133,482,1,
8,38,97,5,0,0,0,0,,783,15,895,1,
8,38,99,7,0,0,0,0,,108,107,314,1,
8,39,40,40,0,0,1,1,79,0,79,119,1,
8,39,41,41,0,0,1,1,80,0,80,121,1,
8,39,42,42,0,0,1,1,81,0,81,123,1,
8,39,43,43,0,0,1,1,82,0,82,125,1,
8,39,44,44,0,0,1,1,83,0,83,127,1,
8,39,45,45,0,0,1,1,84,0,84,129,1,
8,39,46,46,0,0,1,1,85,0,85,131,1,
8,39,48,1,0,0,0,0,,57,87,192,1,
8,39,49,2,0,0,0,0,,58,88,195,1,
8,39,50,3,0,0,0,0,,59,89,198,1,
8,39,51,4,0,0,0,0,,60,90,201,1,
8,39,52,5,0,0,0,0,,61,91,204,1,
8,39,53,6,0,0,0,0,,62,92,207,1,
8,39,54,7,0,0,0,0,,63,31,148,1,
8,39,55,8,1,0,1,1,47,0,47,102,1,
8,39,56,9,0,0,1,1,95,0,95,151,1,
8,39,57,10,0,0,1,1,96,0,96,153,1,
8,39,58,11,0,0,1,1,97,0,97,155,1,
8,39,59,12,0,0,1,1,98,0,98,157,1,
8,39,60,13,0,0,1,1,99,0,99,159,1,
8,39,61,14,0,0,1,1,100,0,100,161,1,
8,39,62,15,0,0,1,1,101,0,101,163,1,
8,39,63,16,0,0,0,0,,72,102,237,1,
8,39,64,17,0,0,0,0,,73,103,240,1,
8,39,65,18,0,0,0,0,,74,104,243,1,
8,39,66,19,0,0,0,0,,75,105,246,1,
8,39,67,20,0,0,0,0,,76,106,249,1,
8,39,68,21,0,0,0,0,,77,107,252,1,
8,39,69,22,0,0,0,0,,78,108,255,1,
8,39,70,23,0,1,0,1,78,0,78,148,1,
8,39,71,24,0,0,1,1,110,0,110,181,1,
8,39,72,25,0,0,1,1,111,0,111,183,1,
8,39,73,26,0,0,1,1,112,0,112,185,1,
8,39,74,27,0,0,1,1,113,0,113,187,1,
8,39,75,28,0,0,1,1,114,0,114,189,1,
8,39,76,29,0,0,1,1,115,0,115,191,1,
8,39,77,30,0,0,1,1,116,0,116,193,1,
8,39,78,31,0,0,1,1,117,0,117,195,1,
8,39,79,32,0,0,0,0,,222,118,419,1,
8,39,80,33,0,0,0,0,,224,119,423,1,
8,39,81,34,0,0,0,0,,226,120,427,1,
8,39,82,35,0,0,0,0,,228,121,431,1,
8,39,83,36,0,0,0,0,,230,122,435,1,
8,39,84,37,0,0,0,0,,232,123,439,1,
8,39,85,38,0,0,0,0,,234,31,350,1,
8,39,86,39,1,1,0,1,47,0,47,133,1,
8,39,87,40,0,0,1,1,126,0,126,213,1,
8,39,88,41,0,0,1,1,127,0,127,215,1,
8,39,89,42,0,0,1,1,128,0,128,217,1,
8,39,90,43,0,0,1,1,129,0,129,219,1,
8,39,91,44,0,0,1,1,130,0,130,221,1,
8,39,92,45,0,0,1,1,131,0,131,223,1,
8,39,93,46,0,0,1,1,132,0,132,225,1,
8,39,94,0,0,0,0,0,,252,133,479,1,
8,39,95,1,0,0,0,0,,254,134,483,1,
8,39,96,2,0,0,0,0,,256,135,487,1,
8,39,97,3,0,0,0,0,,258,136,491,1,
8,39,98,4,0,0,0,0,,260,137,495,1,
8,39,99,5,0,0,0,0,,262,138,499,1,
8,39,100,6,0,0,0,0,,264,139,503,1,
8,40,41,41,0,0,1,1,81,0,81,122,1,
8,40,43,43,0,0,1,1,83,0,83,126,1,
8,40,45,45,0,0,1,1,85,0,85,130,1,
8,40,47,47,0,0,1,1,87,0,87,134,1,
8,40,49,1,0,0,1,1,89,0,89,138,1,
8,40,51,3,0,0,1,1,91,0,91,142,1,
8,40,53,5,0,0,1,1,93,0,93,146,1,
8,40,55,7,0,0,1,1,95,0,95,150,1,
8,40,57,9,0,0,1,1,97,0,97,154,1,
8,40,59,11,0,0,1,1,99,0,99,158,1,
8,40,61,13,0,0,1,1,101,0,101,162,1,
8,40,63,15,0,0,1,1,103,0,103,166,1,
8,40,65,17,0,0,1,1,105,0,105,170,1,
8,40,67,19,0,0,1,1,107,0,107,174,1,
8,40,69,21,0,0,1,1,109,0,109,178,1,
8,40,71,23,0,0,1,1,111,0,111,182,1,
8,40,73,25,0,0,1,1,113,0,113,186,1,
8,40,75,27,0,0,1,1,115,0,115,190,1,
8,40,77,29,0,0,1,1,117,0,117,194,1,
8,40,79,31,0,0,1,1,119,0,119,198,1,
8,40,81,33,0,0,1,1,121,0,121,202,1,
8,40,83,35,0,0,1,1,123,0,123,206,1,
8,40,85,37,0,0,1,1,125,0,125,210,1,
8,40,87,39,0,0,1,1,127,0,127,214,1,
8,40,89,41,0,0,1,1,129,0,129,218,1,
8,40,91,43,0,0,1,1,131,0,131,222,1,
8,40,93,45,0,0,1,1,133,0,133,226,1,
8,40,95,47,0,0,1,1,135,0,135,230,1,
8,40,97,1,0,0,1,1,137,0,137,234,1,
8,40,99,3,0,0,1,1,139,0,139,238,1,


==> anc/conjecture52/conjecture52.json <==
{
  "method": "direct mex; first exact repeat of a c-value state; fixed-length base-4 encoding",
  "scope": {
    "a": [
      2,
      8
    ],
    "b": "a < b <= 40",
    "c": "b < c <= 100",
    "primitive": true,
    "exclude_additive": true,
    "value_cap": 8000
  },
  "counts": {
    "total": 15385,
    "admissible": 7557,
    "resolved": 15385,
    "pure": 7557,
    "admissible_pure": 7557,
    "nonadmissible": 7828,
    "preperiodic": 7828,
    "nonadmissible_preperiodic": 7828,
    "violations": 0,
    "unresolved": 0,
    "admissible_preperiodic": 0,
    "nonadmissible_pure": 0
  },
  "max_values_generated": {
    "count": 1882,
    "ruleset": [
      8,
      36,
      87
    ]
  },
  "unresolved": [],
  "violations": [],
  "prefix_counterexample": {
    "a": 2,
    "b": 3,
    "length": 7,
    "zero_indicator_prefix": "1100011",
    "base_grundy_prefix": [
      0,
      0,
      1,
      1,
      2,
      0,
      0
    ],
    "finite_word_periods": [
      5,
      6,
      7
    ],
    "least_base_period_mu": 5,
    "counterexample_period": 6,
    "six_not_divisible_by_mu": true,
    "lemma63_cyclic_a_collisions": [
      0,
      1
    ],
    "lemma63_cyclic_b_collisions": [
      1
    ],
    "lemma63_hypotheses_hold": false
  },
  "runtime_seconds": 1.426,
  "script_sha256": "ac3379ae21a88e239a6ad68f7d835b256a083a5bce61af70c4047921c09e8704",
  "csv_sha256": "e66f11b2deed103e18b4b3f40c980915859b443fcaa598712cebf3ffc9797bd4",
  "expected_counts_for_comparison_only": {
    "total": 15385,
    "admissible": 7557,
    "nonadmissible": 7828
  },
  "not_a_general_proof": true
}


==> anc/lean-verification/CheckAxioms.lean <==
/-
  Environment-level axiom audit (fail-closed).

  Instead of parsing sources or listing theorem names by hand, this program
  walks the elaborated environment, so declarations added anywhere in the
  library — root module, any namespace, whitespace or modifiers, or
  macro-generated — are audited automatically. It enforces:

  (1) The set of axioms that originate from a module of this library (or
      from this file) is EXACTLY the sixteen pinned `native_decide`
      certificate names listed in `nativeCerts` below (the certificates of
      the nine `game_*` instance theorems; the pinned toolchain fixes
      the full certificate names). Any other library-origin axiom, and
      any missing certificate, aborts the audit.
  (2) Every theorem that originates from a module of this library satisfies,
      via `Lean.collectAxioms`:
        - theorems in the `game_*` instance family (a name component
          starting with `game_`) use at most
          {propext, Classical.choice, Quot.sound, Lean.ofReduceBool,
           Lean.trustCompiler} together with members of `nativeCerts`;
        - every other theorem uses at most
          {propext, Classical.choice, Quot.sound}.
      In particular no theorem may depend on `sorryAx`.
  (3) The set of public `game_*` theorems that carry native certificates is
      exactly the nine bearers.

  Any violation throws, so `lake env lean CheckAxioms.lean` exits nonzero.
-/
import SubGameLib
import Lean

open Lean

def bearers : List Name :=
  [`SubGame.game_3_8_24_periodic, `SubGame.game_3_8_24_least,
   `SubGame.game_3_8_26_periodic, `SubGame.game_3_8_26_least,
   `SubGame.game_3_8_26_band,
   `SubGame.game_1_3_5_period6, `SubGame.game_1_3_5_period2,
   `SubGame.game_2_14_34_period36, `SubGame.game_2_14_34_period4]

def pureAxioms : List Name := [`propext, `Classical.choice, `Quot.sound]

def nativeSideAxioms : List Name := [`Lean.ofReduceBool, `Lean.trustCompiler]

/-- The sixteen native_decide certificate axioms of the nine instance
    theorems, pinned by their complete names (Lean 4.31.0; names listed below). -/
def nativeCerts : List Name :=
  [`SubGame.game_1_3_5_period2._native.native_decide.ax_1_1,
   `SubGame.game_1_3_5_period6._native.native_decide.ax_1_1,
   `SubGame.game_2_14_34_period36._native.native_decide.ax_1_1,
   `SubGame.game_2_14_34_period4._native.native_decide.ax_1_1,
   `SubGame.game_3_8_24_least._native.native_decide.ax_1_1,
   `SubGame.game_3_8_24_periodic._native.native_decide.ax_1_1,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_1,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_2,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_3,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_4,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_5,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_6,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_7,
   `SubGame.game_3_8_26_band._native.native_decide.ax_1_8,
   `SubGame.game_3_8_26_least._native.native_decide.ax_1_1,
   `SubGame.game_3_8_26_periodic._native.native_decide.ax_1_1]

/-- Is `ax` one of the sixteen pinned certificates? -/
def isBearerCert (ax : Name) : Bool :=
  nativeCerts.contains ax

/-- Does the name contain a component starting with `game_` (the instance
    family: the bearers and their compiler-generated auxiliaries)? -/
def inGameFamily : Name → Bool
  | .str p s => s.startsWith "game_" || inGameFamily p
  | .num p _ => inGameFamily p
  | .anonymous => false

#eval show CoreM Unit from do
  let env ← getEnv
  let mods := env.header.moduleNames
  let isOurs (n : Name) : Bool :=
    match env.getModuleIdxFor? n with
    | some i => ((mods[i.toNat]?).getD .anonymous).getRoot == `SubGameLib
    | none => true
  -- (1) library-origin axioms must be exactly the sixteen pinned certificates
  let mut libAxioms : Array Name := #[]
  let mut theorems : Array Name := #[]
  for (n, ci) in env.constants.toList do
    match ci with
    | .axiomInfo _ =>
        if isOurs n then
          libAxioms := libAxioms.push n
          unless isBearerCert n do
            throwError s!"AUDIT FAIL: library declares a non-certificate axiom {n}"
    | .thmInfo _ =>
        if isOurs n then
          theorems := theorems.push n
    | _ => pure ()
  for c in nativeCerts do
    unless libAxioms.contains c do
      throwError s!"AUDIT FAIL: pinned certificate {c} is absent from the environment"
  unless libAxioms.size == nativeCerts.length do
    throwError s!"AUDIT FAIL: {libAxioms.size} library-origin axioms, expected {nativeCerts.length}"
  -- (2) per-theorem axiom dependencies
  let mut publicCount := 0
  let mut nativeBearersSeen : Array Name := #[]
  for n in theorems do
    let axs ← collectAxioms n
    let game := inGameFamily n
    let mut carriesCert := false
    for ax in axs do
      if pureAxioms.contains ax then
        continue
      if game && (nativeSideAxioms.contains ax || isBearerCert ax) then
        carriesCert := carriesCert || isBearerCert ax
        continue
      throwError s!"AUDIT FAIL: theorem {n} depends on disallowed axiom {ax}"
    unless n.isInternal do
      publicCount := publicCount + 1
      if carriesCert && !nativeBearersSeen.contains n then
        nativeBearersSeen := nativeBearersSeen.push n
  -- (3) the public cert-carrying set is exactly the nine bearers
  for b in bearers do
    unless nativeBearersSeen.contains b do
      throwError s!"AUDIT FAIL: expected bearer {b} carries no certificate"
  for n in nativeBearersSeen do
    unless bearers.contains n do
      throwError s!"AUDIT FAIL: unexpected native_decide bearer {n}"
  IO.println s!"axiom audit (environment-level): {theorems.size} library theorems audited \
({publicCount} public); library-origin axioms are exactly the {nativeCerts.length} pinned \
native_decide certificates of the {bearers.length} game_* instances; every non-instance \
theorem uses only propext/Classical.choice/Quot.sound"


==> anc/lean-verification/README.md <==
# Lean formalization of "Purely Periodic Three-move Subtraction Games"

This library formalizes the statements listed below with symbolic parameters
or, where specified, fixed numerical instances. It uses Lean 4.31.0
(`lean-toolchain`) without Mathlib and contains 41 modules.

The formalization is based on commit
`3c3d49bf2a9fddc24d1dd5b496c21072b9a823c9` of the author's verification
repository. Declarations and proofs are unchanged; comments have been edited
for publication. The files are not byte-identical to the baseline commit.
The correspondence table and numbered references in the comments use the
current manuscript numbering.

## Reproduction and trust base

From this directory, run:

```sh
bash check.sh
```

The script runs `lake build`, checks the sources for `sorry` tokens and
`axiom` declarations, and runs `lake env lean CheckAxioms.lean`.
The last check enumerates every theorem in the elaborated library environment
(2,961 theorems, including 252 public declarations) and applies
`Lean.collectAxioms` to each. It fails on any disallowed dependency.

Every theorem outside the `game_*` instance family depends only on
`propext`, `Quot.sound`, and, where needed, `Classical.choice`.
The nine `game_*` instance theorems concern the four rulesets
`{3,8,24}`, `{3,8,26}`, `{1,3,5}`, and `{2,14,34}`. These are the only public
theorems carrying the 16 `native_decide` certificates listed by their full
names in `CheckAxioms.lean`. The instance family may additionally use
`Lean.ofReduceBool` and `Lean.trustCompiler`. No general theorem uses these
certificates or compiler-trust axioms, and no theorem depends on `sorryAx`.
The only library-origin axioms are the 16 listed certificates.

## Coverage and limitations

The table below uses the current paper's numbering. The Lean binder `π`
denotes the candidate period written `P` in the paper. A Lean proof of a
statement does not certify every intermediate step of a different handwritten
proof of that statement.

- The base generator, the cut-and-repeat generator, the sufficient angle
  tests, the covered non-additive least periods, and the non-additive
  L-function reconstruction have general Lean proofs.
- The low-ratio `c+a` bracket formula is proved by `TwoTerm.twoterm`.
  Its generator equality, identification with the P-set, and least period
  use separate hypotheses and results; Table 1 combines these facts.
- The count expression using `C_a`, the high-ratio `c+a` and short `c+b`
  arithmetic rewrites, and the two-window rank/unrank expression for the
  `c+b` band are not stated as Lean theorems. `CutGen.bandL` represents the
  band by a filtered finite list and proves the resulting generator correct.
- The additive result is formalized in separate even/odd forms. The uniform
  expression using `N=C_a(b)` and `Q=lcm(a,N)`, its arithmetic equivalence to
  those forms, and the paper's overlap-and-covering proof are not formalized.
  General dilation results do not by themselves formalize every case of a
  uniform expression for all `1 <= a < b`.
- The proof of Lemma 22 through a common identity for Lambda, the combined
  difference-set calculation in Appendix A, and the prefix-and-gluing proof
  of Theorem 23 are handwritten proof routes. The Lean proofs establish the
  corresponding results through separate arguments.
- Table 2's general `a=1` classification and formulas are not formalized.
  Fixed-game certificates do not prove that classification.

Ferguson's pairing, Fine–Wilf, base and additive periodicity, and the least
period results used by the formalization are proved in Lean rather than
assumed from citations. There is no standalone Lean theorem stating the full
two-move least-period classification; `min_inert` proves the needed inert
case. The necessity conjectures remain unproved. No claim is made that
P-periods and Grundy periods agree for all three-move subtraction games.

## Paper–Lean correspondence

| Paper (current numbering) | Lean theorem(s) | Module |
|---|---|---|
| Def. 3 / Lemma 4 (S-recurrence, uniqueness; the manuscript states them for every finite S, formalized here for the two- and three-move cases the paper uses) | `ppos2/3_spec`, `uniq2/3` | Engine, Base |
| Lemma 5 (dilation, full) | `dilation_ppos/grundy` (the identity); `dilation_least_period`, `dilation_least_pre`, `dilation_w0`, `pset_dilation_least` (least period and pre-period scale by g; W₀ dilates) | Dilation, EvPeriod |
| Prop. 7 (base closed form, incl. the nim-value lift) | `prop_base` (pattern), `wB_ppos/mono/complete` (generator), `grundy2_per`, `grundy2_zero/one`, `grundy2_le_two` (value level) | BaseRec, BaseGen, Corollaries, Grundy2 |
| Rem. 9 (𝒵 facts, incl. a, b ∈ Θ_{a+b}) | `zb_shift_a`, `wcoll_a/b`, `low_block`, `zb_le`, `t0_at_a`, `t0_at_b` | Base, Verify |
| Lemma 10 (Ferguson) | `ferguson` (3-move), `grundy2_one` (base) | Grundy, Grundy2 |
| Lemma 11 (descent) | `descent` | Grundy2 |
| Lemma 12 (Avoidance) | `avoid_iff_diff` (part i), `arc_diff` (part ii for a single pair of arcs, the building block of the finite union, with the span hypothesis the paper states for its arc conclusion) | AvoidArcs |
| Lemma 13 (Index form) | `diffspec` (Nat), `diffspec_int` (all integers x), `diffspec_sum` (multi-term) | DiffSpec |
| Lemma 14 (inert differences, 3 shapes) | `idiff_small/harmonic/general` | Circle |
| Def. 15 / Lemma 16 (sieve) | `sieveT`, `sieve` (+ `below_c`) | Engine |
| Prop. 18 (sieve window form) | `sieveform_ca`, `sieveform_cb`, `D_intervals` | SieveForm |
| Def. 19 ((T)-conditions) | `T0/T1/T2`, `K1/K2` | Theta |
| Prop. 20 (difference-set instances) | `instance_T0/T1/T2` (+ `avoid_lz_iff_k1`, `avoid_dl_iff_k2`) | AvoidArcs, Theta |
| Lemma 22 ((K1)(K2)) | `t2_iff_k1k2` | Theta |
| **Thm. 23 (Sufficient criterion, unified)** | `thm_verify`; branch inputs `inert_sufficient`, `phase_ca`, `phase_cb` | Verify (Inert, PhaseCa, PhaseCb) |
| Lemma 24 (two universal c+a angles) | `ca_angle_b`, `ca_angle_delta` | Verify |
| Prop. 25 (inert iff + values) | `inert_iff` (both directions, without the condition c ≥ 2(a+b) used in Prop. 55), `prop_inert_iff`, `inert_grundy` | Verify, InertValues |
| Prop. 26 (Θ_{c+a} for b ≤ 2a) | `theta_ca_small` | ThetaCaSmall |
| **Thm. 27 (arc decomposition of Θ_{c+a}, all shapes)** | `theta_ca_small` (b ≤ 2a), `theta_ca_harmonic_odd`, `theta_ca_harmonic_even`, `theta_ca_exact` (the three b > 2a regimes, each a full iff) | ThetaCaSmall, ThetaCaExact |
| Prop. 29 (arc differences 𝒵−Λ, Λ−D) | `arcdiff_zl_even/odd`, `arcdiff_ld_even/odd` | ArcDiff |
| Thm. 30 (Θ_{c+b} arc decomposition, formalized as a membership equivalence against the explicit arc formula `CB`) | `thetacb`, `thetacb_harmonic` | Arcs |
| Thm. 31 (cut generator) | `count_identity`, `wS_ppos/mono/complete` | CutGen |
| Cor. 33 (two-term form) | `nc_twoterm`, `twotermE_cases`, `twoterm`, `twoterm_ppos` | TwoTerm |
| **Thm. 34 (Main Theorem)** | `main_inert/ca/cb` (periodicity + closed form), `min_inert/ca/cb` (least period), `min_grundy_inert/ca/cb` (value level) | MainW0, Minimality, Verify |
| **Thm. 36 (additive parity formulas)** | `additive_even/odd` (closed forms), `bracket_even/odd` (the bracket sets {α_n}), `min_add_even/odd` (least period), `grundy_periodic_add_even/odd`, `min_grundy_add_even/odd` (value level, q = 0) | AdditiveEven, AdditiveOdd, AddMin |
| Rem. 37 (proved even-η clause) | `remark_additive_dilate` | Remark35 |
| Def. 39–Lemma 41 (L-function machinery) | `Vf/Lf/Ff`, `vf_iff`, V-structure & `runstart_na_b/c`; the closed form L(v) = (v − Π_a(v))/a − 2 stated after Def. 39 is `lf_closed`, and its explicit window form under (H) (the paragraph before Lemma 40) is `lf_window`, with the displayed formula itself as `lf_closed_form` | Lfun, LfClosed |
| **Thm. 42 (reconstruction)** | non-additive rows: `lfun_ca`, `lfun_cb`, `lfun_inert` (via `lfunction_sieve`); additive values: `grundy_periodic_add_*` and the Cor. 46 classes `add_w2/add_w3` — see the exceptions note below | Lfun, LfunInert, AddMin, AddValues |
| Cor. 43 / Cor. 44 | `grundy_periodic_ca/cb`, `seam_ca/cb` | Corollaries |
| Cor. 46 (additive value classes) | `add_w2`, `add_w3` (counting-free proof) | AddValues |
| Lemma 47 (same least period) | `period_transfer_ca/cb` (every period transfers, both directions); additive via `grundy_periodic_add_*` + zeros | Verify, AddMin |
| Prop. 48 (minimality, all rows incl. additive) | `min_inert/ca/cb`, `min_add_even/odd` (P-set), `min_grundy_*` (values) | Minimality, AddMin, Verify |
| Cor. 49 (primitive zone disjointness) | `zones_disjoint` (hypotheses: a >= 2, gcd(a,b,c) = 1) | Verify |
| Lemma 54 / Prop. 55 (necessity, inert) | `smallperiod`, `inert_necessity` (this direction uses c ≥ 2(a+b)) | Corollaries |
| Lemma 60 (gap windows Ω) | `windows_case_i…v`, `omega_min`, `omega_a` | Windows |
| Prop. 61 (even harmonic c+b: Θ_{c+b} ⊆ aℤ, hence no admissible angle arises from a primitive ruleset) | `even_harmonic_cb`, `even_harmonic_cb_empty` | EvenHarmonic |
| Lemmas 62–63 (quotient, prefix rigidity) | the ingredients as used in `min_*`: `prefix_mu`, `period_reduce`, `fine_wilf`, `cyclic_avoid_a/b` — see the exceptions note below | PrefixMu, Periods, FineWilf |
| Ex. 1 / Fig. 2 / Rem. 35, 53 (instances) | `game_3_8_24_*`, `game_3_8_26_*`, `game_1_3_5_*`, `game_2_14_34_*` | Engine |

**Not formalized:** Conjectures 52, 56, and 57; Proposition 59 (the reduction
among conjecture formulations); prose remarks without mathematical claims;
and the citation-based comparisons in Remark 38. The additive assertions
themselves have the proofs identified in the table.

**Partial correspondence:**

1. The additive branch of Theorem 42 is covered in the equivalent Corollary 46
   form (`add_w2`, `add_w3`, and `grundy_periodic_add_*`). Its L-parity reading
   is not a separate Lean theorem.
2. Lemma 62 is not a standalone Lean statement about cyclic indicator words.
   Its ingredients enter minimality through `period_reduce` and the cyclic
   avoidance results.
3. Lemma 63 is an equivalence in the paper. `prefix_mu` proves the direction
   used for minimality: the avoidance conditions imply the divisibility
   alternatives.


==> anc/lean-verification/SubGameLib.lean <==
import SubGameLib.Engine
import SubGameLib.Base
import SubGameLib.BaseRec
import SubGameLib.Grundy
import SubGameLib.Theta
import SubGameLib.Inert
import SubGameLib.Circle
import SubGameLib.PhaseCa
import SubGameLib.PhaseCb
import SubGameLib.ThetaCaSmall
import SubGameLib.MainW0
import SubGameLib.FineWilf
import SubGameLib.AdditiveEven
import SubGameLib.Grundy2
import SubGameLib.Periods
import SubGameLib.PrefixMu
import SubGameLib.InertValues
import SubGameLib.Lfun
import SubGameLib.Minimality
import SubGameLib.Corollaries
import SubGameLib.LfunInert
import SubGameLib.BaseGen
import SubGameLib.CutGen
import SubGameLib.FinCount
import SubGameLib.AdditiveOdd
import SubGameLib.AddValues
import SubGameLib.Arcs
import SubGameLib.Dilation
import SubGameLib.DiffSpec
import SubGameLib.AvoidArcs
import SubGameLib.SieveForm
import SubGameLib.TwoTerm
import SubGameLib.Windows
import SubGameLib.ArcDiff
import SubGameLib.EvPeriod
import SubGameLib.AddMin
import SubGameLib.Verify
import SubGameLib.Remark35
import SubGameLib.EvenHarmonic
import SubGameLib.ThetaCaExact
import SubGameLib.LfClosed


==> anc/lean-verification/SubGameLib/AddMin.lean <==
/-
  Additive games {a, b, a+b} (paper Theorem 36): bracket
  identification of the zero set, LEAST-period statements for the P-set,
  and value-level (Grundy) periodicity with the same least period.

  Contents:
    bracket_even            : ABe on [0, pAdd) is exactly the seedW-bracket image
    bracket_odd             : WO is exactly the alphaO-bracket image
    min_add_even/odd        : no 0 < d < pAdd (resp. pAddOdd) is a period of
                              ppos3 a b (a+b)  ("unique big gap" argument)
    grundy_periodic_add_even/odd : grundy3 is pAdd- (resp. pAddOdd-) periodic
    min_grundy_add_even/odd : and that period is least for the value sequence

  Proof of minimality (both parities): the pattern PAT (= ABe / WO mod p) has a
  UNIQUE "big gap": its last zero in [0,p) is z* with z* + (a+b) + 1 = p, and
  after every other zero r there is a zero at distance i with 1 ≤ i ≤ a+b and
  r + i < p.  A period d shifts the big-gap start z* to z* + d, whose residue
  must again start a big gap, forcing (z*+d) % p = z*, hence p ∣ d — absurd for
  0 < d < p.  In the odd case the interior-gap bound needs gcd(a, mE a b) = 1,
  which follows from gcd(a,b) = 1 since mE ≡ b ≡ ep (mod a).
-/
import SubGameLib.AdditiveEven
import SubGameLib.AdditiveOdd
import SubGameLib.AddValues
import SubGameLib.Periods
import SubGameLib.Lfun

set_option linter.unusedVariables false

namespace SubGame

/-! ### chart helpers -/

/-- `seedW` on the block `j*a+t` (`t<a`) doubles the block index
    (private copy of the chart fact used throughout the library). -/
private theorem seedW_blk (a j t : Nat) (ht : t < a) :
    seedW a (j * a + t) = 2 * j * a + t := by
  have ha : 0 < a := by omega
  have hc : j * a + t = a * j + t := by rw [Nat.mul_comm]
  unfold seedW
  rw [hc, Nat.mul_add_div ha j t, Nat.div_eq_of_lt ht, Nat.add_zero, Nat.mul_comm a j]
  have e3 : 2 * j * a = j * a + j * a := by rw [Nat.two_mul, Nat.add_mul]
  omega

/-- Block characterisation of the even-η additive pattern. -/
private theorem abe_iff (a b j t : Nat) (ht : t < a) :
    ABe a b (j * a + t) = true ↔ (j % 2 = 0 ∧ j ≤ et a b) := by
  unfold ABe
  simp only [Bool.and_eq_true, decide_eq_true_eq]
  rw [blk_mod_lt a j t ht, blk_lt ht]
  omega

private theorem abe_false (a b j t : Nat) (ht : t < a)
    (h : ¬(j % 2 = 0 ∧ j ≤ et a b)) : ABe a b (j * a + t) = false := by
  cases hv : ABe a b (j * a + t) with
  | false => rfl
  | true => exact absurd ((abe_iff a b j t ht).mp hv) h

/-! ### The even bracket -/

/-- Within one additive period, the η-even pattern `ABe` is exactly the image
    of the bracket seed `seedW` on the index range `[0, (η/2+1)a)`. -/
theorem bracket_even (a b : Nat) (ha : 0 < a) (hab : a < b) (heven : et a b % 2 = 0) :
    ∀ r, r < pAdd a b →
      (ABe a b r = true ↔ ∃ n, n < (et a b / 2 + 1) * a ∧ seedW a n = r) := by
  intro r hr
  constructor
  · intro h
    obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
    obtain ⟨hj2, hjE⟩ := (abe_iff a b j t ht).mp h
    obtain ⟨u, rfl⟩ : ∃ u, j = 2 * u := ⟨j / 2, by omega⟩
    refine ⟨u * a + t, ?_, ?_⟩
    · exact (blk_lt ht).mpr (by omega)
    · exact seedW_blk a u t ht
  · intro h
    obtain ⟨n, hn, rfl⟩ := h
    obtain ⟨u, t, ht, rfl⟩ := decomp a n ha
    have hu : u < et a b / 2 + 1 := (blk_lt ht).mp hn
    rw [seedW_blk a u t ht]
    exact (abe_iff a b (2 * u) t ht).mpr ⟨by omega, by omega⟩

/-! ### The odd bracket -/

/-- The η-odd pattern `WO` is exactly the image of the two-tier bracket
    generator `alphaO` on the index range `[0, a·m)`. -/
theorem bracket_odd (a b : Nat) :
    ∀ r, WO a b r = true ↔ ∃ n, n < a * mE a b ∧ alphaO a b n = r := by
  intro r
  unfold WO
  rw [List.any_eq_true]
  constructor
  · intro h
    obtain ⟨n, hmem, hn⟩ := h
    rw [beq_iff_eq] at hn
    exact ⟨n, List.mem_range.mp hmem, hn⟩
  · intro h
    obtain ⟨n, hn, he⟩ := h
    refine ⟨n, List.mem_range.mpr hn, ?_⟩
    rw [beq_iff_eq]
    exact he

/-! ### the α-enumeration: monotonicity, top value, consecutive gaps -/

private theorem alpha_def (a b n : Nat) :
    alphaO a b n = n + a * (n / a) + b * (n / mE a b) := rfl

private theorem alpha_mono (a b n n' : Nat) (h : n < n') :
    alphaO a b n < alphaO a b n' := by
  have h1 : n / a ≤ n' / a := Nat.div_le_div_right (Nat.le_of_lt h)
  have h2 : a * (n / a) ≤ a * (n' / a) := Nat.mul_le_mul_left a h1
  have h3 : n / mE a b ≤ n' / mE a b := Nat.div_le_div_right (Nat.le_of_lt h)
  have h4 : b * (n / mE a b) ≤ b * (n' / mE a b) := Nat.mul_le_mul_left b h3
  have e1 := alpha_def a b n
  have e2 := alpha_def a b n'
  omega

private theorem alpha_mono_le (a b n n' : Nat) (h : n ≤ n') :
    alphaO a b n ≤ alphaO a b n' := by
  rcases Nat.eq_or_lt_of_le h with he | hl
  · rw [he]; exact Nat.le_refl _
  · exact Nat.le_of_lt (alpha_mono a b n n' hl)

/-- The last generated value sits exactly `a+b+1` below the period. -/
private theorem alpha_top (a b N : Nat) (ha : 0 < a) (hm0 : 0 < mE a b)
    (hN : N + 1 = a * mE a b) :
    alphaO a b N + a + b + 1 = pAddOdd a b := by
  obtain ⟨M, hM⟩ : ∃ M, mE a b = M + 1 := ⟨mE a b - 1, by omega⟩
  obtain ⟨A, hA⟩ : ∃ A, a = A + 1 := ⟨a - 1, by omega⟩
  have hc3 : a * mE a b = a * M + a := by rw [hM, Nat.mul_add, Nat.mul_one]
  have hc4 : a * M = M * a := Nat.mul_comm a M
  have hNe1 : N = M * a + A := by omega
  have hc6 : M * a = M * A + M := by rw [hA, Nat.mul_add, Nat.mul_one]
  have hc7 : A * M = M * A := Nat.mul_comm A M
  have hc5 : mE a b * A = M * A + A := by rw [hM, Nat.add_mul, Nat.one_mul]
  have hNe2 : N = M + mE a b * A := by omega
  have hdiv : N / mE a b = A := by
    rw [hNe2, Nat.add_mul_div_left M A hm0,
      Nat.div_eq_of_lt (by omega : M < mE a b), Nat.zero_add]
  have hseed : seedW a N = 2 * M * a + A := by
    rw [hNe1]; exact seedW_blk a M A (by omega)
  have hal : alphaO a b N = seedW a N + b * (N / mE a b) := rfl
  have hp : pAddOdd a b = 2 * a * mE a b + a * b := rfl
  have c1 : 2 * M * a = 2 * (M * a) := Nat.mul_assoc 2 M a
  have c2 : 2 * a * mE a b = 2 * (a * mE a b) := Nat.mul_assoc 2 a (mE a b)
  have c8 : a * b = A * b + b := by rw [hA, Nat.add_mul, Nat.one_mul]
  have c9 : b * A = A * b := Nat.mul_comm b A
  rw [hal, hdiv, hseed, hp]
  omega

/-- One division step: `(n+1)/s` either stays or increments, and in the
    latter case `s` divides `n+1`. -/
private theorem div_succ (s n : Nat) (hs : 0 < s) :
    (n + 1) / s = n / s ∨ ((n + 1) / s = n / s + 1 ∧ s ∣ (n + 1)) := by
  have hd := Nat.div_add_mod n s
  have hm : n % s < s := Nat.mod_lt n hs
  by_cases hc : n % s + 1 < s
  · left
    have he : n + 1 = s * (n / s) + (n % s + 1) := by omega
    rw [he, Nat.mul_add_div hs, Nat.div_eq_of_lt hc, Nat.add_zero]
  · right
    have hmul : s * (n / s + 1) = s * (n / s) + s := by rw [Nat.mul_add, Nat.mul_one]
    have he : n + 1 = s * (n / s + 1) := by omega
    constructor
    · have he0 : n + 1 = s * (n / s + 1) + 0 := by omega
      rw [he0, Nat.mul_add_div hs, Nat.zero_div, Nat.add_zero]
    · exact ⟨n / s + 1, he⟩

private theorem mE_pos (a b : Nat) (ha : 0 < a) (hodd : et a b % 2 = 1) :
    0 < mE a b := by
  have h1 : 1 ≤ (et a b + 1) / 2 := by omega
  have h2 : 1 * a ≤ ((et a b + 1) / 2) * a := mul_le_r a h1
  rw [Nat.one_mul] at h2
  have hd : mE a b = ((et a b + 1) / 2) * a + ep a b := rfl
  omega

/-- `gcd(a, mE a b) = 1` from `gcd(a,b) = 1`: both `mE` and `b` are
    congruent to `ep a b` modulo `a`. -/
private theorem gcd_a_mE (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hodd : et a b % 2 = 1) (hgcd : Nat.gcd a b = 1) :
    Nat.gcd a (mE a b) = 1 := by
  have hF : ep a b < a := ep_lt a b ha
  have hdec := et_ep_dec a b
  obtain ⟨k, hk⟩ : ∃ k, et a b = 2 * k + 1 := ⟨et a b / 2, by omega⟩
  have hme : mE a b = (k + 1) * a + ep a b := by
    unfold mE
    rw [hk]
    have h2 : (2 * k + 1 + 1) / 2 = k + 1 := by omega
    rw [h2]
  have h1 : mE a b % a = ep a b := by
    rw [hme, Nat.add_comm ((k + 1) * a) (ep a b), Nat.add_mul_mod_self_right,
      Nat.mod_eq_of_lt hF]
  have hb_eq : b = ep a b + (et a b + 1) * a := by
    have he : (et a b + 1) * a = et a b * a + a := succ_mul' (et a b) a
    omega
  have h2 : b % a = ep a b := by
    have hx : (ep a b + (et a b + 1) * a) % a = ep a b := by
      rw [Nat.add_mul_mod_self_right, Nat.mod_eq_of_lt hF]
    rw [← hb_eq] at hx
    exact hx
  calc Nat.gcd a (mE a b) = Nat.gcd (mE a b % a) a := Nat.gcd_rec a (mE a b)
    _ = Nat.gcd (b % a) a := by rw [h1, h2]
    _ = Nat.gcd a b := (Nat.gcd_rec a b).symm
    _ = 1 := hgcd

/-- The consecutive-α gap: always one of `1`, `1+a`, `1+b` (never `1+a+b`,
    which would need `a ∣ n+1` and `mE ∣ n+1` simultaneously — impossible
    below `a·mE` when `gcd(a, mE) = 1`). -/
private theorem alpha_step (a b n : Nat) (ha2 : 2 ≤ a) (hab : a < b)
    (hm0 : 0 < mE a b) (hgam : Nat.gcd a (mE a b) = 1)
    (hn1 : n + 1 < a * mE a b) :
    ∃ i, 1 ≤ i ∧ i ≤ a + b ∧ alphaO a b (n + 1) = alphaO a b n + i := by
  have ha : 0 < a := by omega
  have e1 := alpha_def a b (n + 1)
  have e2 := alpha_def a b n
  rcases div_succ a n ha with hda | ⟨hda, hdvda⟩
  · rcases div_succ (mE a b) n hm0 with hdm | ⟨hdm, hdvdm⟩
    · refine ⟨1, by omega, by omega, ?_⟩
      rw [hda, hdm] at e1
      omega
    · refine ⟨1 + b, by omega, by omega, ?_⟩
      rw [hda, hdm] at e1
      have hh : b * (n / mE a b + 1) = b * (n / mE a b) + b := by
        rw [Nat.mul_add, Nat.mul_one]
      omega
  · rcases div_succ (mE a b) n hm0 with hdm | ⟨hdm, hdvdm⟩
    · refine ⟨1 + a, by omega, by omega, ?_⟩
      rw [hda, hdm] at e1
      have hh : a * (n / a + 1) = a * (n / a) + a := by
        rw [Nat.mul_add, Nat.mul_one]
      omega
    · exfalso
      have hl : Nat.lcm a (mE a b) ∣ (n + 1) := Nat.lcm_dvd hdvda hdvdm
      have hgl := Nat.gcd_mul_lcm a (mE a b)
      rw [hgam, Nat.one_mul] at hgl
      have hle : Nat.lcm a (mE a b) ≤ n + 1 := Nat.le_of_dvd (by omega) hl
      omega

/-! ### the unique-big-gap engine -/

/-- Abstract minimality: if `f` is the `p`-periodic extension of a pattern
    `PAT` whose last one in `[0,p)` sits at `zs = p - c - 1` (a "big gap" of
    length `c` closes the period) while every other one is followed by a one
    at distance `≤ c` (staying inside `[0,p)`), then no `0 < d < p` is a
    period of `f`. -/
private theorem min_of_gap (f PAT : Nat → Bool) (p c zs : Nat)
    (hclosed : ∀ x, f x = PAT (x % p))
    (hzs : zs + c + 1 = p)
    (hzs_true : PAT zs = true)
    (htail : ∀ y, zs < y → y < p → PAT y = false)
    (hgap : ∀ r, r < p → PAT r = true → r ≠ zs →
      ∃ i, 1 ≤ i ∧ i ≤ c ∧ r + i < p ∧ PAT (r + i) = true) :
    ∀ d, 0 < d → d < p → ¬ IsPeriod f d := by
  intro d hd0 hdp hper
  have hp0 : 0 < p := by omega
  have hzslt : zs < p := by omega
  have hfzs : f zs = true := by
    rw [hclosed zs, Nat.mod_eq_of_lt hzslt]
    exact hzs_true
  have hfzsd : f (zs + d) = true := by
    rw [hper zs]
    exact hfzs
  have hrPAT : PAT ((zs + d) % p) = true := by
    rw [← hclosed (zs + d)]
    exact hfzsd
  have hrlt : (zs + d) % p < p := Nat.mod_lt _ hp0
  by_cases hrz : (zs + d) % p = zs
  · -- the shifted big-gap start has the same residue: p ∣ d, absurd
    have hq := Nat.div_add_mod (zs + d) p
    have hpq : p * ((zs + d) / p) = d := by omega
    rcases Nat.eq_zero_or_pos ((zs + d) / p) with h0 | h1
    · rw [h0, Nat.mul_zero] at hpq
      omega
    · have hge : p * 1 ≤ p * ((zs + d) / p) := Nat.mul_le_mul_left p h1
      rw [Nat.mul_one] at hge
      omega
  · -- otherwise a pattern-one lands inside the shifted big gap
    obtain ⟨i, hi1, hic, hip, hPATi⟩ := hgap ((zs + d) % p) hrlt hrPAT hrz
    have hzi_lt : zs + i < p := by omega
    have hzi_false : f (zs + i) = false := by
      rw [hclosed (zs + i), Nat.mod_eq_of_lt hzi_lt]
      exact htail (zs + i) (by omega) hzi_lt
    have hmod : (zs + d + i) % p = (zs + d) % p + i := by
      have hq := Nat.div_add_mod (zs + d) p
      have he : zs + d + i = p * ((zs + d) / p) + ((zs + d) % p + i) := by omega
      rw [he, Nat.mul_add_mod, Nat.mod_eq_of_lt hip]
    have htrue : f (zs + d + i) = true := by
      rw [hclosed (zs + d + i), hmod]
      exact hPATi
    have hcontra := hper (zs + i)
    rw [show zs + i + d = zs + d + i from by omega, htrue, hzi_false] at hcontra
    exact Bool.noConfusion hcontra

/-! ### Least period, η even -/

/-- No `0 < d < pAdd` is a period of the additive P-set (η even):
    `pAdd` is the least period. -/
theorem min_add_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (heven : et a b % 2 = 0) (hgcd : Nat.gcd a b = 1) :
    ∀ d, 0 < d → d < pAdd a b → ¬ IsPeriod (ppos3 a b (a+b)) d := by
  have hsucc1 : (et a b + 1) * a = et a b * a + a := succ_mul' (et a b) a
  have hsucc2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul' (et a b + 1) a
  have hp_def : pAdd a b = (et a b + 2) * a + b := rfl
  have h1a : 1 * a ≤ (et a b + 1) * a := mul_le_r a (by omega)
  rw [Nat.one_mul] at h1a
  refine min_of_gap (ppos3 a b (a+b)) (ABe a b) (pAdd a b) (a + b)
    ((et a b + 1) * a - 1)
    (additive_even a b ha hab heven hgcd) (by omega) ?_ ?_ ?_
  · -- the last zero: block index η, offset a-1
    have heq : (et a b + 1) * a - 1 = et a b * a + (a - 1) := by omega
    rw [heq]
    exact (abe_iff a b (et a b) (a - 1) (by omega)).mpr ⟨heven, Nat.le_refl _⟩
  · -- the tail (z*, p) carries no zero
    intro y hy1 hy2
    obtain ⟨j, t, ht, rfl⟩ := decomp a y ha
    have hj : et a b + 1 ≤ j := (blk_le ht).mp (by omega)
    exact abe_false a b j t ht (by omega)
  · -- every interior zero is followed by a zero at distance 1 or a+1
    intro r hrp hrt hrz
    obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
    obtain ⟨hj2, hjE⟩ := (abe_iff a b j t ht).mp hrt
    have hja : j * a ≤ et a b * a := mul_le_r a hjE
    by_cases htc : t + 1 < a
    · refine ⟨1, by omega, by omega, by omega, ?_⟩
      have hre : j * a + t + 1 = j * a + (t + 1) := by omega
      rw [hre]
      exact (abe_iff a b j (t + 1) htc).mpr ⟨hj2, hjE⟩
    · have hta : t + 1 = a := by omega
      have hjne : j ≠ et a b := by
        intro hje
        apply hrz
        rw [hje]
        omega
      have hj2E : j + 2 ≤ et a b := by omega
      have hj2a : (j + 2) * a = j * a + 2 * a := Nat.add_mul j 2 a
      have hj2Ea : (j + 2) * a ≤ et a b * a := mul_le_r a hj2E
      refine ⟨a + 1, by omega, by omega, by omega, ?_⟩
      have hre : j * a + t + (a + 1) = (j + 2) * a + 0 := by omega
      rw [hre]
      exact (abe_iff a b (j + 2) 0 ha).mpr ⟨by omega, hj2E⟩

/-! ### Least period, η odd -/

/-- No `0 < d < pAddOdd` is a period of the additive P-set (η odd):
    `pAddOdd` is the least period. -/
theorem min_add_odd (a b : Nat) (ha2 : 2 ≤ a) (hab : a < b)
    (hodd : et a b % 2 = 1) (hgcd : Nat.gcd a b = 1) :
    ∀ d, 0 < d → d < pAddOdd a b → ¬ IsPeriod (ppos3 a b (a+b)) d := by
  have ha : 0 < a := by omega
  have hm0 : 0 < mE a b := mE_pos a b ha hodd
  have ham : a ≤ a * mE a b := by
    have h1 : a * 1 ≤ a * mE a b := Nat.mul_le_mul_left a hm0
    rw [Nat.mul_one] at h1
    exact h1
  have hgam : Nat.gcd a (mE a b) = 1 := gcd_a_mE a b ha hab hodd hgcd
  have htop := alpha_top a b (a * mE a b - 1) ha hm0 (by omega)
  refine min_of_gap (ppos3 a b (a+b)) (WO a b) (pAddOdd a b) (a + b)
    (alphaO a b (a * mE a b - 1))
    (additive_odd a b ha2 hab hodd hgcd) (by omega) ?_ ?_ ?_
  · -- the last zero is α at the top index
    exact (bracket_odd a b _).mpr ⟨a * mE a b - 1, by omega, rfl⟩
  · -- nothing of W lies beyond it
    intro y hy1 hy2
    cases hv : WO a b y with
    | false => rfl
    | true =>
      exfalso
      obtain ⟨n, hn, he⟩ := (bracket_odd a b y).mp hv
      have hle := alpha_mono_le a b n (a * mE a b - 1) (by omega)
      omega
  · -- interior zeros: the next α is at distance 1, 1+a, or 1+b ≤ a+b
    intro r hrp hrt hrz
    obtain ⟨n, hn, he⟩ := (bracket_odd a b r).mp hrt
    have hn1 : n + 1 < a * mE a b := by
      rcases Nat.lt_or_ge (n + 1) (a * mE a b) with h | h
      · exact h
      · exfalso
        apply hrz
        rw [← he]
        have hne : n = a * mE a b - 1 := by omega
        rw [hne]
    obtain ⟨i, hi1, hile, hstep⟩ := alpha_step a b n ha2 hab hm0 hgam hn1
    have hle := alpha_mono_le a b (n + 1) (a * mE a b - 1) (by omega)
    refine ⟨i, hi1, hile, by omega, ?_⟩
    refine (bracket_odd a b _).mpr ⟨n + 1, hn1, ?_⟩
    rw [hstep, he]

/-! ### value-level periodicity -/

private theorem isper_add_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (heven : et a b % 2 = 0) (hgcd : Nat.gcd a b = 1) :
    IsPeriod (ppos3 a b (a+b)) (pAdd a b) := by
  intro x
  rw [additive_even a b ha hab heven hgcd (x + pAdd a b),
    additive_even a b ha hab heven hgcd x, Nat.add_mod_right]

private theorem isper_add_odd (a b : Nat) (ha2 : 2 ≤ a) (hab : a < b)
    (hodd : et a b % 2 = 1) (hgcd : Nat.gcd a b = 1) :
    IsPeriod (ppos3 a b (a+b)) (pAddOdd a b) := by
  intro x
  rw [additive_odd a b ha2 hab hodd hgcd (x + pAddOdd a b),
    additive_odd a b ha2 hab hodd hgcd x, Nat.add_mod_right]

/-- Any period of the additive P-set is a period of the whole Grundy
    sequence: the value classes 1, 2, 3 are `ppos3`-definable
    (`g_one_iff`, `add_w2`, `add_w3`) by translation-equivariant formulas. -/
private theorem grundy_period_of_ppos (a b p : Nat) (ha : 0 < a) (hab : a < b)
    (hper : IsPeriod (ppos3 a b (a+b)) p) :
    ∀ x, grundy3 a b (a+b) (x + p) = grundy3 a b (a+b) x := by
  intro x
  have hbc : b < a + b := by omega
  have hfp : ppos3 a b (a+b) (x + p) = ppos3 a b (a+b) x := hper x
  by_cases hx0 : ppos3 a b (a+b) x = true
  · -- value 0 on both sides
    have h1 : grundy3 a b (a+b) x = 0 := by
      have hz := grundy3_zero a b (a+b) x
      rw [hx0] at hz
      exact of_decide_eq_true hz
    have h2 : grundy3 a b (a+b) (x + p) = 0 := by
      have hz := grundy3_zero a b (a+b) (x + p)
      rw [hfp, hx0] at hz
      exact of_decide_eq_true hz
    rw [h1, h2]
  · have hx0' : ppos3 a b (a+b) x = false := by
      cases hv : ppos3 a b (a+b) x with
      | false => rfl
      | true => exact absurd hv hx0
    have hxp' : ppos3 a b (a+b) (x + p) = false := by
      rw [hfp]
      exact hx0'
    have hax : a ≤ x := by
      by_cases hc : a ≤ x
      · exact hc
      · exact absurd (ppos3_low' a b (a+b) ha hab hbc x (by omega)) hx0
    have hg3 := grundy3_le_three a b (a+b) x
    have hg0 : grundy3 a b (a+b) x ≠ 0 := by
      intro h0
      have hz := grundy3_zero a b (a+b) x
      rw [decide_eq_true h0] at hz
      exact hx0 hz.symm
    have hcase : grundy3 a b (a+b) x = 1 ∨ grundy3 a b (a+b) x = 2 ∨
        grundy3 a b (a+b) x = 3 := by omega
    rcases hcase with h1 | h2 | h3
    · obtain ⟨hax1, hpa⟩ := (g_one_iff a b (a+b) ha hab hbc x).mp h1
      have hres : grundy3 a b (a+b) (x + p) = 1 := by
        refine (g_one_iff a b (a+b) ha hab hbc (x + p)).mpr ⟨by omega, ?_⟩
        have he : x + p - a = (x - a) + p := by omega
        rw [he, hper (x - a)]
        exact hpa
      rw [hres, h1]
    · have hpb := (add_w2 a b ha hab x).mp h2
      have hres : grundy3 a b (a+b) (x + p) = 2 := by
        refine (add_w2 a b ha hab (x + p)).mpr ?_
        have he : x + p + b = (x + b) + p := by omega
        rw [he, hper (x + b)]
        exact hpb
      rw [hres, h2]
    · obtain ⟨hpd, _⟩ := (add_w3 a b ha hab x).mp h3
      have hres : grundy3 a b (a+b) (x + p) = 3 := by
        refine (add_w3 a b ha hab (x + p)).mpr ⟨?_, hxp'⟩
        have he : x + p + (b - a) = (x + (b - a)) + p := by omega
        rw [he, hper (x + (b - a))]
        exact hpd
      rw [hres, h3]

/-! ### Grundy periodicity -/

/-- The Grundy sequence of the additive game is `pAdd`-periodic (η even). -/
theorem grundy_periodic_add_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (heven : et a b % 2 = 0) (hgcd : Nat.gcd a b = 1) :
    ∀ x, grundy3 a b (a+b) (x + pAdd a b) = grundy3 a b (a+b) x :=
  grundy_period_of_ppos a b (pAdd a b) ha hab
    (isper_add_even a b ha hab heven hgcd)

/-- The Grundy sequence of the additive game is `pAddOdd`-periodic (η odd). -/
theorem grundy_periodic_add_odd (a b : Nat) (ha2 : 2 ≤ a) (hab : a < b)
    (hodd : et a b % 2 = 1) (hgcd : Nat.gcd a b = 1) :
    ∀ x, grundy3 a b (a+b) (x + pAddOdd a b) = grundy3 a b (a+b) x :=
  grundy_period_of_ppos a b (pAddOdd a b) (by omega) hab
    (isper_add_odd a b ha2 hab hodd hgcd)

/-! ### Least Grundy period -/

/-- `pAdd` is the least period of the Grundy sequence (η even): a value
    period is in particular a period of the zero class. -/
theorem min_grundy_add_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (heven : et a b % 2 = 0) (hgcd : Nat.gcd a b = 1) :
    ∀ d, 0 < d → d < pAdd a b →
      ¬ (∀ x, grundy3 a b (a+b) (x + d) = grundy3 a b (a+b) x) := by
  intro d hd0 hdp hval
  refine min_add_even a b ha hab heven hgcd d hd0 hdp ?_
  intro x
  have h1 := grundy3_zero a b (a+b) (x + d)
  have h2 := grundy3_zero a b (a+b) x
  rw [← h1, ← h2, hval x]

/-- `pAddOdd` is the least period of the Grundy sequence (η odd). -/
theorem min_grundy_add_odd (a b : Nat) (ha2 : 2 ≤ a) (hab : a < b)
    (hodd : et a b % 2 = 1) (hgcd : Nat.gcd a b = 1) :
    ∀ d, 0 < d → d < pAddOdd a b →
      ¬ (∀ x, grundy3 a b (a+b) (x + d) = grundy3 a b (a+b) x) := by
  intro d hd0 hdp hval
  refine min_add_odd a b ha2 hab hodd hgcd d hd0 hdp ?_
  intro x
  have h1 := grundy3_zero a b (a+b) (x + d)
  have h2 := grundy3_zero a b (a+b) x
  rw [← h1, ← h2, hval x]

end SubGame


==> anc/lean-verification/SubGameLib/AddValues.lean <==
/-
  The additive value classes (paper Corollary 46 and Appendix B),
  by a counting-free proof: W₂ = W₀ − b and W₃ = (W₀ − δ) ∖ W₀,
  phrased with forward translates (no mod wrap), for the additive game
  c = a + b.  Main statements: `add_w2`, `add_w3`.

  The proof (`addCombined`) is one simultaneous strong induction on x
  establishing both equivalences at once, from generic ingredients only:
  the collision lemmas `coll_a`/`coll_b`/`coll_c` (no two P-positions of
  any three-move game differ literally by a, b, or c; immediate from
  `ppos3_spec`), `g_one_iff`, `grundy3_zero`, `grundy3_le_three`, and the
  `mex4` lemmas.  Additivity enters only through the literal identities
  x+b−c = x−a, (x−a)+b = x+δ, (x−c)+b = x−a.
  Direction D (G x = 3 ⟹ x+δ ∈ W₀ ∧ x ∉ W₀): value 2 occurs among the
  options (`mex4_lt_mem`); the moves s = b, c lead to contradictions
  (x ∈ W₀, resp. G x = 1 via `g_one_iff`), so s = a and
  x+δ = (x−a)+b ∈ W₀ by the inductive hypothesis.
  Direction C (⟸): x ∉ W₀ and x ∉ W₁ by the collision lemmas, and
  G x = 2 is excluded because the a-option already has value 2
  (inductive hypothesis at x−a plus `optNeSelfA`).
  Directions A and B (the value-2 equivalence) follow from D and C at the
  same x together with the collision lemmas, B by verifying the
  recurrence at x+b through `ppos3_spec`.
-/
import SubGameLib.Lfun

set_option linter.unusedVariables false

namespace SubGame

/-! ## Ingredient 1: ppos3-level collision lemmas (mirror `Base.wcoll_a`). -/

/-- No two P-positions of `{a,b,c}` differ literally by `a`. -/
private theorem coll_a (a b c : Nat) (ha : 0 < a) :
    ∀ x, ppos3 a b c x = true → ppos3 a b c (x + a) = false := by
  intro x hx
  cases hv : ppos3 a b c (x + a) with
  | false => rfl
  | true =>
    have h := (ppos3_spec a b c (x + a)).mp hv
    have heq0 := h.1 ha (Nat.le_add_left a x)
    have heq : x + a - a = x := by omega
    rw [heq] at heq0
    rw [heq0] at hx
    exact Bool.noConfusion hx

/-- No two P-positions of `{a,b,c}` differ literally by `b`. -/
private theorem coll_b (a b c : Nat) (hb : 0 < b) :
    ∀ x, ppos3 a b c x = true → ppos3 a b c (x + b) = false := by
  intro x hx
  cases hv : ppos3 a b c (x + b) with
  | false => rfl
  | true =>
    have h := (ppos3_spec a b c (x + b)).mp hv
    have heq0 := h.2.1 hb (Nat.le_add_left b x)
    have heq : x + b - b = x := by omega
    rw [heq] at heq0
    rw [heq0] at hx
    exact Bool.noConfusion hx

/-- No two P-positions of `{a,b,c}` differ literally by `c`. -/
private theorem coll_c (a b c : Nat) (hc : 0 < c) :
    ∀ x, ppos3 a b c x = true → ppos3 a b c (x + c) = false := by
  intro x hx
  cases hv : ppos3 a b c (x + c) with
  | false => rfl
  | true =>
    have h := (ppos3_spec a b c (x + c)).mp hv
    have heq0 := h.2.2 hc (Nat.le_add_left c x)
    have heq : x + c - c = x := by omega
    rw [heq] at heq0
    rw [heq0] at hx
    exact Bool.noConfusion hx

/-! ## Ingredient 2: local copies of the two private Lfun/Grundy lemmas. -/

/-- Local copy of `Lfun.g_ne_opt_a` (private there): the `a`-option never
    repeats the nim-value of the position itself. -/
private theorem optNeSelfA (a b c x : Nat) (ha : 0 < a) (hax : a ≤ x) :
    grundy3 a b c x ≠ grundy3 a b c (x - a) := by
  intro heq
  have hle : mex4 (opts (grundy3 a b c) a b c x) ≤ 4 := by
    have h3 := grundy3_le_three a b c x
    rw [grundy3_eq] at h3
    omega
  have hnot := mex4_not_mem (opts (grundy3 a b c) a b c x) hle
  rw [← grundy3_eq, heq] at hnot
  have hmem : grundy3 a b c (x - a) ∈ opts (grundy3 a b c) a b c x := by
    unfold opts
    rw [if_pos (⟨ha, hax⟩ : 0 < a ∧ a ≤ x)]
    simp
  have hcon : (opts (grundy3 a b c) a b c x).contains (grundy3 a b c (x - a)) = true :=
    List.contains_iff_mem.mpr hmem
  rw [hcon] at hnot
  exact Bool.noConfusion hnot

/-- Local copy of `Grundy.mem_opts_iff` (private there), forward direction
    only: membership in `opts` splits into the three legal-move cases. -/
private theorem optsMemCases (g : Nat → Nat) (p q r x k : Nat) (hk : k ∈ opts g p q r x) :
    (0 < p ∧ p ≤ x ∧ k = g (x - p)) ∨
    (0 < q ∧ q ≤ x ∧ k = g (x - q)) ∨
    (0 < r ∧ r ≤ x ∧ k = g (x - r)) := by
  unfold opts at hk
  by_cases hA : 0 < p ∧ p ≤ x <;> by_cases hB : 0 < q ∧ q ≤ x <;> by_cases hC : 0 < r ∧ r ≤ x <;>
    simp [hA, hB, hC] at hk <;> omega

/-! ## The simultaneous induction. -/

private theorem addCombined (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, (grundy3 a b (a + b) x = 2 ↔ ppos3 a b (a + b) (x + b) = true) ∧
      (grundy3 a b (a + b) x = 3 ↔
        (ppos3 a b (a + b) (x + (b - a)) = true ∧ ppos3 a b (a + b) x = false)) := by
  have hb0 : 0 < b := by omega
  have hbc : b < a + b := by omega
  apply strongInd (fun x =>
    (grundy3 a b (a + b) x = 2 ↔ ppos3 a b (a + b) (x + b) = true) ∧
      (grundy3 a b (a + b) x = 3 ↔
        (ppos3 a b (a + b) (x + (b - a)) = true ∧ ppos3 a b (a + b) x = false)))
  intro x ih
  -- D : ⟹ of value-3 (standalone, only uses IH at option points < x)
  have hD : grundy3 a b (a + b) x = 3 →
      (ppos3 a b (a + b) (x + (b - a)) = true ∧ ppos3 a b (a + b) x = false) := by
    intro hG3
    have hPxfalse : ppos3 a b (a + b) x = false := by
      have hz := grundy3_zero a b (a + b) x
      have hdec : decide (grundy3 a b (a + b) x = 0) = false :=
        decide_eq_false_iff_not.mpr (by omega)
      rw [hdec] at hz
      exact hz.symm
    refine ⟨?_, hPxfalse⟩
    have hEq := grundy3_eq a b (a + b) x
    rw [hG3] at hEq
    have h2lt : 2 < mex4 (opts (grundy3 a b (a + b)) a b (a + b) x) := by omega
    have hcontains := mex4_lt_mem (opts (grundy3 a b (a + b)) a b (a + b) x) 2 h2lt
    have hmem : 2 ∈ opts (grundy3 a b (a + b)) a b (a + b) x :=
      List.contains_iff_mem.mp hcontains
    have hcases := optsMemCases (grundy3 a b (a + b)) a b (a + b) x 2 hmem
    rcases hcases with ⟨_, haxle, hgx⟩ | ⟨_, hbxle, hgx⟩ | ⟨_, hcxle, hgx⟩
    · -- s = a : the desired witness
      have hxa_lt : x - a < x := by omega
      have hival := (ih (x - a) hxa_lt).1
      have hres := hival.mp hgx.symm
      have heq : (x - a) + b = x + (b - a) := by omega
      rwa [heq] at hres
    · -- s = b : contradicts x ∉ W₀
      exfalso
      have hxb_lt : x - b < x := by omega
      have hival := (ih (x - b) hxb_lt).1
      have hres := hival.mp hgx.symm
      have heq : (x - b) + b = x := by omega
      rw [heq] at hres
      rw [hres] at hPxfalse
      exact Bool.noConfusion hPxfalse
    · -- s = c : contradicts G x ≠ 1
      exfalso
      have hxc_lt : x - (a + b) < x := by omega
      have hival := (ih (x - (a + b)) hxc_lt).1
      have hres := hival.mp hgx.symm
      have heq : (x - (a + b)) + b = x - a := by omega
      rw [heq] at hres
      have hg1 := (g_one_iff a b (a + b) ha hab hbc x).mpr ⟨by omega, hres⟩
      omega
  -- C : ⟸ of value-3 (standalone, only uses IH at x - a)
  have hC : (ppos3 a b (a + b) (x + (b - a)) = true ∧ ppos3 a b (a + b) x = false) →
      grundy3 a b (a + b) x = 3 := by
    rintro ⟨hPd, hPx⟩
    have hax : a ≤ x := by
      by_cases hlt : a ≤ x
      · exact hlt
      · exfalso
        have hxlt : x < a := by omega
        have hlow := ppos3_low' a b (a + b) ha hab hbc x hxlt
        rw [hlow] at hPx
        exact Bool.noConfusion hPx
    have hPxa : ppos3 a b (a + b) (x - a) = false := by
      cases hv : ppos3 a b (a + b) (x - a) with
      | false => rfl
      | true =>
        exfalso
        have hcb := coll_b a b (a + b) hb0 (x - a) hv
        have heq : (x - a) + b = x + (b - a) := by omega
        rw [heq] at hcb
        rw [hPd] at hcb
        exact Bool.noConfusion hcb
    have hGne0 : grundy3 a b (a + b) x ≠ 0 := by
      intro hgx0
      have hz := grundy3_zero a b (a + b) x
      have hdec : decide (grundy3 a b (a + b) x = 0) = true := decide_eq_true_eq.mpr hgx0
      rw [hdec] at hz
      rw [hPx] at hz
      exact Bool.noConfusion hz
    have hGne1 : grundy3 a b (a + b) x ≠ 1 := by
      intro hgx1
      have hh := (g_one_iff a b (a + b) ha hab hbc x).mp hgx1
      rw [hPxa] at hh
      exact Bool.noConfusion hh.2
    have hGle3 := grundy3_le_three a b (a + b) x
    have hG23 : grundy3 a b (a + b) x = 2 ∨ grundy3 a b (a + b) x = 3 := by omega
    rcases hG23 with hG2 | hG3
    · exfalso
      have hxa_lt : x - a < x := by omega
      have hival := (ih (x - a) hxa_lt).1
      have heq2 : (x - a) + b = x + (b - a) := by omega
      have hPd' : ppos3 a b (a + b) ((x - a) + b) = true := by rw [heq2]; exact hPd
      have hGxa2 : grundy3 a b (a + b) (x - a) = 2 := hival.mpr hPd'
      exact optNeSelfA a b (a + b) x ha hax (by rw [hG2, hGxa2])
    · exact hG3
  -- A : ⟸ of value-2, using D at the same x
  have hA : ppos3 a b (a + b) (x + b) = true → grundy3 a b (a + b) x = 2 := by
    intro hPxb
    have hPxfalse : ppos3 a b (a + b) x = false := by
      cases hv : ppos3 a b (a + b) x with
      | false => rfl
      | true =>
        exfalso
        have hcb := coll_b a b (a + b) hb0 x hv
        rw [hcb] at hPxb
        exact Bool.noConfusion hPxb
    have hGne1 : grundy3 a b (a + b) x ≠ 1 := by
      intro hgx1
      obtain ⟨hax, hpa⟩ := (g_one_iff a b (a + b) ha hab hbc x).mp hgx1
      have hcc := coll_c a b (a + b) (by omega : 0 < a + b) (x - a) hpa
      have heq : (x - a) + (a + b) = x + b := by omega
      rw [heq] at hcc
      rw [hcc] at hPxb
      exact Bool.noConfusion hPxb
    have hGne0 : grundy3 a b (a + b) x ≠ 0 := by
      intro hgx0
      have hz := grundy3_zero a b (a + b) x
      have hdec : decide (grundy3 a b (a + b) x = 0) = true := decide_eq_true_eq.mpr hgx0
      rw [hdec] at hz
      rw [hPxfalse] at hz
      exact Bool.noConfusion hz
    have hGle3 := grundy3_le_three a b (a + b) x
    have hG23 : grundy3 a b (a + b) x = 2 ∨ grundy3 a b (a + b) x = 3 := by omega
    rcases hG23 with hG2 | hG3
    · exact hG2
    · exfalso
      have hres := hD hG3
      have hcoll := coll_a a b (a + b) ha (x + (b - a)) hres.1
      have heq : (x + (b - a)) + a = x + b := by omega
      rw [heq] at hcoll
      rw [hcoll] at hPxb
      exact Bool.noConfusion hPxb
  -- B : ⟹ of value-2, using C at the same x
  have hB : grundy3 a b (a + b) x = 2 → ppos3 a b (a + b) (x + b) = true := by
    intro hG2
    have hPxfalse : ppos3 a b (a + b) x = false := by
      have hz := grundy3_zero a b (a + b) x
      have hdec : decide (grundy3 a b (a + b) x = 0) = false :=
        decide_eq_false_iff_not.mpr (by omega)
      rw [hdec] at hz
      exact hz.symm
    have hPdfalse : ppos3 a b (a + b) (x + (b - a)) = false := by
      cases hv : ppos3 a b (a + b) (x + (b - a)) with
      | false => rfl
      | true =>
        exfalso
        have hG3 := hC ⟨hv, hPxfalse⟩
        omega
    rw [ppos3_spec]
    refine ⟨?_, ?_, ?_⟩
    · intro _ hle
      have heq : x + b - a = x + (b - a) := by omega
      rw [heq]
      exact hPdfalse
    · intro _ hle
      have heq : x + b - b = x := by omega
      rw [heq]
      exact hPxfalse
    · intro _ hle
      have haxx : a ≤ x := by omega
      have heq : x + b - (a + b) = x - a := by omega
      rw [heq]
      cases hv : ppos3 a b (a + b) (x - a) with
      | false => rfl
      | true =>
        exfalso
        have hg1 := (g_one_iff a b (a + b) ha hab hbc x).mpr ⟨haxx, hv⟩
        omega
  exact ⟨⟨hB, hA⟩, ⟨hD, hC⟩⟩

/-- Value-2 class of the additive game: W₂ = W₀ − b. -/
theorem add_w2 (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, (grundy3 a b (a + b) x = 2 ↔ ppos3 a b (a + b) (x + b) = true) :=
  fun x => (addCombined a b ha hab x).1

/-- Value-3 class of the additive game: W₃ = (W₀ − δ) ∖ W₀. -/
theorem add_w3 (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, (grundy3 a b (a + b) x = 3 ↔
      (ppos3 a b (a + b) (x + (b - a)) = true ∧ ppos3 a b (a + b) x = false)) :=
  fun x => (addCombined a b ha hab x).2

end SubGame


==> anc/lean-verification/SubGameLib/AdditiveEven.lean <==
/-
  Paper Theorem 36, case η even, verified directly against the three-move
  recurrence.
  Main statement: `additive_even`.

  Setting: c = a+b (the additive game), η = et a b even, gcd(a,b) = 1.
  Additive period: pAdd = (η+2)a + b = (2η+3)a + ε.  P-position pattern
  within one period: the even blocks [2ja, (2j+1)a) for 2j ≤ η, i.e.
  ABe r = (r % (2a) < a ∧ r < (η+1)a); η even means there is no partial
  block.

  The proof mirrors `zb_recurrence` (BaseRec.lean): with
  W x := ABe (x % pAdd), the three-move recurrence
  W x ↔ Cl a ∧ Cl b ∧ Cl (a+b) is verified in the chart r = j·a + t
  (t < a), where membership reads j even ∧ j ≤ η, and `uniq3` concludes.
  On the circle mod pAdd the moves become the shifts
  a ↦ +((2η+2)a + ε), b ↦ +(η+2)a, c ↦ +(η+1)a, so the verification
  is index/parity bookkeeping in the chart: `zstepA`/`zstepB`/`zstepC`
  for the forward direction, `stepFalse` for the backward one.
-/
import SubGameLib.BaseRec

set_option linter.unusedVariables false

namespace SubGame

/-- The additive period for η even. -/
def pAdd (a b : Nat) : Nat := (et a b + 2) * a + b

/-- The additive P-pattern for η even: even blocks only. -/
def ABe (a b : Nat) (r : Nat) : Bool :=
  decide (r % (2*a) < a) && decide (r < (et a b + 1) * a)

/-! ### abstract copy of the additive pattern

  `Ae a E` is `ABe a b` with `E` standing for `η = et a b`; `F` will stand for
  `ε = ep a b`.  With `b = (E+1)a + F` and `c = a+b = (E+2)a + F` the period is
  `P = pAdd a b = (2E+3)a + F`, and the three moves become, on the circle
  `Nat.mod P`, the shifts
      `a ↦ + (P-a) = (2E+2)a + F`,  `b ↦ + (P-b) = (E+2)a`,  `c ↦ + (P-c) = (E+1)a`.
  In the chart `r = j*a + t` (`t < a`) membership is `j even ∧ j ≤ E`. -/

/-- Abstract form of `ABe` (`E` stands for `η = et a b`). -/
private def Ae (a E r : Nat) : Bool :=
  decide (r % (2*a) < a) && decide (r < (E + 1) * a)

private theorem ABe_Ae (a b r : Nat) : ABe a b r = Ae a (et a b) r := rfl

/-! ### index arithmetic

  Every product of an index with `a` is expanded into the atoms
  `E*a`, `j*a`, `k*a`, `a`, so that `omega` only ever sees linear data. -/

private theorem adE1 (E a : Nat) : (E+1)*a = E*a + a := by
  rw [Nat.add_mul, Nat.one_mul]

private theorem adE2 (E a : Nat) : (E+2)*a = E*a + 2*a := by
  rw [Nat.add_mul]

private theorem ad2E2 (E a : Nat) : (2*E+2)*a = 2*(E*a) + 2*a := by
  rw [Nat.add_mul, Nat.mul_assoc]

private theorem ad2E3 (E a : Nat) : (2*E+3)*a = 2*(E*a) + 3*a := by
  rw [Nat.add_mul, Nat.mul_assoc]

private theorem ad2E4 (E a : Nat) : (2*E+4)*a = 2*(E*a) + 4*a := by
  rw [Nat.add_mul, Nat.mul_assoc]

private theorem adK1 (k a : Nat) : (k+1)*a = k*a + a := by
  rw [Nat.add_mul, Nat.one_mul]

private theorem adK2 (k a : Nat) : (k+2)*a = k*a + 2*a := by
  rw [Nat.add_mul]

private theorem adEK2 (E k a : Nat) : (E+2+k)*a = E*a + 2*a + k*a := by
  rw [Nat.add_mul, Nat.add_mul]

private theorem adEK3 (E k a : Nat) : (E+3+k)*a = E*a + 3*a + k*a := by
  rw [Nat.add_mul, Nat.add_mul]

private theorem adJE2 (j E a : Nat) : (j+E+2)*a = j*a + E*a + 2*a := by
  rw [Nat.add_mul, Nat.add_mul]

private theorem adJE1 (j E a : Nat) : (j+E+1)*a = j*a + E*a + a := by
  rw [Nat.add_mul, Nat.add_mul, Nat.one_mul]

/-! ### the block characterisation of `Ae` -/

/-- `Ae` at the position with block index `j` and offset `t < a`. -/
private theorem aeIff (a E j t : Nat) (ht : t < a) :
    Ae a E (j*a + t) = true ↔ (j % 2 = 0 ∧ j ≤ E) := by
  unfold Ae
  simp only [Bool.and_eq_true, decide_eq_true_eq]
  rw [blk_mod_lt a j t ht, blk_lt ht]
  constructor
  · intro h
    obtain ⟨h1, h2⟩ := h
    exact ⟨h1, by omega⟩
  · intro h
    obtain ⟨h1, h2⟩ := h
    exact ⟨h1, by omega⟩

private theorem aeFalse (a E j t : Nat) (ht : t < a) (h : ¬(j % 2 = 0 ∧ j ≤ E)) :
    Ae a E (j*a + t) = false := by
  cases hv : Ae a E (j*a + t) with
  | false => rfl
  | true => exact absurd ((aeIff a E j t ht).mp hv) h

private theorem aeTrue (a E j t : Nat) (ht : t < a) (h1 : j % 2 = 0) (h2 : j ≤ E) :
    Ae a E (j*a + t) = true := (aeIff a E j t ht).mpr ⟨h1, h2⟩

/-! ### normal forms modulo `P` (at most one wrap per move) -/

private theorem adNW (P m v : Nat) (heq : m = v) (hlt : v < P) : m % P = v := by
  rw [heq]
  exact Nat.mod_eq_of_lt hlt

private theorem adW (P m v : Nat) (heq : m = P + v) (hlt : v < P) : m % P = v := by
  have h1 : P ≤ m := by omega
  have h2 : m - P < P := by omega
  rw [mod_sub h1 h2]
  omega

/-- Subtracting `s` is, on the circle, adding `P - s`. -/
private theorem adRed (P s x : Nat) (hs : 0 < s) (hsP : s ≤ P) (hx : s ≤ x) :
    (x - s) % P = (x % P + (P - s)) % P := by
  have e1 : (x - s) % P = (x - s + P) % P := (Nat.add_mod_right _ _).symm
  have e2 : x - s + P = x + (P - s) := by omega
  rw [e1, e2, Nat.add_mod x (P - s) P, Nat.mod_eq_of_lt (show P - s < P by omega)]

/-! ### from a zero, all three moves leave the pattern -/

/-- The `a`-move: index `j ↦ j-1` (or, from `j = 0`, up to `2E+2 / 2E+3`). -/
private theorem zstepA (a E F P r : Nat) (ha : 0 < a) (hF : F < a)
    (hP : P = (2*E+3)*a + F) (h : Ae a E r = true) :
    Ae a E ((r + ((2*E+2)*a + F)) % P) = false := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  obtain ⟨hj2, hjE⟩ := (aeIff a E j t ht).mp h
  have eP := ad2E3 E a
  have eQ := ad2E2 E a
  cases j with
  | zero =>
    have hz : 0*a + t = t := by rw [Nat.zero_mul, Nat.zero_add]
    rw [hz]
    cases Nat.lt_or_ge (t + F) a with
    | inl hsm =>
      have key : (t + ((2*E+2)*a + F)) % P = (2*E+2)*a + (t + F) :=
        adNW P _ _ (by omega) (by omega)
      rw [key]
      refine aeFalse a E (2*E+2) (t + F) hsm ?_
      intro hc
      have h2 := hc.2
      omega
    | inr hbg =>
      have key : (t + ((2*E+2)*a + F)) % P = (2*E+3)*a + (t + F - a) :=
        adNW P _ _ (by omega) (by omega)
      rw [key]
      refine aeFalse a E (2*E+3) (t + F - a) (by omega) ?_
      intro hc
      have h2 := hc.2
      omega
  | succ k =>
    have eK := adK1 k a
    have hka : (k+1)*a ≤ E*a := mul_le_r a hjE
    have key : ((k+1)*a + t + ((2*E+2)*a + F)) % P = k*a + t :=
      adW P _ _ (by omega) (by omega)
    rw [key]
    refine aeFalse a E k t ht ?_
    intro hc
    have h1 := hc.1
    omega

/-- The `b`-move: index `j ↦ j + E + 2` (no wrap from a zero). -/
private theorem zstepB (a E F P r : Nat) (ha : 0 < a) (hF : F < a)
    (hP : P = (2*E+3)*a + F) (h : Ae a E r = true) :
    Ae a E ((r + (E+2)*a) % P) = false := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  obtain ⟨hj2, hjE⟩ := (aeIff a E j t ht).mp h
  have eP := ad2E3 E a
  have e2 := adE2 E a
  have eJ := adJE2 j E a
  have hja : j*a ≤ E*a := mul_le_r a hjE
  have key : (j*a + t + (E+2)*a) % P = (j+E+2)*a + t :=
    adNW P _ _ (by omega) (by omega)
  rw [key]
  refine aeFalse a E (j+E+2) t ht ?_
  intro hc
  have h2 := hc.2
  omega

/-- The `c`-move: index `j ↦ j + E + 1` (no wrap from a zero). -/
private theorem zstepC (a E F P r : Nat) (ha : 0 < a) (hF : F < a)
    (hP : P = (2*E+3)*a + F) (h : Ae a E r = true) :
    Ae a E ((r + (E+1)*a) % P) = false := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  obtain ⟨hj2, hjE⟩ := (aeIff a E j t ht).mp h
  have eP := ad2E3 E a
  have e1 := adE1 E a
  have eJ := adJE1 j E a
  have hja : j*a ≤ E*a := mul_le_r a hjE
  have key : (j*a + t + (E+1)*a) % P = (j+E+1)*a + t :=
    adNW P _ _ (by omega) (by omega)
  rw [key]
  refine aeFalse a E (j+E+1) t ht ?_
  intro hc
  have h2 := hc.2
  omega

/-! ### from a one, some legal move reaches a zero

  Chart bookkeeping (`E` even), for `r = j*a + t < P` outside the pattern:
    j odd, j ≤ E+1                : move a  → index j-1;
    j even, j ≥ E+2, t ≥ F        : move c  → index j-E-2;
    j even, j ≥ E+2, t < F        : move b  → index j-E-2;
    j odd,  j ≥ E+3, t ≥ F        : move b  → index j-E-1;
    j odd,  j ≥ E+3, t < F        : move c  → index j-E-3.
  In every case the used move is `≤ r`, hence legal at any `x ≥ r`. -/
private theorem stepFalse (a E F P r : Nat) (ha : 0 < a) (hF : F < a) (hE : E % 2 = 0)
    (hP : P = (2*E+3)*a + F) (hr : r < P) (h : Ae a E r = false) :
    (a ≤ r ∧ Ae a E ((r + ((2*E+2)*a + F)) % P) = true) ∨
    ((E+1)*a + F ≤ r ∧ Ae a E ((r + (E+2)*a) % P) = true) ∨
    ((E+2)*a + F ≤ r ∧ Ae a E ((r + (E+1)*a) % P) = true) := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  have eP := ad2E3 E a
  have eQ := ad2E2 E a
  have e1 := adE1 E a
  have e2 := adE2 E a
  have hnz : ¬(j % 2 = 0 ∧ j ≤ E) := by
    intro hc
    rw [(aeIff a E j t ht).mpr hc] at h
    exact Bool.noConfusion h
  have hjtop : j ≤ 2*E+3 := by
    cases Nat.lt_or_ge (2*E+3) j with
    | inl hgt =>
      exfalso
      have h1 : (2*E+4)*a ≤ j*a + t := (blk_le ht).mpr (by omega)
      have h2 := ad2E4 E a
      omega
    | inr hge => exact hge
  have hjF : j = 2*E+3 → t < F := by
    intro hjj
    have h1 : j*a = (2*E+3)*a := by rw [hjj]
    omega
  have hjpar : j % 2 = 0 ∨ j % 2 = 1 := by omega
  cases Nat.lt_or_ge j (E+2) with
  | inl hlow =>
    have hodd : j % 2 = 1 := by
      cases hjpar with
      | inl h0 => exact absurd ⟨h0, by omega⟩ hnz
      | inr h1 => exact h1
    obtain ⟨k, rfl⟩ : ∃ k, j = k+1 := ⟨j - 1, by omega⟩
    have eK := adK1 k a
    left
    refine ⟨by omega, ?_⟩
    have key : ((k+1)*a + t + ((2*E+2)*a + F)) % P = k*a + t :=
      adW P _ _ (by omega) (by omega)
    rw [key]
    exact aeTrue a E k t ht (by omega) (by omega)
  | inr hhigh =>
    cases hjpar with
    | inl heven =>
      have hjle : j ≤ 2*E+2 := by omega
      obtain ⟨k, rfl⟩ : ∃ k, j = E+2+k := ⟨j - (E+2), by omega⟩
      have eEK := adEK2 E k a
      have hkE : k ≤ E := by omega
      have hka : k*a ≤ E*a := mul_le_r a hkE
      cases Nat.lt_or_ge t F with
      | inl htF =>
        right; left
        refine ⟨by omega, ?_⟩
        have key : ((E+2+k)*a + t + (E+2)*a) % P = k*a + (a + t - F) :=
          adW P _ _ (by omega) (by omega)
        rw [key]
        exact aeTrue a E k (a + t - F) (by omega) (by omega) hkE
      | inr htF =>
        right; right
        refine ⟨by omega, ?_⟩
        have key : ((E+2+k)*a + t + (E+1)*a) % P = k*a + (t - F) :=
          adW P _ _ (by omega) (by omega)
        rw [key]
        exact aeTrue a E k (t - F) (by omega) (by omega) hkE
    | inr hodd =>
      have hj3 : E+3 ≤ j := by omega
      obtain ⟨k, rfl⟩ : ∃ k, j = E+3+k := ⟨j - (E+3), by omega⟩
      have eEK := adEK3 E k a
      cases Nat.lt_or_ge t F with
      | inl htF =>
        have hkE : k ≤ E := by omega
        have hka : k*a ≤ E*a := mul_le_r a hkE
        right; right
        refine ⟨by omega, ?_⟩
        have key : ((E+3+k)*a + t + (E+1)*a) % P = k*a + (a + t - F) :=
          adW P _ _ (by omega) (by omega)
        rw [key]
        exact aeTrue a E k (a + t - F) (by omega) (by omega) hkE
      | inr htF =>
        have hjne : ¬(E+3+k = 2*E+3) := by
          intro hcc
          have h5 := hjF hcc
          omega
        have hkE2 : k+2 ≤ E := by omega
        have eK2 := adK2 k a
        have hka : (k+2)*a ≤ E*a := mul_le_r a hkE2
        right; left
        refine ⟨by omega, ?_⟩
        have key : ((E+3+k)*a + t + (E+2)*a) % P = (k+2)*a + (t - F) :=
          adW P _ _ (by omega) (by omega)
        rw [key]
        exact aeTrue a E (k+2) (t - F) (by omega) (by omega) hkE2

/-! ### the three-move recurrence, abstractly -/

private theorem mainAdd (a b c E F P : Nat) (ha : 0 < a) (hF : F < a) (hE : E % 2 = 0)
    (hb : b = (E+1)*a + F) (hc : c = (E+2)*a + F) (hP : P = (2*E+3)*a + F) :
    ∀ x, Ae a E (x % P) = true ↔
      Cl (fun y => Ae a E (y % P)) a x ∧
      Cl (fun y => Ae a E (y % P)) b x ∧
      Cl (fun y => Ae a E (y % P)) c x := by
  intro x
  have eP := ad2E3 E a
  have eQ := ad2E2 E a
  have e1 := adE1 E a
  have e2 := adE2 E a
  have hP0 : 0 < P := by omega
  have hrlt : x % P < P := Nat.mod_lt _ hP0
  have hrx : x % P ≤ x := Nat.mod_le x P
  have hPa : P - a = (2*E+2)*a + F := by omega
  have hPb : P - b = (E+2)*a := by omega
  have hPc : P - c = (E+1)*a := by omega
  have haP : a ≤ P := by omega
  have hbP : b ≤ P := by omega
  have hcP : c ≤ P := by omega
  have hb0 : 0 < b := by omega
  have hc0 : 0 < c := by omega
  constructor
  · intro h
    refine ⟨?_, ?_, ?_⟩
    · intro _ hle
      show Ae a E ((x - a) % P) = false
      rw [adRed P a x ha haP hle, hPa]
      exact zstepA a E F P (x % P) ha hF hP h
    · intro _ hle
      show Ae a E ((x - b) % P) = false
      rw [adRed P b x hb0 hbP hle, hPb]
      exact zstepB a E F P (x % P) ha hF hP h
    · intro _ hle
      show Ae a E ((x - c) % P) = false
      rw [adRed P c x hc0 hcP hle, hPc]
      exact zstepC a E F P (x % P) ha hF hP h
  · intro h
    cases hv : Ae a E (x % P) with
    | true => rfl
    | false =>
      rcases stepFalse a E F P (x % P) ha hF hE hP hrlt hv with
        ⟨hle, hz⟩ | ⟨hle, hz⟩ | ⟨hle, hz⟩
      · have h1 : Ae a E ((x - a) % P) = false := h.1 ha (by omega)
        rw [adRed P a x ha haP (by omega), hPa, hz] at h1
        exact Bool.noConfusion h1
      · have h1 : Ae a E ((x - b) % P) = false := h.2.1 hb0 (by omega)
        rw [adRed P b x hb0 hbP (by omega), hPb, hz] at h1
        exact Bool.noConfusion h1
      · have h1 : Ae a E ((x - c) % P) = false := h.2.2 hc0 (by omega)
        rw [adRed P c x hc0 hcP (by omega), hPc, hz] at h1
        exact Bool.noConfusion h1

/-- Theorem 36, η even, at the P-set level: the P-positions of the additive
    game {a, b, a+b} are the pAdd-periodic extension of the even-block
    pattern. -/
theorem additive_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (heven : et a b % 2 = 0) (hgcd : Nat.gcd a b = 1) :
    ∀ x, ppos3 a b (a+b) x = ABe a b (x % pAdd a b) := by
  have hF : ep a b < a := Nat.mod_lt _ ha
  have hbeq : b = (et a b + 1) * a + ep a b := by
    have hdm : et a b * a + ep a b = b - a := by
      unfold et ep
      rw [Nat.mul_comm]
      exact Nat.div_add_mod (b - a) a
    have hexp : (et a b + 1) * a = et a b * a + a := succ_mul' (et a b) a
    omega
  have h1 := adE1 (et a b) a
  have h2 := adE2 (et a b) a
  have h3 := ad2E3 (et a b) a
  have hceq : a + b = (et a b + 2) * a + ep a b := by omega
  have hPeq : pAdd a b = (2*(et a b) + 3) * a + ep a b := by
    unfold pAdd
    omega
  refine uniq3 a b (a+b) (fun y => ABe a b (y % pAdd a b)) ?_
  exact mainAdd a b (a+b) (et a b) (ep a b) (pAdd a b) ha hF heven hbeq hceq hPeq

end SubGame


==> anc/lean-verification/SubGameLib/AdditiveOdd.lean <==
/-
  Paper Theorem 36, case η odd: the additive game {a, b, a+b}
  with η = et a b odd and gcd(a,b) = 1 has P-positions equal to the
  pAddOdd-periodic extension of the two-tier bracket image
  W = {α_n : n < a·m}.  Main statement: `additive_odd`.

  Notation: m := mE = ((η+1)/2)a + ε, α_n := seedW a n + b·(n/m),
  p := pAddOdd = a(2m+b) = 2am + ab, c := a+b (the additive move).
  Basic facts: b = (η+1)a + ε; 2m = b + ε; gcd(a,b) = 1 forces ε ≥ 1
  (otherwise a ∣ b with a ≥ 2); the tier index j = n/m ranges over [0,a)
  for n < am; within a tier α_n − α_{n'} = w_n − w_{n'} where w = seedW.

  (E1) Extent: α is strictly increasing with α_{am−1} = p − c − 1, so
  W ⊆ [0, p−c); all translates W+a, W+b, W+c sit inside [0,p) with no
  mod-wrap, and any cyclic difference-of-moves coincidence is a literal
  one.
  (E2) Difference facts: writing n = aQ + r (r < a), w_n = 2aQ + r; for
  n > n' a difference w_n − w_{n'} = a is impossible (parity/interval);
  = b forces n − n' = m; = c forces n − n' = m; = δ = b−a forces
  n − n' = m − a together with n' % a ≥ a − ε.
  (E3) Anti-collision: no two elements of W differ by a, b, or c (within
  a tier by (E2); across tiers the b·Δj term is too large).
  (E4) Counting (FinCount toolkit): |W| = am; the translate predicates
  A, B, C (moves a, b, c into W) are subsets of E := [0,p) ∖ W with
  count am each; A∩C and B∩C are empty and |A∩B| = aε (`cnt_tier` via
  the δ-pair description from (E2)); inclusion-exclusion gives
  |A∪B∪C| = 3am − aε = p − am = |E| (using 2m = b + ε), so by
  `cnt_subset_eq` every y ∈ E has a literal move into W (reachability).
  (E5) Conclusion by `uniq3`: T := fun x => WO (x % p) satisfies the
  three-move recurrence: forward by anti-collision plus the wrap bound
  (a wrapped option lands above max W by (E1)), backward by reachability
  at the residue.
-/
import SubGameLib.BaseGen
import SubGameLib.FinCount

set_option linter.unusedVariables false

namespace SubGame

/-- m_η of the paper (η odd). -/
def mE (a b : Nat) : Nat := ((et a b + 1) / 2) * a + ep a b

/-- The two-tier bracket generator α. -/
def alphaO (a b n : Nat) : Nat := seedW a n + b * (n / mE a b)

/-- The additive period for η odd: a(2m + b). -/
def pAddOdd (a b : Nat) : Nat := 2 * a * mE a b + a * b

/-- Membership in W = {α_n : n < a·m}. -/
def WO (a b y : Nat) : Bool :=
  (List.range (a * mE a b)).any (fun n => alphaO a b n == y)

/-! ### abstract copy

  Throughout the private lemmas the structural parameters are opaque
  naturals `a k F m p b` tied by
    `F < a`, `b = (2k+2)a + F`, `m = (k+1)a + F`, `p = 2am + ab`,
  which is exactly the `η = 2k+1` odd case (`b = (η+1)a + ε`, `m = mE`).
  `AL` is `alphaO` and `WW` is `WO` with `mE a b` replaced by the opaque `m`. -/

/-- Abstract copy of `alphaO`. -/
private def AL (a b m n : Nat) : Nat := seedW a n + b * (n / m)

/-- Abstract copy of `WO`. -/
private def WW (a b m y : Nat) : Bool :=
  (List.range (a * m)).any (fun n => AL a b m n == y)

private theorem WO_WW (a b y : Nat) : WO a b y = WW a b (mE a b) y := rfl

/-! ### elementary arithmetic atoms -/

private theorem addmul (x y a : Nat) : (x + y) * a = x * a + y * a := Nat.add_mul x y a

/-- Steps of `a` in the `·*a` scale: `Y + d ≤ X → Y*a + d*a ≤ X*a`. -/
private theorem mulStep (a X Y d : Nat) (h : Y + d ≤ X) : Y * a + d * a ≤ X * a := by
  have h1 := mul_le_r a h
  rw [Nat.add_mul] at h1
  exact h1

/-- `seedW` on a block: `seedW a (j*a+t) = 2*j*a + t` for `t < a`. -/
private theorem swBlock (a j t : Nat) (ht : t < a) :
    seedW a (j * a + t) = 2 * j * a + t := by
  have ha : 0 < a := by omega
  have hc : j * a + t = a * j + t := by rw [Nat.mul_comm]
  unfold seedW
  rw [hc, Nat.mul_add_div ha j t, Nat.div_eq_of_lt ht, Nat.add_zero, Nat.mul_comm a j]
  have e3 : 2 * j * a = j * a + j * a := by rw [Nat.two_mul, Nat.add_mul]
  omega

/-- `seedW a n + n % a = 2n`. -/
private theorem swTwo (a n : Nat) : seedW a n + n % a = 2 * n := by
  have h := Nat.div_add_mod n a
  unfold seedW
  omega

/-- `seedW` is strictly monotone. -/
private theorem swMono (a n n' : Nat) (h : n < n') : seedW a n < seedW a n' := by
  have hd : n / a ≤ n' / a := Nat.div_le_div_right (Nat.le_of_lt h)
  have h2 : a * (n / a) ≤ a * (n' / a) := Nat.mul_le_mul_left a hd
  unfold seedW
  omega

/-! ### (E2) normal form of a `seedW`-difference

  Writing `n = Q*a + r`, `n' = Q'*a + r'` (`r,r' < a`), a difference
  `seedW a n = seedW a n' + d` becomes `2*(G*a) + r = r' + d` with `G = Q−Q'`,
  and `n − n' = G*a + (r − r')`. Both are stated subtraction-free. -/
private theorem seedNorm (a n n' d : Nat) (ha : 0 < a) (hlt : n' < n)
    (heq : seedW a n = seedW a n' + d) :
    ∃ G, 2 * (G * a) + n % a = n' % a + d ∧ n + n' % a = n' + G * a + n % a := by
  obtain ⟨Q, r, hr, hn⟩ := decomp a n ha
  obtain ⟨Q', r', hr', hn'⟩ := decomp a n' ha
  have hmodn : n % a = r := by
    rw [hn, Nat.add_comm (Q * a) r, Nat.add_mul_mod_self_right, Nat.mod_eq_of_lt hr]
  have hmodn' : n' % a = r' := by
    rw [hn', Nat.add_comm (Q' * a) r', Nat.add_mul_mod_self_right, Nat.mod_eq_of_lt hr']
  rw [hn, hn', swBlock a Q r hr, swBlock a Q' r' hr'] at heq
  have e1 : 2 * Q * a = 2 * (Q * a) := Nat.mul_assoc 2 Q a
  have e2 : 2 * Q' * a = 2 * (Q' * a) := Nat.mul_assoc 2 Q' a
  have hQ : Q' ≤ Q := by
    by_cases hc : Q' ≤ Q
    · exact hc
    · exfalso
      have hs := mulStep a Q' Q 1 (by omega)
      have h1 : (1 : Nat) * a = a := Nat.one_mul a
      omega
  have hQeq : Q' + (Q - Q') = Q := by omega
  have hsplit : Q' * a + (Q - Q') * a = Q * a := by rw [← addmul, hQeq]
  refine ⟨Q - Q', ?_, ?_⟩
  · rw [hmodn, hmodn']; omega
  · rw [hmodn, hmodn']; omega

/-- The mod-`a` case split behind every clause of (E2): from
    `X*a + r = r' + Y*a + F` with `r, r', F < a` only two configurations
    survive — `X = Y` with `r = r'+F`, or `X = Y+1` with `r+a = r'+F`. -/
private theorem diffCore (a F X Y r r' : Nat) (ha : 0 < a) (hr : r < a) (hr' : r' < a)
    (hF : F < a) (h : X * a + r = r' + Y * a + F) :
    (X = Y ∧ r = r' + F) ∨ (X = Y + 1 ∧ r + a = r' + F) := by
  by_cases hXY : X = Y
  · left
    refine ⟨hXY, ?_⟩
    rw [hXY] at h
    omega
  · rcases Nat.lt_or_ge X Y with hlo | hhi
    · exfalso
      have hs := mulStep a Y X 1 (by omega)
      rw [Nat.one_mul] at hs
      omega
    · by_cases h2 : Y + 2 ≤ X
      · exfalso
        have hs := mulStep a X Y 2 (by omega)
        omega
      · have hXe : X = Y + 1 := by omega
        right
        refine ⟨hXe, ?_⟩
        have he : X * a = Y * a + a := by rw [hXe, Nat.add_mul, Nat.one_mul]
        omega

/-! ### (E2), clause by clause -/

/-- No two `seedW` values differ by `a`. -/
private theorem sdA (a n n' : Nat) (ha : 0 < a) (hlt : n' < n)
    (heq : seedW a n = seedW a n' + a) : False := by
  obtain ⟨G, h1, h2⟩ := seedNorm a n n' a ha hlt heq
  have hr : n % a < a := Nat.mod_lt n ha
  have hr' : n' % a < a := Nat.mod_lt n' ha
  have e := (Nat.mul_assoc 2 G a).symm
  have e1 : (1 : Nat) * a = a := Nat.one_mul a
  have h' : 2 * G * a + n % a = n' % a + 1 * a + 0 := by omega
  rcases diffCore a 0 (2 * G) 1 (n % a) (n' % a) ha hr hr' ha h' with ⟨hx, hy⟩ | ⟨hx, hy⟩
  · omega
  · omega

/-- A `seedW`-difference of `b` forces the index gap to be exactly `m`. -/
private theorem sdB (a k F m n n' : Nat) (ha : 0 < a) (hF : F < a)
    (hm : m = (k + 1) * a + F) (hlt : n' < n)
    (heq : seedW a n = seedW a n' + ((2 * k + 2) * a + F)) : n = n' + m := by
  obtain ⟨G, h1, h2⟩ := seedNorm a n n' _ ha hlt heq
  have hr : n % a < a := Nat.mod_lt n ha
  have hr' : n' % a < a := Nat.mod_lt n' ha
  have e := (Nat.mul_assoc 2 G a).symm
  have h' : 2 * G * a + n % a = n' % a + (2 * k + 2) * a + F := by omega
  rcases diffCore a F (2 * G) (2 * k + 2) (n % a) (n' % a) ha hr hr' hF h' with
    ⟨hx, hy⟩ | ⟨hx, hy⟩
  · have hG : G = k + 1 := by omega
    have hGa : G * a = (k + 1) * a := by rw [hG]
    omega
  · omega

/-- A `seedW`-difference of `a+b` also forces the index gap to be `m`. -/
private theorem sdC (a k F m n n' : Nat) (ha : 0 < a) (hF : F < a)
    (hm : m = (k + 1) * a + F) (hlt : n' < n)
    (heq : seedW a n = seedW a n' + ((2 * k + 3) * a + F)) : n = n' + m := by
  obtain ⟨G, h1, h2⟩ := seedNorm a n n' _ ha hlt heq
  have hr : n % a < a := Nat.mod_lt n ha
  have hr' : n' % a < a := Nat.mod_lt n' ha
  have e := (Nat.mul_assoc 2 G a).symm
  have h' : 2 * G * a + n % a = n' % a + (2 * k + 3) * a + F := by omega
  rcases diffCore a F (2 * G) (2 * k + 3) (n % a) (n' % a) ha hr hr' hF h' with
    ⟨hx, hy⟩ | ⟨hx, hy⟩
  · omega
  · have hG : G = k + 2 := by omega
    have hGa : G * a = (k + 2) * a := by rw [hG]
    have e2 : (k + 2) * a = (k + 1) * a + a := by
      rw [show k + 2 = (k + 1) + 1 from rfl, Nat.add_mul, Nat.one_mul]
    omega

/-- A `seedW`-difference of `δ = b−a` forces gap `m−a` and a large residue. -/
private theorem sdD (a k F m n n' : Nat) (ha : 0 < a) (hF : F < a)
    (hm : m = (k + 1) * a + F) (hlt : n' < n)
    (heq : seedW a n = seedW a n' + ((2 * k + 1) * a + F)) :
    n + a = n' + m ∧ n % a + a = n' % a + F := by
  obtain ⟨G, h1, h2⟩ := seedNorm a n n' _ ha hlt heq
  have hr : n % a < a := Nat.mod_lt n ha
  have hr' : n' % a < a := Nat.mod_lt n' ha
  have e := (Nat.mul_assoc 2 G a).symm
  have h' : 2 * G * a + n % a = n' % a + (2 * k + 1) * a + F := by omega
  rcases diffCore a F (2 * G) (2 * k + 1) (n % a) (n' % a) ha hr hr' hF h' with
    ⟨hx, hy⟩ | ⟨hx, hy⟩
  · omega
  · have hG : G = k + 1 := by omega
    have hGa : G * a = (k + 1) * a := by rw [hG]
    omega

/-! ### (E1) `AL` is strictly increasing and stops below `p − (a+b)` -/

private theorem alMono (a b m n n' : Nat) (h : n < n') : AL a b m n < AL a b m n' := by
  have h1 := swMono a n n' h
  have h2 : n / m ≤ n' / m := Nat.div_le_div_right (Nat.le_of_lt h)
  have h3 : b * (n / m) ≤ b * (n' / m) := Nat.mul_le_mul_left b h2
  unfold AL
  omega

private theorem alMonoLe (a b m n n' : Nat) (h : n ≤ n') : AL a b m n ≤ AL a b m n' := by
  rcases Nat.eq_or_lt_of_le h with he | hl
  · rw [he]; exact Nat.le_refl _
  · exact Nat.le_of_lt (alMono a b m n n' hl)

/-- The last generated value is exactly `p − (a+b) − 1`. -/
private theorem alTop (a b m p N : Nat) (ha : 0 < a) (hm0 : 0 < m)
    (hp : p = 2 * a * m + a * b) (hN : N + 1 = a * m) :
    AL a b m N + a + b + 1 = p := by
  obtain ⟨M, hM⟩ : ∃ M, m = M + 1 := ⟨m - 1, by omega⟩
  obtain ⟨A, hA⟩ : ∃ A, a = A + 1 := ⟨a - 1, by omega⟩
  have hc3 : a * m = a * M + a := by rw [hM, Nat.mul_add, Nat.mul_one]
  have hc4 : a * M = M * a := Nat.mul_comm a M
  have hNe1 : N = M * a + A := by omega
  have hc6 : M * a = M * A + M := by rw [hA, Nat.mul_add, Nat.mul_one]
  have hc7 : A * M = M * A := Nat.mul_comm A M
  have hc5 : m * A = M * A + A := by rw [hM, Nat.add_mul, Nat.one_mul]
  have hNe2 : N = M + m * A := by omega
  have hdiv : N / m = A := by
    rw [hNe2, Nat.add_mul_div_left M A hm0, Nat.div_eq_of_lt (by omega : M < m), Nat.zero_add]
  have hseed : seedW a N = 2 * M * a + A := by
    rw [hNe1]; exact swBlock a M A (by omega)
  have c1 : 2 * M * a = 2 * (M * a) := Nat.mul_assoc 2 M a
  have c2 : 2 * a * m = 2 * (a * m) := Nat.mul_assoc 2 a m
  have c8 : a * b = A * b + b := by rw [hA, Nat.add_mul, Nat.one_mul]
  have c9 : b * A = A * b := Nat.mul_comm b A
  unfold AL
  rw [hdiv, hseed]
  omega

private theorem alLt (a b m p n : Nat) (ha : 0 < a) (hm0 : 0 < m)
    (hp : p = 2 * a * m + a * b) (hn : n < a * m) : AL a b m n + a + b < p := by
  have hle : AL a b m n ≤ AL a b m (a * m - 1) :=
    alMonoLe a b m n (a * m - 1) (by omega)
  have htop := alTop a b m p (a * m - 1) ha hm0 hp (by omega)
  omega

/-! ### (E3) anti-collision -/

private theorem oneMul_le (a c : Nat) (h : 1 ≤ c) : a ≤ c * a := by
  have h1 := mul_le_r a h
  rw [Nat.one_mul] at h1
  exact h1

/-- Splitting an `AL`-difference into its tier part and its `seedW` part. -/
private theorem alTier (a b m n n' d : Nat) (hlt : n' < n)
    (heq : AL a b m n = AL a b m n' + d) :
    ∃ Dj, n / m = n' / m + Dj ∧ seedW a n + b * Dj = seedW a n' + d := by
  have hj : n' / m ≤ n / m := Nat.div_le_div_right (Nat.le_of_lt hlt)
  refine ⟨n / m - n' / m, by omega, ?_⟩
  have hsplit : b * (n' / m) + b * (n / m - n' / m) = b * (n / m) := by
    rw [← Nat.mul_add]
    congr 1
    omega
  unfold AL at heq
  omega

/-- No two elements of `W` differ by `a`, by `b`, or by `a+b`. -/
private theorem noColl (a b k F m n n' d : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (2 * k + 2) * a + F) (hm : m = (k + 1) * a + F)
    (hd : d = a ∨ d = b ∨ d = a + b)
    (heq : AL a b m n = AL a b m n' + d) : False := by
  have hka : a ≤ (k + 1) * a := oneMul_le a (k + 1) (by omega)
  have hm0 : 0 < m := by omega
  have h2a : 2 * a ≤ (2 * k + 2) * a := mul_le_r a (by omega)
  have hab : a < b := by omega
  have hd0 : 0 < d := by rcases hd with h | h | h <;> omega
  have hlt : n' < n := by
    by_cases hc : n' < n
    · exact hc
    · exfalso
      have h1 := alMonoLe a b m n n' (by omega)
      omega
  obtain ⟨Dj, hDj, hs⟩ := alTier a b m n n' d hlt heq
  have hmd : ∀ z, (z + m) / m = z / m + 1 := fun z => Nat.add_div_right z hm0
  rcases Nat.eq_zero_or_pos Dj with hDj0 | hDjp
  · rw [hDj0, Nat.mul_zero, Nat.add_zero] at hs
    rcases hd with h | h | h
    · exact sdA a n n' ha hlt (by omega)
    · have hnm := sdB a k F m n n' ha hF hm hlt (by omega)
      have := hmd n'
      rw [hnm] at hDj
      omega
    · have he : seedW a n = seedW a n' + ((2 * k + 3) * a + F) := by
        have e3 : (2 * k + 3) * a = (2 * k + 2) * a + a := by
          rw [show 2 * k + 3 = (2 * k + 2) + 1 from rfl, Nat.add_mul, Nat.one_mul]
        omega
      have hnm := sdC a k F m n n' ha hF hm hlt he
      have := hmd n'
      rw [hnm] at hDj
      omega
  · have hsm := swMono a n' n hlt
    have hbDj : b * 1 ≤ b * Dj := Nat.mul_le_mul_left b hDjp
    rw [Nat.mul_one] at hbDj
    rcases hd with h | h | h
    · omega
    · omega
    · have hDj1 : Dj = 1 := by
        by_cases hc : Dj = 1
        · exact hc
        · exfalso
          have h2 : b * 2 ≤ b * Dj := Nat.mul_le_mul_left b (by omega)
          have e : b * 2 = b + b := by omega
          omega
      rw [hDj1, Nat.mul_one] at hs
      exact sdA a n n' ha hlt (by omega)

/-! ### extra counting primitives (on top of `FinCount`) -/

private theorem cntSucc (N : Nat) (Q : Nat → Bool) :
    cnt (N + 1) Q = cnt N Q + (if Q N = true then 1 else 0) := by
  simp only [cnt, List.range_succ, List.filter_append, List.length_append]
  rcases hQ : Q N with _ | _ <;> simp [hQ]

private theorem cntCongr (p : Nat) (P Q : Nat → Bool) (h : ∀ y, y < p → P y = Q y) :
    cnt p P = cnt p Q := by
  unfold cnt
  congr 1
  apply List.filter_congr
  intro x hx
  exact h x (List.mem_range.mp hx)

private theorem cntFalse (p : Nat) (P : Nat → Bool) (h : ∀ y, y < p → P y = false) :
    cnt p P = 0 := by
  have h1 : cnt p P ≤ cnt p (fun _ => false) := by
    refine cnt_mono p P (fun _ => false) ?_
    intro y hy hP
    rw [h y hy] at hP
    exact Bool.noConfusion hP
  have h2 : cnt p (fun _ => false) = 0 := by unfold cnt; simp
  omega

private theorem cntTrue (N : Nat) : cnt N (fun _ => true) = N := by
  induction N with
  | zero => rfl
  | succ N ih => rw [cntSucc, ih]; simp

private theorem cntSingle (p v : Nat) (hv : v < p) : cnt p (fun y => v == y) = 1 := by
  induction p with
  | zero => omega
  | succ p ih =>
    rw [cntSucc]
    by_cases hvp : v = p
    · have h0 : cnt p (fun y => v == y) = 0 := by
        refine cntFalse p _ ?_
        intro y hy
        have : ¬ (v = y) := by omega
        simp [this]
      rw [h0]
      simp [hvp]
    · have h1 : cnt p (fun y => v == y) = 1 := ih (by omega)
      rw [h1]
      simp [hvp]

/-- Counting the image of a strictly monotone enumeration, restricted by a
    predicate `Q` on indices: it is just `Q`'s own count on `[0,N)`. -/
private theorem cntEnum (f : Nat → Nat) (p : Nat) (Q : Nat → Bool)
    (hmono : ∀ i j, i < j → f i < f j) :
    ∀ N, (∀ i, i < N → f i < p) →
      cnt p (fun y => (List.range N).any (fun n => Q n && (f n == y))) = cnt N Q := by
  intro N
  induction N with
  | zero =>
    intro _
    rw [cntFalse p _ (by intro y _; simp)]
    simp [cnt]
  | succ N ih =>
    intro hlt
    have hstep : ∀ y, ((List.range (N + 1)).any (fun n => Q n && (f n == y)))
        = (((List.range N).any (fun n => Q n && (f n == y))) || (Q N && (f N == y))) := by
      intro y
      rw [List.range_succ, List.any_append]
      simp
    rw [cntCongr p _ (fun y => ((List.range N).any (fun n => Q n && (f n == y)))
          || (Q N && (f N == y))) (fun y _ => hstep y)]
    have hzero : cnt p (fun y => ((List.range N).any (fun n => Q n && (f n == y)))
        && (Q N && (f N == y))) = 0 := by
      refine cntFalse p _ ?_
      intro y hy
      rcases hv : (((List.range N).any (fun n => Q n && (f n == y)))
          && (Q N && (f N == y))) with _ | _
      · rfl
      · exfalso
        rw [Bool.and_eq_true] at hv
        obtain ⟨hA, hB⟩ := hv
        rw [List.any_eq_true] at hA
        obtain ⟨n, hnmem, hn⟩ := hA
        rw [Bool.and_eq_true, beq_iff_eq] at hn
        rw [Bool.and_eq_true, beq_iff_eq] at hB
        have hnN : n < N := List.mem_range.mp hnmem
        have := hmono n N hnN
        omega
    have hu := cnt_union_inter p (fun y => (List.range N).any (fun n => Q n && (f n == y)))
      (fun y => Q N && (f N == y))
    rw [hzero, ih (fun i hi => hlt i (by omega))] at hu
    rw [cntSucc]
    have hB : cnt p (fun y => Q N && (f N == y)) = (if Q N = true then 1 else 0) := by
      rcases hQ : Q N with _ | _
      · rw [cntFalse p _ (by intro y _; simp)]
        simp
      · rw [cntCongr p _ (fun y => f N == y) (by intro y _; simp)]
        rw [cntSingle p (f N) (hlt N (by omega))]
        simp
    omega

/-! ### `WW` as a set -/

private theorem WWiff (a b m y : Nat) :
    WW a b m y = true ↔ ∃ n, n < a * m ∧ AL a b m n = y := by
  unfold WW
  rw [List.any_eq_true]
  constructor
  · intro h
    obtain ⟨n, hmem, hn⟩ := h
    rw [beq_iff_eq] at hn
    exact ⟨n, List.mem_range.mp hmem, hn⟩
  · intro h
    obtain ⟨n, hn, he⟩ := h
    refine ⟨n, List.mem_range.mpr hn, ?_⟩
    rw [beq_iff_eq]
    exact he

private theorem WWfalse (a b m y : Nat) (h : ¬ ∃ n, n < a * m ∧ AL a b m n = y) :
    WW a b m y = false := by
  rcases hv : WW a b m y with _ | _
  · rfl
  · exact absurd ((WWiff a b m y).mp hv) h

/-- Everything in `W` lies below `p − (a+b)`. -/
private theorem WWlt (a b m p y : Nat) (ha : 0 < a) (hm0 : 0 < m)
    (hp : p = 2 * a * m + a * b) (h : WW a b m y = true) : y + a + b < p := by
  obtain ⟨n, hn, he⟩ := (WWiff a b m y).mp h
  have := alLt a b m p n ha hm0 hp hn
  omega

/-- Set form of (E3): `W` avoids its own translates by `a`, `b`, `a+b`. -/
private theorem noCollSet (a b k F m y d : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (2 * k + 2) * a + F) (hm : m = (k + 1) * a + F)
    (hd : d = a ∨ d = b ∨ d = a + b)
    (h1 : WW a b m y = true) (h2 : WW a b m (y + d) = true) : False := by
  obtain ⟨n', _, hn'⟩ := (WWiff a b m y).mp h1
  obtain ⟨n, _, hn⟩ := (WWiff a b m (y + d)).mp h2
  exact noColl a b k F m n n' d ha hF hb hm hd (by omega)

/-! ### (E4a) the `δ`-pairs of `W` -/

private theorem boolExt (x y : Bool) (h : x = true ↔ y = true) : x = y := by
  cases x <;> cases y
  · rfl
  · exact absurd (h.mpr rfl) (by simp)
  · exact absurd (h.mp rfl) (by simp)
  · rfl

/-- A shift that stays inside one tier leaves the tier index alone. -/
private theorem tierShift (m q n : Nat) (hm0 : 0 < m) (hnm : n % m + q < m) :
    (n + q) / m = n / m ∧ (n + q) % m = n % m + q := by
  have hdm := Nat.div_add_mod n m
  have he : n + q = m * (n / m) + (n % m + q) := by omega
  constructor
  · rw [he, Nat.mul_add_div hm0, Nat.div_eq_of_lt hnm, Nat.add_zero]
  · rw [he, Nat.mul_add_mod, Nat.mod_eq_of_lt hnm]

/-- Forward `δ`-step: from an index whose `a`-residue is at least `a−F`,
    advancing by `m−a` raises `seedW` by exactly `δ = b−a`. -/
private theorem deltaStep (a k F m q n : Nat) (ha : 0 < a) (hF : F < a)
    (hm : m = (k + 1) * a + F) (hq : q + a = m) (hr : a - F ≤ n % a) :
    seedW a (n + q) = seedW a n + ((2 * k + 1) * a + F) := by
  obtain ⟨Q, r, hrlt, hn⟩ := decomp a n ha
  have hmod : n % a = r := by
    rw [hn, Nat.add_comm (Q * a) r, Nat.add_mul_mod_self_right, Nat.mod_eq_of_lt hrlt]
  have hrF : a ≤ r + F := by omega
  have e0 : (k + 1) * a = k * a + a := by rw [Nat.add_mul, Nat.one_mul]
  have e1 : (Q + k + 1) * a = Q * a + k * a + a := by
    rw [show Q + k + 1 = Q + (k + 1) from by omega, addmul, e0]
    omega
  have hne : n + q = (Q + k + 1) * a + (r + F - a) := by omega
  have htlt : r + F - a < a := by omega
  rw [hne, swBlock a (Q + k + 1) (r + F - a) htlt, hn, swBlock a Q r hrlt]
  have hx : 2 * (Q + k + 1) = 2 * Q + (2 * k + 2) := by omega
  have eA : 2 * (Q + k + 1) * a = 2 * Q * a + (2 * k + 2) * a := by rw [hx, addmul]
  have eB : (2 * k + 2) * a = (2 * k + 1) * a + a := by
    rw [show 2 * k + 2 = (2 * k + 1) + 1 from rfl, Nat.add_mul, Nat.one_mul]
  omega

/-- The `δ`-pairs of `W` are exactly the indices with tier-offset `< a` and
    `a`-residue `≥ a − F`; this is the predicate `cnt_tier` counts. -/
private theorem GGeq (a b k F m dl : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (2 * k + 2) * a + F) (hm : m = (k + 1) * a + F)
    (hdl : dl = (2 * k + 1) * a + F) :
    ∀ z, (WW a b m z && WW a b m (z + dl))
      = (List.range (a * m)).any
          (fun n => (decide (n % m < a) && decide (a - F ≤ n % a)) && (AL a b m n == z)) := by
  have hka : a ≤ (k + 1) * a := oneMul_le a (k + 1) (by omega)
  have hkb : a ≤ (2 * k + 1) * a := oneMul_le a (2 * k + 1) (by omega)
  have eB : (2 * k + 2) * a = (2 * k + 1) * a + a := by
    rw [show 2 * k + 2 = (2 * k + 1) + 1 from rfl, Nat.add_mul, Nat.one_mul]
  have hm0 : 0 < m := by omega
  have ham : a ≤ m := by omega
  intro z
  apply boolExt
  constructor
  · intro h
    rw [Bool.and_eq_true] at h
    obtain ⟨h1, h2⟩ := h
    obtain ⟨n', hn', he'⟩ := (WWiff a b m z).mp h1
    obtain ⟨n, hn, he⟩ := (WWiff a b m (z + dl)).mp h2
    have hlt : n' < n := by
      by_cases hc : n' < n
      · exact hc
      · exfalso
        have h3 := alMonoLe a b m n n' (by omega)
        omega
    obtain ⟨Dj, hDj, hs⟩ := alTier a b m n n' dl hlt (by omega)
    rcases Nat.eq_zero_or_pos Dj with hD0 | hDp
    · rw [hD0, Nat.mul_zero, Nat.add_zero] at hs
      rw [hD0, Nat.add_zero] at hDj
      obtain ⟨hgap, hres⟩ := sdD a k F m n n' ha hF hm hlt (by omega)
      refine List.any_eq_true.mpr ⟨n', List.mem_range.mpr hn', ?_⟩
      have hdmn := Nat.div_add_mod n m
      have hdmn' := Nat.div_add_mod n' m
      have hqe : m * (n / m) = m * (n' / m) := by rw [hDj]
      have hmm : n % m < m := Nat.mod_lt n hm0
      simp only [Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq]
      exact ⟨⟨by omega, by omega⟩, he'⟩
    · exfalso
      have hsm := swMono a n' n hlt
      have hbDj : b * 1 ≤ b * Dj := Nat.mul_le_mul_left b hDp
      rw [Nat.mul_one] at hbDj
      omega
  · intro h
    rw [List.any_eq_true] at h
    obtain ⟨n, hmem, hn⟩ := h
    simp only [Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] at hn
    obtain ⟨⟨hnm, hres⟩, hz⟩ := hn
    have hnlt : n < a * m := List.mem_range.mp hmem
    have h1 : WW a b m z = true := (WWiff a b m z).mpr ⟨n, hnlt, hz⟩
    have hstep := deltaStep a k F m (m - a) n ha hF hm (by omega) hres
    have htier := tierShift m (m - a) n hm0 (by omega)
    have hdiva : n / m < a := by
      by_cases hc : n / m < a
      · exact hc
      · exfalso
        have hx : m * a ≤ m * (n / m) := Nat.mul_le_mul_left m (by omega)
        have hy := Nat.div_add_mod n m
        have hz2 : m * a = a * m := Nat.mul_comm m a
        omega
    have hn2 : n + (m - a) < a * m := by
      have h3 : m * (n / m + 1) ≤ m * a := Nat.mul_le_mul_left m (by omega)
      have h4 : m * (n / m + 1) = m * (n / m) + m := by rw [Nat.mul_add, Nat.mul_one]
      have h5 : m * a = a * m := Nat.mul_comm m a
      have h6 := Nat.div_add_mod n m
      omega
    have hAL2 : AL a b m (n + (m - a)) = z + dl := by
      unfold AL at hz ⊢
      rw [htier.1, hstep]
      omega
    have h2 : WW a b m (z + dl) = true :=
      (WWiff a b m (z + dl)).mpr ⟨n + (m - a), hn2, hAL2⟩
    rw [h1, h2]
    rfl

/-! ### (E4b) the counts -/

/-- `|W| = a·m`. -/
private theorem cntW (a b m p : Nat) (ha : 0 < a) (hm0 : 0 < m)
    (hp : p = 2 * a * m + a * b) : cnt p (WW a b m) = a * m := by
  have hmono : ∀ i j, i < j → AL a b m i < AL a b m j := fun i j h => alMono a b m i j h
  have hltp : ∀ i, i < a * m → AL a b m i < p := by
    intro i hi
    have := alLt a b m p i ha hm0 hp hi
    omega
  have h := cntEnum (AL a b m) p (fun _ => true) hmono (a * m) hltp
  rw [cntTrue] at h
  rw [← h]
  refine cntCongr p _ _ ?_
  intro y _
  unfold WW
  simp

/-- Each translate `W + s` (`s ≤ a+b`) has the same count, `a·m`. -/
private theorem cntShiftW (a b m p s : Nat) (ha : 0 < a) (hm0 : 0 < m)
    (hp : p = 2 * a * m + a * b) (hs : s ≤ a + b) (hsp : s ≤ p) :
    cnt p (fun y => decide (s ≤ y) && WW a b m (y - s)) = a * m := by
  rw [cnt_shift p s (WW a b m) hsp ?_]
  · exact cntW a b m p ha hm0 hp
  · intro y hy
    have := WWlt a b m p y ha hm0 hp hy
    omega

/-- `|A ∩ B| = N_δ = a·F` (the only nonempty pairwise intersection). -/
private theorem cntAB (a b k F m p dl : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (2 * k + 2) * a + F) (hm : m = (k + 1) * a + F)
    (hp : p = 2 * a * m + a * b) (hdl : dl = (2 * k + 1) * a + F) :
    cnt p (fun y => (decide (a ≤ y) && WW a b m (y - a))
        && (decide (b ≤ y) && WW a b m (y - b))) = a * F := by
  have hka : a ≤ (k + 1) * a := oneMul_le a (k + 1) (by omega)
  have hkb : a ≤ (2 * k + 1) * a := oneMul_le a (2 * k + 1) (by omega)
  have eB : (2 * k + 2) * a = (2 * k + 1) * a + a := by
    rw [show 2 * k + 2 = (2 * k + 1) + 1 from rfl, Nat.add_mul, Nat.one_mul]
  have hm0 : 0 < m := by omega
  have ham : a ≤ m := by omega
  have h1b : 1 * b ≤ a * b := mul_le_r b (by omega)
  rw [Nat.one_mul] at h1b
  have hbp : b ≤ p := by omega
  have hltp : ∀ i, i < a * m → AL a b m i < p := by
    intro i hi
    have := alLt a b m p i ha hm0 hp hi
    omega
  rw [cntCongr p _ (fun y => decide (b ≤ y)
      && (fun z => WW a b m z && WW a b m (z + dl)) (y - b)) ?_]
  · rw [cnt_shift p b (fun z => WW a b m z && WW a b m (z + dl)) hbp ?_]
    · rw [cntCongr p _ (fun z => (List.range (a * m)).any
          (fun n => (decide (n % m < a) && decide (a - F ≤ n % a)) && (AL a b m n == z)))
          (fun z _ => GGeq a b k F m dl ha hF hb hm hdl z)]
      rw [cntEnum (AL a b m) p (fun n => decide (n % m < a) && decide (a - F ≤ n % a))
        (fun i j h => alMono a b m i j h) (a * m) hltp]
      exact cnt_tier a m a F ha ham (by omega)
    · intro z hz
      rw [Bool.and_eq_true] at hz
      have := WWlt a b m p z ha hm0 hp hz.1
      omega
  · intro y _
    show ((decide (a ≤ y) && WW a b m (y - a)) && (decide (b ≤ y) && WW a b m (y - b)))
        = (decide (b ≤ y) && (WW a b m (y - b) && WW a b m (y - b + dl)))
    by_cases hy : b ≤ y
    · have hay : a ≤ y := by omega
      have hyd : y - b + dl = y - a := by omega
      rw [hyd, decide_eq_true hy, decide_eq_true hay,
        Bool.true_and, Bool.true_and, Bool.true_and]
      exact Bool.and_comm _ _
    · rw [decide_eq_false hy]
      simp

/-- (E4) reachability: every residue outside `W` has a legal move into `W`. -/
private theorem reach (a b k F m p dl : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (2 * k + 2) * a + F) (hm : m = (k + 1) * a + F)
    (hp : p = 2 * a * m + a * b) (hdl : dl = (2 * k + 1) * a + F) :
    ∀ y, y < p → WW a b m y = false →
      (a ≤ y ∧ WW a b m (y - a) = true) ∨ (b ≤ y ∧ WW a b m (y - b) = true) ∨
      (a + b ≤ y ∧ WW a b m (y - (a + b)) = true) := by
  have hka : a ≤ (k + 1) * a := oneMul_le a (k + 1) (by omega)
  have hm0 : 0 < m := by omega
  have h1a : a * 1 ≤ a * m := Nat.mul_le_mul_left a hm0
  rw [Nat.mul_one] at h1a
  have h1b : 1 * b ≤ a * b := mul_le_r b (by omega)
  rw [Nat.one_mul] at h1b
  have e5 : 2 * a * m = 2 * (a * m) := Nat.mul_assoc 2 a m
  have habp : a + b ≤ p := by omega
  -- the three translate counts
  have hA := cntShiftW a b m p a ha hm0 hp (by omega) (by omega)
  have hB := cntShiftW a b m p b ha hm0 hp (by omega) (by omega)
  have hC := cntShiftW a b m p (a + b) ha hm0 hp (by omega) (by omega)
  have hABt := cntAB a b k F m p dl ha hF hb hm hp hdl
  -- disjointness of the two intersections involving C
  have hACp : ∀ y, (decide (a ≤ y) && WW a b m (y - a)) = true →
      (decide (a + b ≤ y) && WW a b m (y - (a + b))) = true → False := by
    intro y h1 h2
    rw [Bool.and_eq_true, decide_eq_true_eq] at h1 h2
    have hz : y - (a + b) + b = y - a := by omega
    refine noCollSet a b k F m (y - (a + b)) b ha hF hb hm (Or.inr (Or.inl rfl)) h2.2 ?_
    rw [hz]; exact h1.2
  have hBCp : ∀ y, (decide (b ≤ y) && WW a b m (y - b)) = true →
      (decide (a + b ≤ y) && WW a b m (y - (a + b))) = true → False := by
    intro y h1 h2
    rw [Bool.and_eq_true, decide_eq_true_eq] at h1 h2
    have hz : y - (a + b) + a = y - b := by omega
    refine noCollSet a b k F m (y - (a + b)) a ha hF hb hm (Or.inl rfl) h2.2 ?_
    rw [hz]; exact h1.2
  have hMid0 : cnt p (fun y => ((decide (a ≤ y) && WW a b m (y - a))
      || (decide (b ≤ y) && WW a b m (y - b)))
      && (decide (a + b ≤ y) && WW a b m (y - (a + b)))) = 0 := by
    refine cntFalse p _ ?_
    intro y _
    rcases hv : (((decide (a ≤ y) && WW a b m (y - a))
        || (decide (b ≤ y) && WW a b m (y - b)))
        && (decide (a + b ≤ y) && WW a b m (y - (a + b)))) with _ | _
    · rfl
    · exfalso
      rw [Bool.and_eq_true, Bool.or_eq_true] at hv
      rcases hv.1 with h | h
      · exact hACp y h hv.2
      · exact hBCp y h hv.2
  have hU1 := cnt_union_inter p (fun y => decide (a ≤ y) && WW a b m (y - a))
    (fun y => decide (b ≤ y) && WW a b m (y - b))
  have hU2 := cnt_union_inter p (fun y => (decide (a ≤ y) && WW a b m (y - a))
      || (decide (b ≤ y) && WW a b m (y - b)))
    (fun y => decide (a + b ≤ y) && WW a b m (y - (a + b)))
  rw [hMid0] at hU2
  -- the complement count
  have hWc := cntW a b m p ha hm0 hp
  have hall : cnt p (fun y => WW a b m y || !(WW a b m y)) = p := by
    rw [cntCongr p _ (fun _ => true) (by intro y _; rcases WW a b m y <;> rfl)]
    exact cntTrue p
  have hnone : cnt p (fun y => WW a b m y && !(WW a b m y)) = 0 := by
    refine cntFalse p _ ?_
    intro y _
    rcases WW a b m y <;> rfl
  have hCompl := cnt_union_inter p (WW a b m) (fun y => !(WW a b m y))
  rw [hall, hnone, hWc] at hCompl
  -- the arithmetic identity 2am = ab + aF
  have e1 : a * m = a * ((k + 1) * a) + a * F := by rw [hm, Nat.mul_add]
  have e2 : a * b = a * ((2 * k + 2) * a) + a * F := by rw [hb, Nat.mul_add]
  have e3 : (2 * k + 2) * a = 2 * ((k + 1) * a) := by
    rw [show 2 * k + 2 = 2 * (k + 1) from by omega, Nat.mul_assoc]
  have e4 : a * ((2 * k + 2) * a) = 2 * (a * ((k + 1) * a)) := by
    rw [e3, Nat.mul_left_comm]
  have e5 : 2 * a * m = 2 * (a * m) := Nat.mul_assoc 2 a m
  -- the union is contained in the complement
  have hsub : ∀ y, y < p → (((decide (a ≤ y) && WW a b m (y - a))
      || (decide (b ≤ y) && WW a b m (y - b)))
      || (decide (a + b ≤ y) && WW a b m (y - (a + b)))) = true →
      (!(WW a b m y)) = true := by
    intro y _ hUy
    rcases hw : WW a b m y with _ | _
    · rfl
    · exfalso
      rw [Bool.or_eq_true, Bool.or_eq_true] at hUy
      have key : ∀ s, s = a ∨ s = b ∨ s = a + b →
          (decide (s ≤ y) && WW a b m (y - s)) = true → False := by
        intro s hs h1
        rw [Bool.and_eq_true, decide_eq_true_eq] at h1
        have hz : y - s + s = y := by omega
        refine noCollSet a b k F m (y - s) s ha hF hb hm hs h1.2 ?_
        rw [hz]; exact hw
      rcases hUy with h | h
      · rcases h with h | h
        · exact key a (Or.inl rfl) h
        · exact key b (Or.inr (Or.inl rfl)) h
      · exact key (a + b) (Or.inr (Or.inr rfl)) h
  have heq : cnt p (fun y => ((decide (a ≤ y) && WW a b m (y - a))
      || (decide (b ≤ y) && WW a b m (y - b)))
      || (decide (a + b ≤ y) && WW a b m (y - (a + b))))
      = cnt p (fun y => !(WW a b m y)) := by omega
  have hfin := cnt_subset_eq p _ _ hsub heq
  intro y hy hwy
  have hUy := hfin y hy (by rw [hwy]; rfl)
  rw [Bool.or_eq_true, Bool.or_eq_true] at hUy
  rcases hUy with h | h
  · rcases h with h | h
    · rw [Bool.and_eq_true, decide_eq_true_eq] at h
      exact Or.inl h
    · rw [Bool.and_eq_true, decide_eq_true_eq] at h
      exact Or.inr (Or.inl h)
  · rw [Bool.and_eq_true, decide_eq_true_eq] at h
    exact Or.inr (Or.inr h)

/-! ### (E5) the three-move recurrence -/

/-- Subtracting `s` is, on the circle, adding `p − s`. -/
private theorem adRed2 (P s x : Nat) (hs : 0 < s) (hsP : s ≤ P) (hx : s ≤ x) :
    (x - s) % P = (x % P + (P - s)) % P := by
  have e1 : (x - s) % P = (x - s + P) % P := (Nat.add_mod_right _ _).symm
  have e2 : x - s + P = x + (P - s) := by omega
  rw [e1, e2, Nat.add_mod x (P - s) P, Nat.mod_eq_of_lt (show P - s < P by omega)]

/-- A legal move either stays inside the current period (`residue − s`) or
    wraps once (`residue + p − s`, which lands above `max W`). -/
private theorem modSub (p s x : Nat) (hs0 : 0 < s) (hsp : s ≤ p) (hsx : s ≤ x) :
    (s ≤ x % p ∧ (x - s) % p = x % p - s) ∨
    (x % p < s ∧ (x - s) % p = x % p + (p - s)) := by
  have hp0 : 0 < p := by omega
  have hy : x % p < p := Nat.mod_lt x hp0
  rw [adRed2 p s x hs0 hsp hsx]
  by_cases hc : s ≤ x % p
  · left
    refine ⟨hc, ?_⟩
    have he : x % p + (p - s) = (x % p - s) + p := by omega
    rw [he, Nat.add_mod_right, Nat.mod_eq_of_lt (show x % p - s < p by omega)]
  · right
    exact ⟨by omega, Nat.mod_eq_of_lt (show x % p + (p - s) < p by omega)⟩

private theorem mainOdd (a b k F m p dl : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (2 * k + 2) * a + F) (hm : m = (k + 1) * a + F)
    (hp : p = 2 * a * m + a * b) (hdl : dl = (2 * k + 1) * a + F) :
    ∀ x, WW a b m (x % p) = true ↔
      Cl (fun y => WW a b m (y % p)) a x ∧
      Cl (fun y => WW a b m (y % p)) b x ∧
      Cl (fun y => WW a b m (y % p)) (a + b) x := by
  have hka : a ≤ (k + 1) * a := oneMul_le a (k + 1) (by omega)
  have hm0 : 0 < m := by omega
  have h1a : a * 1 ≤ a * m := Nat.mul_le_mul_left a hm0
  rw [Nat.mul_one] at h1a
  have h1b : 1 * b ≤ a * b := mul_le_r b (by omega)
  rw [Nat.one_mul] at h1b
  have e5 : 2 * a * m = 2 * (a * m) := Nat.mul_assoc 2 a m
  have habp : a + b ≤ p := by omega
  have hp0 : 0 < p := by omega
  have h2a : 2 * a ≤ (2 * k + 2) * a := mul_le_r a (by omega)
  have hab : a < b := by omega
  intro x
  have hylt : x % p < p := Nat.mod_lt x hp0
  constructor
  · intro h
    have key : ∀ s, (s = a ∨ s = b ∨ s = a + b) → s ≤ x →
        WW a b m ((x - s) % p) = false := by
      intro s hs hsx
      have hs0 : 0 < s := by rcases hs with h | h | h <;> omega
      have hsab : s ≤ a + b := by rcases hs with h | h | h <;> omega
      have hsp : s ≤ p := by omega
      rcases modSub p s x hs0 hsp hsx with ⟨hge, he⟩ | ⟨hlt, he⟩
      · rw [he]
        rcases hv : WW a b m (x % p - s) with _ | _
        · rfl
        · exfalso
          refine noCollSet a b k F m (x % p - s) s ha hF hb hm hs hv ?_
          rw [show x % p - s + s = x % p from by omega]
          exact h
      · rw [he]
        refine WWfalse a b m _ ?_
        intro hcon
        obtain ⟨n, hn, hAL⟩ := hcon
        have := alLt a b m p n ha hm0 hp hn
        omega
    refine ⟨?_, ?_, ?_⟩
    · intro _ hle
      show WW a b m ((x - a) % p) = false
      exact key a (Or.inl rfl) hle
    · intro _ hle
      show WW a b m ((x - b) % p) = false
      exact key b (Or.inr (Or.inl rfl)) hle
    · intro _ hle
      show WW a b m ((x - (a + b)) % p) = false
      exact key (a + b) (Or.inr (Or.inr rfl)) hle
  · intro h
    rcases hv : WW a b m (x % p) with _ | _
    · exfalso
      rcases reach a b k F m p dl ha hF hb hm hp hdl (x % p) hylt hv with
        ⟨hle, hz⟩ | ⟨hle, hz⟩ | ⟨hle, hz⟩
      · have hax : a ≤ x := Nat.le_trans hle (Nat.mod_le x p)
        have h1 : WW a b m ((x - a) % p) = false := h.1 ha hax
        rcases modSub p a x ha (by omega) hax with ⟨_, he⟩ | ⟨hlt2, _⟩
        · rw [he, hz] at h1; exact Bool.noConfusion h1
        · omega
      · have hax : b ≤ x := Nat.le_trans hle (Nat.mod_le x p)
        have h1 : WW a b m ((x - b) % p) = false := h.2.1 (by omega) hax
        rcases modSub p b x (by omega) (by omega) hax with ⟨_, he⟩ | ⟨hlt2, _⟩
        · rw [he, hz] at h1; exact Bool.noConfusion h1
        · omega
      · have hax : a + b ≤ x := Nat.le_trans hle (Nat.mod_le x p)
        have h1 : WW a b m ((x - (a + b)) % p) = false := h.2.2 (by omega) hax
        rcases modSub p (a + b) x (by omega) (by omega) hax with ⟨_, he⟩ | ⟨hlt2, _⟩
        · rw [he, hz] at h1; exact Bool.noConfusion h1
        · omega
    · rfl

/-- Theorem 36, η odd, at the P-set level. -/
theorem additive_odd (a b : Nat) (ha2 : 2 ≤ a) (hab : a < b)
    (hodd : et a b % 2 = 1) (hgcd : Nat.gcd a b = 1) :
    ∀ x, ppos3 a b (a + b) x = WO a b (x % pAddOdd a b) := by
  have ha : 0 < a := by omega
  have hF : ep a b < a := ep_lt a b ha
  obtain ⟨k, hk⟩ : ∃ k, et a b = 2 * k + 1 := ⟨et a b / 2, by omega⟩
  have hdec := et_ep_dec a b
  rw [hk] at hdec
  have ekey : (2 * k + 2) * a = (2 * k + 1) * a + a := by
    rw [show 2 * k + 2 = (2 * k + 1) + 1 from rfl, Nat.add_mul, Nat.one_mul]
  have hbe : b = (2 * k + 2) * a + ep a b := by omega
  have hme : mE a b = (k + 1) * a + ep a b := by
    unfold mE
    rw [hk, show (2 * k + 1 + 1) / 2 = k + 1 from by omega]
  refine uniq3 a b (a + b) (fun y => WO a b (y % pAddOdd a b)) ?_
  exact mainOdd a b k (ep a b) (mE a b) (pAddOdd a b) ((2 * k + 1) * a + ep a b)
    ha hF hbe hme rfl rfl

end SubGame


==> anc/lean-verification/SubGameLib/ArcDiff.lean <==
/-
  Paper Proposition 29: the difference sets 𝒵 − Λ and Λ − D on the circle
  Z/(a+b), computed as explicit arc unions.

  Conventions (all residues, P = a+b, E = et a b = η, F = ep a b = ε ≥ 1,
  t = E/2):
    σ ∈ 𝒵 − Λ  ⟺  ∃ l ∈ Λ, z ∈ 𝒵, l + σ ≡ z (mod P)
    σ ∈ Λ − D  ⟺  ∃ d ∈ D, l ∈ Λ, d + σ ≡ l (mod P)

  Nat forms of the two difference sets:
    (i)  E even: ⋃_{i ≤ t} [(2i+1)a+1, (2i+2)a+F−1]
         E odd:  [1, a−1] ∪ ⋃_{i ≤ t} [(2i+1)a+F+1, (2i+3)a−1]
    (ii) E even: [0, F−1] ∪ [P−F+1, P−1] ∪ ⋃_{i+1 ≤ t} [(2i+1)a+1, (2i+2)a+F−1]
         E odd:  [b+F+1, P−1] ∪ [0, a−1] ∪ ⋃_{i+1 ≤ t} [(2i+1)a+F+1, (2i+3)a−1]
  (The wrap bound b+F+1 equals the paper's P−a+ε+1, since P−a = b.)
-/
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-! ### small helpers -/

/-- Split `n % P = y` (for `y < P`, `n < 2P`) into the two exact alternatives. -/
private theorem mod_split {P n y : Nat} (hy : y < P) (hn : n < 2*P) (h : n % P = y) :
    n = y ∨ n = y + P := by
  rcases Nat.lt_or_ge n P with hlt | hge
  · left
    rw [Nat.mod_eq_of_lt hlt] at h
    omega
  · right
    rw [mod_sub2 hge (by omega)] at h
    omega

/-- `(2i+1)a` in omega-friendly form. -/
private theorem arc1 (i a : Nat) : (2*i+1)*a = 2*(i*a) + a := by
  rw [Nat.add_mul, Nat.one_mul, Nat.mul_assoc]

/-- `(2i+2)a` in omega-friendly form. -/
private theorem arc2 (i a : Nat) : (2*i+2)*a = 2*(i*a) + 2*a := by
  rw [Nat.add_mul, Nat.mul_assoc]

/-- `(2i+3)a` in omega-friendly form. -/
private theorem arc3 (i a : Nat) : (2*i+3)*a = 2*(i*a) + 3*a := by
  rw [Nat.add_mul, Nat.mul_assoc]

/-- Introduction rule for `DB`. -/
private theorem db_intro {a b d : Nat} (h3 : ZB a b d = false) (h1 : a ≤ d) (h2 : d < b) :
    DB a b d = true := by
  unfold DB
  rw [h3]
  simp only [Bool.not_false, Bool.and_true, Bool.and_eq_true, decide_eq_true_eq]
  exact ⟨h1, h2⟩

/-- Chart for `DB`: a gap is an odd full block `[ja, (j+1)a)` with `1 ≤ j ≤ E`,
    or (for `E` even) the top partial block `[(E+1)a, (E+1)a+F)`. -/
private theorem db_decomp (a b d : Nat) (ha : 0 < a) (hab : a < b) (hd : DB a b d = true) :
    ∃ j u, u < a ∧ d = j * a + u ∧
      ((j % 2 = 1 ∧ 1 ≤ j ∧ j ≤ et a b) ∨
       (et a b % 2 = 0 ∧ j = et a b + 1 ∧ u < ep a b)) := by
  have hF : ep a b < a := ep_lt a b ha
  have hdec : et a b * a + ep a b = b - a := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  have e2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 _ _
  obtain ⟨hda, hdb2, hz⟩ := db_spec a b d hd
  obtain ⟨j, u, hu, rfl⟩ := decomp2 a d ha
  have hnz := (eq_false_iff_not (zb_chart a b j u hu hF)).mp hz
  have hj1 : 1 ≤ j := by
    have h1 : 1 * a ≤ j * a + u := by rw [Nat.one_mul]; exact hda
    exact (blk_le2 hu).mp h1
  have hjE : j ≤ et a b + 1 := by
    rcases Nat.lt_or_ge (et a b + 1) j with h | h
    · exfalso
      have h2 : (et a b + 2) * a ≤ j * a + u := (blk_le2 hu).mpr (by omega)
      omega
    · exact h
  rcases Nat.lt_or_ge j (et a b + 1) with hlt | hge
  · refine ⟨j, u, hu, rfl, Or.inl ⟨?_, hj1, by omega⟩⟩
    rcases (show j % 2 = 0 ∨ j % 2 = 1 by omega) with h | h
    · exact absurd (Or.inl ⟨h, by omega⟩) hnz
    · exact h
  · have hje : j = et a b + 1 := by omega
    subst hje
    have huF : u < ep a b := by omega
    rcases (show et a b % 2 = 0 ∨ et a b % 2 = 1 by omega) with h | h
    · exact ⟨et a b + 1, u, hu, rfl, Or.inr ⟨h, rfl, huF⟩⟩
    · exact absurd (Or.inr ⟨h, rfl, huF⟩) hnz

/-! ### Proposition 29(i), η even:
     𝒵 − Λ = ⋃_{i=0}^{η/2} [(2i+1)a+1, (2i+2)a+ε−1] -/

theorem arcdiff_zl_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hε : 0 < ep a b) (hηeven : et a b % 2 = 0) :
    ∀ σ, σ < a + b →
      ((∃ l, l < a + b ∧ LB a b l = true ∧
          ∃ z, z < a + b ∧ ZB a b z = true ∧ (l + σ) % (a + b) = z) ↔
        (∃ i, i ≤ et a b / 2 ∧ (2*i+1)*a + 1 ≤ σ ∧ σ ≤ (2*i+2)*a + ep a b - 1)) := by
  intro σ hσ
  have hF : ep a b < a := ep_lt a b ha
  have hdec : et a b * a + ep a b = b - a := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  constructor
  · rintro ⟨l, hlP, hlb, z, hzP, hzb, heq⟩
    obtain ⟨jl, sl, hsl, rfl⟩ := decomp2 a l ha
    rcases (lb_chart a b jl sl hF hsl).mp hlb with ⟨-, hjl, hslF⟩ | ⟨hodd, -, -⟩
    · subst hjl
      obtain ⟨jz, uz, huz, rfl⟩ := decomp2 a z ha
      rcases (zb_chart a b jz uz huz hF).mp hzb with ⟨hjz2, hjzE⟩ | ⟨hodd, -, -⟩
      · obtain ⟨m, rfl⟩ : ∃ m, jz = 2*m := ⟨jz/2, by omega⟩
        have e2 : (2*m)*a = 2*(m*a) := Nat.mul_assoc 2 m a
        have e3 : (2*m)*a ≤ et a b * a := mul_le_r2 a hjzE
        have e4 := arc1 m a
        have e5 := arc2 m a
        rcases mod_split hzP (by omega) heq with hc | hc
        · exfalso; omega
        · exact ⟨m, by omega, by omega, by omega⟩
      · exact absurd hηeven (by omega)
    · exact absurd hηeven (by omega)
  · rintro ⟨i, hit, h1, h2⟩
    have e2 : (2*i)*a = 2*(i*a) := Nat.mul_assoc 2 i a
    have e3 : (2*i)*a ≤ et a b * a := mul_le_r2 a (by omega)
    have e4 := arc1 i a
    have e5 := arc2 i a
    rcases Nat.lt_or_ge σ ((2*i+1)*a + ep a b) with hlo | hhi
    · -- witnesses: l = (E+1)a + ((2i+1)a+F−σ), z = (2i)a; wraps once
      refine ⟨(et a b + 1) * a + ((2*i+1)*a + ep a b - σ), by omega,
        (lb_chart a b (et a b + 1) ((2*i+1)*a + ep a b - σ) hF (by omega)).mpr
          (Or.inl ⟨hηeven, rfl, by omega⟩),
        (2*i) * a + 0, by omega,
        (zb_chart a b (2*i) 0 ha hF).mpr (Or.inl ⟨by omega, by omega⟩), ?_⟩
      have hsum : (et a b + 1) * a + ((2*i+1)*a + ep a b - σ) + σ
          = ((2*i) * a + 0) + (a + b) := by omega
      rw [hsum, Nat.add_mod_right]
      exact Nat.mod_eq_of_lt (by omega)
    · -- witnesses: l = (E+1)a, z = (2i)a + (σ−(2i+1)a−F); wraps once
      refine ⟨(et a b + 1) * a + 0, by omega,
        (lb_chart a b (et a b + 1) 0 hF ha).mpr (Or.inl ⟨hηeven, rfl, hε⟩),
        (2*i) * a + (σ - ((2*i+1)*a + ep a b)), by omega,
        (zb_chart a b (2*i) (σ - ((2*i+1)*a + ep a b)) (by omega) hF).mpr
          (Or.inl ⟨by omega, by omega⟩), ?_⟩
      have hsum : (et a b + 1) * a + 0 + σ
          = ((2*i) * a + (σ - ((2*i+1)*a + ep a b))) + (a + b) := by omega
      rw [hsum, Nat.add_mod_right]
      exact Nat.mod_eq_of_lt (by omega)

/-! ### Proposition 29(i), η odd:
     𝒵 − Λ = [1, a−1] ∪ ⋃_{i=0}^{η/2} [(2i+1)a+ε+1, (2i+3)a−1] -/

theorem arcdiff_zl_odd (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hε : 0 < ep a b) (hηodd : et a b % 2 = 1) :
    ∀ σ, σ < a + b →
      ((∃ l, l < a + b ∧ LB a b l = true ∧
          ∃ z, z < a + b ∧ ZB a b z = true ∧ (l + σ) % (a + b) = z) ↔
        ((1 ≤ σ ∧ σ ≤ a - 1) ∨
          ∃ i, i ≤ et a b / 2 ∧ (2*i+1)*a + ep a b + 1 ≤ σ ∧ σ ≤ (2*i+3)*a - 1)) := by
  intro σ hσ
  have hF : ep a b < a := ep_lt a b ha
  have hdec : et a b * a + ep a b = b - a := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  constructor
  · rintro ⟨l, hlP, hlb, z, hzP, hzb, heq⟩
    obtain ⟨jl, sl, hsl, rfl⟩ := decomp2 a l ha
    rcases (lb_chart a b jl sl hF hsl).mp hlb with ⟨heven, -, -⟩ | ⟨-, hjl, hFsl⟩
    · exact absurd hηodd (by omega)
    · subst hjl
      obtain ⟨jz, uz, huz, rfl⟩ := decomp2 a z ha
      rcases (zb_chart a b jz uz huz hF).mp hzb with ⟨hjz2, hjzE⟩ | ⟨-, hjz, huzF⟩
      · -- z in an even full block
        obtain ⟨m, rfl⟩ : ∃ m, jz = 2*m := ⟨jz/2, by omega⟩
        have e2 : (2*m)*a = 2*(m*a) := Nat.mul_assoc 2 m a
        have e3 : (2*m+1)*a ≤ et a b * a := mul_le_r2 a (by omega)
        have e4 := arc1 m a
        have e5 := arc3 m a
        rcases mod_split hzP (by omega) heq with hc | hc
        · exfalso; omega
        · exact Or.inr ⟨m, by omega, by omega, by omega⟩
      · -- z in the top partial block
        subst hjz
        rcases mod_split hzP (by omega) heq with hc | hc
        · exact Or.inl ⟨by omega, by omega⟩
        · exfalso; omega
  · rintro (⟨h1, h2⟩ | ⟨i, hit, h1, h2⟩)
    · -- low arc [1, a−1]: no wrap, z in the top partial block
      rcases Nat.lt_or_ge (a - σ) (ep a b) with hcase | hcase
      · refine ⟨et a b * a + ep a b, by omega,
          (lb_chart a b (et a b) (ep a b) hF hF).mpr (Or.inr ⟨hηodd, rfl, Nat.le_refl _⟩),
          (et a b + 1) * a + (ep a b + σ - a), by omega,
          (zb_chart a b (et a b + 1) (ep a b + σ - a) (by omega) hF).mpr
            (Or.inr ⟨hηodd, rfl, by omega⟩), ?_⟩
        have hsum : et a b * a + ep a b + σ = (et a b + 1) * a + (ep a b + σ - a) := by
          omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)
      · refine ⟨et a b * a + (a - σ), by omega,
          (lb_chart a b (et a b) (a - σ) hF (by omega)).mpr
            (Or.inr ⟨hηodd, rfl, by omega⟩),
          (et a b + 1) * a + 0, by omega,
          (zb_chart a b (et a b + 1) 0 ha hF).mpr (Or.inr ⟨hηodd, rfl, hε⟩), ?_⟩
        have hsum : et a b * a + (a - σ) + σ = (et a b + 1) * a + 0 := by omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)
    · -- interior arcs: wraps once, z in even block 2i
      have e2 : (2*i)*a = 2*(i*a) := Nat.mul_assoc 2 i a
      have e3 : (2*i+1)*a ≤ et a b * a := mul_le_r2 a (by omega)
      have e4 := arc1 i a
      have e5 := arc2 i a
      have e6 := arc3 i a
      rcases Nat.lt_or_ge σ ((2*i+2)*a) with hlo | hhi
      · refine ⟨et a b * a + ((2*i+2)*a + ep a b - σ), by omega,
          (lb_chart a b (et a b) ((2*i+2)*a + ep a b - σ) hF (by omega)).mpr
            (Or.inr ⟨hηodd, rfl, by omega⟩),
          (2*i) * a + 0, by omega,
          (zb_chart a b (2*i) 0 ha hF).mpr (Or.inl ⟨by omega, by omega⟩), ?_⟩
        have hsum : et a b * a + ((2*i+2)*a + ep a b - σ) + σ
            = ((2*i) * a + 0) + (a + b) := by omega
        rw [hsum, Nat.add_mod_right]
        exact Nat.mod_eq_of_lt (by omega)
      · refine ⟨et a b * a + ep a b, by omega,
          (lb_chart a b (et a b) (ep a b) hF hF).mpr (Or.inr ⟨hηodd, rfl, Nat.le_refl _⟩),
          (2*i) * a + (σ - (2*i+2)*a), by omega,
          (zb_chart a b (2*i) (σ - (2*i+2)*a) (by omega) hF).mpr
            (Or.inl ⟨by omega, by omega⟩), ?_⟩
        have hsum : et a b * a + ep a b + σ
            = ((2*i) * a + (σ - (2*i+2)*a)) + (a + b) := by omega
        rw [hsum, Nat.add_mod_right]
        exact Nat.mod_eq_of_lt (by omega)

/-! ### Proposition 29(ii), η even:
     Λ − D = [0, ε−1] ∪ [P−ε+1, P−1] ∪ ⋃_{i=0}^{η/2−1} [(2i+1)a+1, (2i+2)a+ε−1] -/

theorem arcdiff_ld_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hε : 0 < ep a b) (hηeven : et a b % 2 = 0) :
    ∀ σ, σ < a + b →
      ((∃ d, d < a + b ∧ DB a b d = true ∧
          ∃ l, l < a + b ∧ LB a b l = true ∧ (d + σ) % (a + b) = l) ↔
        (σ ≤ ep a b - 1 ∨ (a + b - ep a b + 1 ≤ σ) ∨
          ∃ i, i + 1 ≤ et a b / 2 ∧ (2*i+1)*a + 1 ≤ σ ∧ σ ≤ (2*i+2)*a + ep a b - 1)) := by
  intro σ hσ
  have hF : ep a b < a := ep_lt a b ha
  have hdec : et a b * a + ep a b = b - a := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  constructor
  · rintro ⟨d, hdP, hdb, l, hlP, hlb, heq⟩
    obtain ⟨jl, sl, hsl, rfl⟩ := decomp2 a l ha
    rcases (lb_chart a b jl sl hF hsl).mp hlb with ⟨-, hjl, hslF⟩ | ⟨hodd, -, -⟩
    · subst hjl
      obtain ⟨jd, ud, hud, rfl, hcase⟩ := db_decomp a b d ha hab hdb
      rcases hcase with ⟨hjodd, hj1, hjE⟩ | ⟨-, hjd, hudF⟩
      · -- d in an odd full block
        obtain ⟨k, rfl⟩ : ∃ k, jd = 2*k+1 := ⟨jd/2, by omega⟩
        have e2 := arc1 k a
        have e3 : (2*k+1)*a ≤ et a b * a := mul_le_r2 a hjE
        rcases mod_split hlP (by omega) heq with hc | hc
        · -- no wrap: interior arc
          obtain ⟨i, hik⟩ : ∃ i, et a b = 2*k + 2 + 2*i := ⟨(et a b - 2*k - 2)/2, by omega⟩
          have e4 : et a b * a = 2*(k*a) + 2*a + 2*(i*a) := by
            rw [hik, Nat.add_mul, Nat.add_mul, Nat.mul_assoc, Nat.mul_assoc]
          have e5 := arc1 i a
          have e6 := arc2 i a
          exact Or.inr (Or.inr ⟨i, by omega, by omega, by omega⟩)
        · -- wrap from an interior block: impossible
          exfalso
          have e7 : (2*k+2)*a ≤ et a b * a := mul_le_r2 a (by omega)
          have e8 := arc2 k a
          omega
      · -- d in the top partial block (= Λ itself)
        subst hjd
        rcases mod_split hlP (by omega) heq with hc | hc
        · exact Or.inl (by omega)
        · exact Or.inr (Or.inl (by omega))
    · exact absurd hηeven (by omega)
  · rintro (h1 | h1 | ⟨i, hi1, h1, h2⟩)
    · -- σ ≤ ε−1: d = (E+1)a, l = (E+1)a + σ (inside the top partial block)
      have hzf : ZB a b ((et a b + 1) * a + 0) = false :=
        (eq_false_iff_not (zb_chart a b (et a b + 1) 0 ha hF)).mpr (by omega)
      refine ⟨(et a b + 1) * a + 0, by omega, db_intro hzf (by omega) (by omega),
        (et a b + 1) * a + σ, by omega,
        (lb_chart a b (et a b + 1) σ hF (by omega)).mpr
          (Or.inl ⟨hηeven, rfl, by omega⟩), ?_⟩
      have hsum : (et a b + 1) * a + 0 + σ = (et a b + 1) * a + σ := by omega
      rw [hsum]
      exact Nat.mod_eq_of_lt (by omega)
    · -- σ ≥ P−ε+1: d = (E+1)a + (P−σ), l = (E+1)a; wraps once
      have hzf : ZB a b ((et a b + 1) * a + (a + b - σ)) = false :=
        (eq_false_iff_not (zb_chart a b (et a b + 1) (a + b - σ) (by omega) hF)).mpr
          (by omega)
      refine ⟨(et a b + 1) * a + (a + b - σ), by omega, db_intro hzf (by omega) (by omega),
        (et a b + 1) * a + 0, by omega,
        (lb_chart a b (et a b + 1) 0 hF ha).mpr (Or.inl ⟨hηeven, rfl, hε⟩), ?_⟩
      have hsum : (et a b + 1) * a + (a + b - σ) + σ
          = ((et a b + 1) * a + 0) + (a + b) := by omega
      rw [hsum, Nat.add_mod_right]
      exact Nat.mod_eq_of_lt (by omega)
    · -- interior arc i: d in odd block E−1−2i, l in the top partial block
      obtain ⟨k, hik⟩ : ∃ k, et a b = 2*i + 2 + 2*k := ⟨(et a b - 2*i - 2)/2, by omega⟩
      have e4 : et a b * a = 2*(i*a) + 2*a + 2*(k*a) := by
        rw [hik, Nat.add_mul, Nat.add_mul, Nat.mul_assoc, Nat.mul_assoc]
      have e5 := arc1 i a
      have e6 := arc2 i a
      have e7 := arc1 k a
      rcases Nat.lt_or_ge σ ((2*i+2)*a) with hlo | hhi
      · have hzf : ZB a b ((2*k+1) * a + ((2*i+2)*a - σ)) = false :=
          (eq_false_iff_not (zb_chart a b (2*k+1) ((2*i+2)*a - σ) (by omega) hF)).mpr
            (by omega)
        refine ⟨(2*k+1) * a + ((2*i+2)*a - σ), by omega,
          db_intro hzf (by omega) (by omega),
          (et a b + 1) * a + 0, by omega,
          (lb_chart a b (et a b + 1) 0 hF ha).mpr (Or.inl ⟨hηeven, rfl, hε⟩), ?_⟩
        have hsum : (2*k+1) * a + ((2*i+2)*a - σ) + σ = (et a b + 1) * a + 0 := by omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)
      · have hzf : ZB a b ((2*k+1) * a + 0) = false :=
          (eq_false_iff_not (zb_chart a b (2*k+1) 0 ha hF)).mpr (by omega)
        refine ⟨(2*k+1) * a + 0, by omega, db_intro hzf (by omega) (by omega),
          (et a b + 1) * a + (σ - (2*i+2)*a), by omega,
          (lb_chart a b (et a b + 1) (σ - (2*i+2)*a) hF (by omega)).mpr
            (Or.inl ⟨hηeven, rfl, by omega⟩), ?_⟩
        have hsum : (2*k+1) * a + 0 + σ = (et a b + 1) * a + (σ - (2*i+2)*a) := by omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)

/-! ### Proposition 29(ii), η odd:
     Λ − D = [b+ε+1, P−1] ∪ [0, a−1] ∪ ⋃_{i=0}^{η/2−1} [(2i+1)a+ε+1, (2i+3)a−1]
     (b+ε+1 is the Nat form of the paper's P−a+ε+1, since P−a = b). -/

theorem arcdiff_ld_odd (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hε : 0 < ep a b) (hηodd : et a b % 2 = 1) :
    ∀ σ, σ < a + b →
      ((∃ d, d < a + b ∧ DB a b d = true ∧
          ∃ l, l < a + b ∧ LB a b l = true ∧ (d + σ) % (a + b) = l) ↔
        ((b + ep a b + 1 ≤ σ) ∨ (σ ≤ a - 1) ∨
          ∃ i, i + 1 ≤ et a b / 2 ∧ (2*i+1)*a + ep a b + 1 ≤ σ ∧ σ ≤ (2*i+3)*a - 1)) := by
  intro σ hσ
  have hF : ep a b < a := ep_lt a b ha
  have hdec : et a b * a + ep a b = b - a := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  have eA : 1 * a ≤ et a b * a := mul_le_r2 a (by omega)
  have eA' : 1 * a = a := Nat.one_mul a
  constructor
  · rintro ⟨d, hdP, hdb, l, hlP, hlb, heq⟩
    obtain ⟨jl, sl, hsl, rfl⟩ := decomp2 a l ha
    rcases (lb_chart a b jl sl hF hsl).mp hlb with ⟨heven, -, -⟩ | ⟨-, hjl, hFsl⟩
    · exact absurd hηodd (by omega)
    · subst hjl
      obtain ⟨jd, ud, hud, rfl, hcase⟩ := db_decomp a b d ha hab hdb
      rcases hcase with ⟨hjodd, hj1, hjE⟩ | ⟨heven, -, -⟩
      · obtain ⟨k, rfl⟩ : ∃ k, jd = 2*k+1 := ⟨jd/2, by omega⟩
        have e2 := arc1 k a
        have e3 : (2*k+1)*a ≤ et a b * a := mul_le_r2 a hjE
        rcases mod_split hlP (by omega) heq with hc | hc
        · -- no wrap
          rcases Nat.lt_or_ge (2*k+1) (et a b) with hkE | hkE
          · -- interior arc
            obtain ⟨i, hik⟩ : ∃ i, et a b = 2*k + 3 + 2*i := ⟨(et a b - 2*k - 3)/2, by omega⟩
            have e4 : et a b * a = 2*(k*a) + 3*a + 2*(i*a) := by
              rw [hik, Nat.add_mul, Nat.add_mul, Nat.mul_assoc, Nat.mul_assoc]
            have e5 := arc1 i a
            have e6 := arc3 i a
            exact Or.inr (Or.inr ⟨i, by omega, by omega, by omega⟩)
          · -- d in the top odd block (block E): σ = sl − ud ≤ a−1
            have hkeq : et a b = 2*k+1 := by omega
            have e9 : et a b * a = (2*k+1) * a := by rw [hkeq]
            exact Or.inr (Or.inl (by omega))
        · -- wrap
          rcases Nat.lt_or_ge (2*k+1) (et a b) with hkE | hkE
          · exfalso
            have e7 : (2*k+3)*a ≤ et a b * a := mul_le_r2 a (by omega)
            have e8 := arc3 k a
            omega
          · have hkeq : et a b = 2*k+1 := by omega
            have e9 : et a b * a = (2*k+1) * a := by rw [hkeq]
            exact Or.inl (by omega)
      · exact absurd hηodd (by omega)
  · rintro (h1 | h1 | ⟨i, hi1, h1, h2⟩)
    · -- σ ≥ b+ε+1: d = Ea + (ε+P−σ), l = Ea + ε; wraps once
      have hzf : ZB a b (et a b * a + (ep a b + (a + b) - σ)) = false :=
        (eq_false_iff_not (zb_chart a b (et a b) (ep a b + (a + b) - σ) (by omega) hF)).mpr
          (by omega)
      refine ⟨et a b * a + (ep a b + (a + b) - σ), by omega,
        db_intro hzf (by omega) (by omega),
        et a b * a + ep a b, by omega,
        (lb_chart a b (et a b) (ep a b) hF hF).mpr
          (Or.inr ⟨hηodd, rfl, Nat.le_refl _⟩), ?_⟩
      have hsum : et a b * a + (ep a b + (a + b) - σ) + σ
          = (et a b * a + ep a b) + (a + b) := by omega
      rw [hsum, Nat.add_mod_right]
      exact Nat.mod_eq_of_lt (by omega)
    · -- σ ≤ a−1: d and l both in block E, no wrap
      rcases Nat.lt_or_ge σ (ep a b) with hcase | hcase
      · have hzf : ZB a b (et a b * a + (ep a b - σ)) = false :=
          (eq_false_iff_not (zb_chart a b (et a b) (ep a b - σ) (by omega) hF)).mpr
            (by omega)
        refine ⟨et a b * a + (ep a b - σ), by omega, db_intro hzf (by omega) (by omega),
          et a b * a + ep a b, by omega,
          (lb_chart a b (et a b) (ep a b) hF hF).mpr
            (Or.inr ⟨hηodd, rfl, Nat.le_refl _⟩), ?_⟩
        have hsum : et a b * a + (ep a b - σ) + σ = et a b * a + ep a b := by omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)
      · have hzf : ZB a b (et a b * a + 0) = false :=
          (eq_false_iff_not (zb_chart a b (et a b) 0 ha hF)).mpr (by omega)
        refine ⟨et a b * a + 0, by omega, db_intro hzf (by omega) (by omega),
          et a b * a + σ, by omega,
          (lb_chart a b (et a b) σ hF (by omega)).mpr
            (Or.inr ⟨hηodd, rfl, by omega⟩), ?_⟩
        have hsum : et a b * a + 0 + σ = et a b * a + σ := by omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)
    · -- interior arc i: d in odd block E−2−2i, l in block E, no wrap
      obtain ⟨k, hik⟩ : ∃ k, et a b = 2*i + 3 + 2*k := ⟨(et a b - 2*i - 3)/2, by omega⟩
      have e4 : et a b * a = 2*(i*a) + 3*a + 2*(k*a) := by
        rw [hik, Nat.add_mul, Nat.add_mul, Nat.mul_assoc, Nat.mul_assoc]
      have e5 := arc1 i a
      have e6 := arc2 i a
      have e7 := arc3 i a
      have e8 := arc1 k a
      rcases Nat.lt_or_ge σ ((2*i+2)*a + ep a b) with hlo | hhi
      · have hzf : ZB a b ((2*k+1) * a + ((2*i+2)*a + ep a b - σ)) = false :=
          (eq_false_iff_not
            (zb_chart a b (2*k+1) ((2*i+2)*a + ep a b - σ) (by omega) hF)).mpr
            (by omega)
        refine ⟨(2*k+1) * a + ((2*i+2)*a + ep a b - σ), by omega,
          db_intro hzf (by omega) (by omega),
          et a b * a + ep a b, by omega,
          (lb_chart a b (et a b) (ep a b) hF hF).mpr
            (Or.inr ⟨hηodd, rfl, Nat.le_refl _⟩), ?_⟩
        have hsum : (2*k+1) * a + ((2*i+2)*a + ep a b - σ) + σ
            = et a b * a + ep a b := by omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)
      · have hzf : ZB a b ((2*k+1) * a + 0) = false :=
          (eq_false_iff_not (zb_chart a b (2*k+1) 0 ha hF)).mpr (by omega)
        refine ⟨(2*k+1) * a + 0, by omega, db_intro hzf (by omega) (by omega),
          et a b * a + (σ - (2*i+2)*a), by omega,
          (lb_chart a b (et a b) (σ - (2*i+2)*a) hF (by omega)).mpr
            (Or.inr ⟨hηodd, rfl, by omega⟩), ?_⟩
        have hsum : (2*k+1) * a + 0 + σ = et a b * a + (σ - (2*i+2)*a) := by omega
        rw [hsum]
        exact Nat.mod_eq_of_lt (by omega)

end SubGame


==> anc/lean-verification/SubGameLib/Arcs.lean <==
/-
  Paper Theorem 30: the exact arc decomposition Θ_{c+b} = C_{a,b} ⊔ {a}
  for a ∤ b, and Θ_{c+b} = everything for the harmonic-odd shapes.

  C_{a,b} (with η = et, ε = ep; endpoints included as displayed):
   η even (= 2t): [ε, a) ∪ ⋃_{i=1..t} [2ia+ε, (2i+1)a]
   η odd (= 2t+1): [a+1, a+ε] ∪ ⋃_{j=2..t+1} [(2j−1)a, (2j−1)a+ε]
                   ∪ [(η+2)a, (η+1)a+2ε]   (last nonempty iff a ≤ 2ε)
  Examples:
   a=3,b=8 (η=1,ε=2): C = [4,5] ∪ (j-range empty) ∪ [9,10] = {4,5,9,10};
     T2-set = C ⊔ {3} = {3,4,5,9,10}, which equals Θ_{c+b} of Example 1.
   a=3,b=10 (η=2,ε=1): C = [1,3) ∪ [7,9] = {1,2,7,8,9}; plus {3}.
   a=2,b=6 (harmonic k=3): T2 holds for all ρ.
  Proof route: T2 = Avoid Λ 𝒵 ∧ Avoid D Λ (definitions LB/DB/Avoid in
  Theta.lean); the chart lemmas zb_chart/lb_chart are public. Both Avoid
  conditions are finite unions of interval constraints on ρ, computed by the
  same block-chart case analysis as in Circle.lean (idiff_*): each Avoid
  clause is characterized as an explicit set of ρ (private iff-lemmas), and
  the intersection is compared with CB ∨ (ρ = a) by omega-driven interval
  algebra in the chart.
-/
import SubGameLib.Theta
import SubGameLib.Circle

set_option linter.unusedVariables false

namespace SubGame

/-- Membership in C_{a,b} (paper Theorem 30). -/
def CB (a b r : Nat) : Bool :=
  if et a b % 2 = 0 then
    (decide (ep a b ≤ r) && decide (r < a)) ||
    ((List.range (et a b / 2 + 1)).any (fun i =>
      decide (1 ≤ i) && decide (2*i*a + ep a b ≤ r) && decide (r ≤ (2*i+1)*a)))
  else
    (decide (a + 1 ≤ r) && decide (r ≤ a + ep a b)) ||
    ((List.range ((et a b + 1) / 2 + 1)).any (fun j =>
      decide (2 ≤ j) && decide ((2*j-1)*a ≤ r) && decide (r ≤ (2*j-1)*a + ep a b))) ||
    (decide ((et a b + 2)*a ≤ r) && decide (r ≤ (et a b + 1)*a + 2*(ep a b)))

/-! ### foundational identities and block-cleanliness -/

private theorem hP_eq (a b : Nat) (ha : 0 < a) (hab : a < b) :
    a + b = (et a b + 2) * a + ep a b := by
  have h := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have e2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  omega

/-- Contrapositive form of `zb_chart`: sufficient conditions for a block position
    to be outside 𝒵. -/
private theorem zb_clean (a b J u : Nat) (hu : u < a) (hF : ep a b < a)
    (h1 : ¬ (J % 2 = 0 ∧ J ≤ et a b))
    (h2 : ¬ (et a b % 2 = 1 ∧ J = et a b + 1) ∨ ep a b ≤ u) :
    ZB a b (J * a + u) = false := by
  cases hv : ZB a b (J * a + u) with
  | false => rfl
  | true =>
    exfalso
    have h := (zb_chart a b J u hu hF).mp hv
    rcases h with h | h
    · exact h1 h
    · rcases h2 with h2 | h2
      · exact h2 ⟨h.1, h.2.1⟩
      · omega

/-- Characterization of the Λ→𝒵 avoidance clause of (T2), even-η case. -/
private theorem avoid1_even (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b)
    (hFpos : 0 < ep a b) (het : et a b % 2 = 0) :
    Avoid (a+b) (LB a b) (ZB a b) ρ ↔
      (ρ ≤ a ∨ ∃ i, 1 ≤ i ∧ i ≤ et a b / 2 ∧ 2*i*a + ep a b ≤ ρ ∧ ρ ≤ (2*i+1)*a) := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  have hwin : Avoid (a+b) (LB a b) (ZB a b) ρ ↔
      ∀ s, s < ep a b → ZB a b (((et a b + 1) * a + s + ρ) % (a+b)) = false := by
    constructor
    · intro hav s hs
      unfold Avoid at hav
      have hr : (et a b + 1) * a + s < a + b := by omega
      have hlb : LB a b ((et a b + 1) * a + s) = true :=
        (lb_chart a b (et a b + 1) s hF (by omega)).mpr (Or.inl ⟨het, rfl, hs⟩)
      exact hav ((et a b + 1) * a + s) hr hlb
    · intro hs
      unfold Avoid
      intro r hr hlb
      obtain ⟨j, t, ht, rfl⟩ := decomp2 a r ha
      have h := (lb_chart a b j t hF ht).mp hlb
      rcases h with ⟨_, hj, htF⟩ | ⟨hodd, _, _⟩
      · subst hj; exact hs t htF
      · omega
  rw [hwin]
  constructor
  · intro hs
    rcases (show ρ ≤ a ∨ a < ρ by omega) with hcase | hgt
    · exact Or.inl hcase
    · right
      rcases Nat.lt_or_ge ρ (a + ep a b) with hcase2 | hge
      · exfalso
        have hswit : a + ep a b - ρ < ep a b := by omega
        have heq : (et a b + 1) * a + (a + ep a b - ρ) + ρ = a + b := by omega
        have hcontra := hs (a + ep a b - ρ) hswit
        rw [heq, Nat.mod_self] at hcontra
        have h0 : ZB a b 0 = true := zb_lowblk a b 0 ha hF
        rw [h0] at hcontra
        exact Bool.noConfusion hcontra
      · obtain ⟨jr, tr, htr, hveq2⟩ := decomp2 a (ρ - a - ep a b) ha
        have hswineq : ∀ s, s < ep a b → ZB a b (jr * a + tr + s) = false := by
          intro s hs2
          have heq : (et a b + 1) * a + s + ρ = (a + b) + (jr * a + tr + s) := by omega
          have hlt : jr * a + tr + s < a + b := by omega
          have hcontra := hs s hs2
          rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hlt] at hcontra
          exact hcontra
        have hjrle1 : jr * a + tr < (et a b + 1) * a := by omega
        have hjrlt1 : jr < et a b + 1 := (blk_lt2 htr).mp hjrle1
        have hjrle : jr ≤ et a b := by omega
        have hjrodd : jr % 2 = 1 := by
          rcases (show jr % 2 = 0 ∨ jr % 2 = 1 by omega) with hje | hjo
          · exfalso
            have hz : ZB a b (jr * a + tr) = true :=
              (zb_chart a b jr tr htr hF).mpr (Or.inl ⟨hje, hjrle⟩)
            have hz0 := hswineq 0 hFpos
            rw [Nat.add_zero] at hz0
            rw [hz0] at hz
            exact Bool.noConfusion hz
          · exact hjo
        have hjrlt : jr < et a b := by omega
        have htrF : tr + ep a b ≤ a := by
          rcases (show tr + ep a b ≤ a ∨ a < tr + ep a b by omega) with hle | hgt2
          · exact hle
          · exfalso
            have hcross : a - tr < ep a b := by omega
            have hz := hswineq (a - tr) hcross
            have hsm : (jr + 1) * a = jr * a + a := succ_mul2 jr a
            have heq2 : jr * a + tr + (a - tr) = (jr + 1) * a := by omega
            rw [heq2] at hz
            have hjr1le : jr + 1 ≤ et a b := by omega
            have hjr1even : (jr + 1) % 2 = 0 := by omega
            have heq3 : (jr + 1) * a = (jr + 1) * a + 0 := by omega
            have hztrue : ZB a b ((jr + 1) * a) = true := by
              rw [heq3]
              exact (zb_chart a b (jr + 1) 0 ha hF).mpr (Or.inl ⟨hjr1even, hjr1le⟩)
            rw [hztrue] at hz
            exact Bool.noConfusion hz
        have h2i : 2 * ((jr + 1) / 2) = jr + 1 := by omega
        have hja1 : (jr + 1) * a = jr * a + a := succ_mul2 jr a
        have hja2 : (jr + 2) * a = (jr + 1) * a + a := succ_mul2 (jr + 1) a
        refine ⟨(jr + 1) / 2, by omega, by omega, ?_, ?_⟩
        · show 2 * ((jr + 1) / 2) * a + ep a b ≤ ρ
          rw [h2i]
          omega
        · show ρ ≤ (2 * ((jr + 1) / 2) + 1) * a
          have h2i1 : 2 * ((jr + 1) / 2) + 1 = jr + 2 := by omega
          rw [h2i1]
          omega
  · intro hcond s hs
    rcases hcond with hcase | ⟨i, hi1, hi2, hi3, hi4⟩
    · rcases Nat.lt_or_ge (s + ρ) a with hlt | hge
      · have heq : (et a b + 1) * a + s + ρ = (et a b + 1) * a + (s + ρ) := by omega
        have hltP : (et a b + 1) * a + (s + ρ) < a + b := by omega
        rw [heq, Nat.mod_eq_of_lt hltP]
        exact zb_clean a b (et a b + 1) (s + ρ) hlt hF (by omega) (Or.inl (by omega))
      · have heq : (et a b + 1) * a + s + ρ = (et a b + 2) * a + (s + ρ - a) := by omega
        have hlt2 : s + ρ - a < a := by omega
        have hltP : (et a b + 2) * a + (s + ρ - a) < a + b := by omega
        rw [heq, Nat.mod_eq_of_lt hltP]
        exact zb_clean a b (et a b + 2) (s + ρ - a) hlt2 hF (by omega) (Or.inl (by omega))
    · have hib : 2 * i ≤ et a b := by omega
      have e2i1 : (2 * i + 1) * a = 2 * i * a + a := by rw [Nat.add_mul, Nat.one_mul]
      have e2im1 : (2 * i - 1) * a + a = 2 * i * a := by
        have hstep : 2 * i - 1 + 1 = 2 * i := by omega
        have e := succ_mul2 (2 * i - 1) a
        rw [hstep] at e
        omega
      have hetge : 2 * i * a ≤ et a b * a := Nat.mul_le_mul hib (Nat.le_refl a)
      have hu : ρ - 2 * i * a - ep a b + s < a := by omega
      have heq : (et a b + 1) * a + s + ρ
          = (a + b) + ((2 * i - 1) * a + (ρ - 2 * i * a - ep a b + s)) := by omega
      have hltP : (2 * i - 1) * a + (ρ - 2 * i * a - ep a b + s) < a + b := by omega
      rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP]
      exact zb_clean a b (2 * i - 1) (ρ - 2 * i * a - ep a b + s) hu hF
        (by omega) (Or.inl (by omega))

/-- Characterization of the Λ→𝒵 avoidance clause of (T2), odd-η case. -/
private theorem avoid1_odd (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b)
    (hFpos : 0 < ep a b) (het : et a b % 2 = 1) :
    Avoid (a+b) (LB a b) (ZB a b) ρ ↔
      (ρ = 0 ∨ (a ≤ ρ ∧ ρ ≤ a + ep a b) ∨
       (∃ j, 2 ≤ j ∧ j ≤ (et a b + 1) / 2 ∧
         (2*j-1)*a ≤ ρ ∧ ρ ≤ (2*j-1)*a + ep a b) ∨
       ((et a b + 2)*a ≤ ρ ∧ ρ ≤ (et a b + 2)*a + ep a b - 1)) := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  have hwin : Avoid (a+b) (LB a b) (ZB a b) ρ ↔
      ∀ s, s < a - ep a b → ZB a b ((et a b * a + ep a b + s + ρ) % (a+b)) = false := by
    constructor
    · intro hav s hs
      unfold Avoid at hav
      have hr : et a b * a + ep a b + s < a + b := by omega
      have hts : ep a b + s < a := by omega
      have hlb : LB a b (et a b * a + (ep a b + s)) = true :=
        (lb_chart a b (et a b) (ep a b + s) hF hts).mpr (Or.inr ⟨het, rfl, by omega⟩)
      have heq : et a b * a + (ep a b + s) = et a b * a + ep a b + s := by omega
      rw [heq] at hlb
      exact hav (et a b * a + ep a b + s) hr hlb
    · intro hs
      unfold Avoid
      intro r hr hlb
      obtain ⟨j, t, ht, rfl⟩ := decomp2 a r ha
      have h := (lb_chart a b j t hF ht).mp hlb
      rcases h with ⟨heven, _, _⟩ | ⟨_, hj, htF⟩
      · omega
      · subst hj
        have hts : t - ep a b < a - ep a b := by omega
        have hh := hs (t - ep a b) hts
        have heq2 : et a b * a + ep a b + (t - ep a b) = et a b * a + t := by omega
        rwa [heq2] at hh
  rw [hwin]
  constructor
  · intro hs
    rcases (show ρ = 0 ∨ 0 < ρ by omega) with hz | hpos
    · exact Or.inl hz
    · right
      rcases (show ρ < a ∨ a ≤ ρ by omega) with hlta | hgea
      · exfalso
        rcases (show ρ ≤ a - ep a b ∨ a - ep a b < ρ by omega) with hle | hgt
        · have hswit : a - ep a b - ρ < a - ep a b := by omega
          have hcontra := hs (a - ep a b - ρ) hswit
          have heq : et a b * a + ep a b + (a - ep a b - ρ) + ρ = (et a b + 1) * a := by omega
          have hltP : (et a b + 1) * a < a + b := by omega
          rw [heq, Nat.mod_eq_of_lt hltP] at hcontra
          have hz1 : ZB a b ((et a b + 1) * a) = true := by
            have heq0 : (et a b + 1) * a = (et a b + 1) * a + 0 := by omega
            rw [heq0]
            exact (zb_chart a b (et a b + 1) 0 ha hF).mpr (Or.inr ⟨het, rfl, hFpos⟩)
          rw [hz1] at hcontra
          exact Bool.noConfusion hcontra
        · have hswit0 : (0:Nat) < a - ep a b := by omega
          have hcontra := hs 0 hswit0
          have heq : et a b * a + ep a b + 0 + ρ
              = (et a b + 1) * a + (ep a b + ρ - a) := by omega
          have hoff : ep a b + ρ - a < ep a b := by omega
          have hoffa : ep a b + ρ - a < a := by omega
          have hltP : (et a b + 1) * a + (ep a b + ρ - a) < a + b := by omega
          rw [heq, Nat.mod_eq_of_lt hltP] at hcontra
          have hz1 : ZB a b ((et a b + 1) * a + (ep a b + ρ - a)) = true :=
            (zb_chart a b (et a b + 1) (ep a b + ρ - a) hoffa hF).mpr (Or.inr ⟨het, rfl, hoff⟩)
          rw [hz1] at hcontra
          exact Bool.noConfusion hcontra
      · rcases (show ρ ≤ a + ep a b ∨ a + ep a b < ρ by omega) with hle2 | hgt2
        · exact Or.inl ⟨hgea, hle2⟩
        · rcases (show ρ < 2*a ∨ 2*a ≤ ρ by omega) with hlt2a | hge2a
          · exfalso
            have hswit : 2*a - ρ < a - ep a b := by omega
            have hcontra := hs (2*a - ρ) hswit
            have heq : et a b * a + ep a b + (2*a - ρ) + ρ = a + b := by omega
            rw [heq, Nat.mod_self] at hcontra
            have h0 : ZB a b 0 = true := zb_lowblk a b 0 ha hF
            rw [h0] at hcontra
            exact Bool.noConfusion hcontra
          · obtain ⟨jr, tr, htr, hveq2⟩ := decomp2 a (ρ - 2*a) ha
            have hswineq : ∀ s, s < a - ep a b → ZB a b (jr * a + tr + s) = false := by
              intro s hs2
              have heq : et a b * a + ep a b + s + ρ = (a+b) + (jr*a+tr+s) := by omega
              have hlt : jr*a+tr+s < a+b := by omega
              have hcontra := hs s hs2
              rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hlt] at hcontra
              exact hcontra
            have hjrle1 : jr*a+tr < (et a b + 1)*a := by omega
            have hjrlt1 : jr < et a b + 1 := (blk_lt2 htr).mp hjrle1
            have hjrle : jr ≤ et a b := by omega
            have hjrodd : jr % 2 = 1 := by
              rcases (show jr%2=0 ∨ jr%2=1 by omega) with hje | hjo
              · exfalso
                have hz : ZB a b (jr*a+tr) = true :=
                  (zb_chart a b jr tr htr hF).mpr (Or.inl ⟨hje, hjrle⟩)
                have hz0 := hswineq 0 (by omega)
                rw [Nat.add_zero] at hz0
                rw [hz0] at hz
                exact Bool.noConfusion hz
              · exact hjo
            have htrF : tr ≤ ep a b := by
              rcases (show tr ≤ ep a b ∨ ep a b < tr by omega) with hle3 | hgt3
              · exact hle3
              · exfalso
                have hcross : a - tr < a - ep a b := by omega
                have hz := hswineq (a - tr) hcross
                have hsm : (jr + 1) * a = jr * a + a := succ_mul2 jr a
                have heq2 : jr*a+tr+(a-tr) = (jr+1)*a := by omega
                rw [heq2] at hz
                rcases (show jr < et a b ∨ jr = et a b by omega) with hjrlt' | hjreq
                · have hjr1le : jr + 1 ≤ et a b := by omega
                  have hjr1even : (jr+1)%2 = 0 := by omega
                  have heq3 : (jr+1)*a = (jr+1)*a+0 := by omega
                  have hztrue : ZB a b ((jr+1)*a) = true := by
                    rw [heq3]
                    exact (zb_chart a b (jr+1) 0 ha hF).mpr (Or.inl ⟨hjr1even, hjr1le⟩)
                  rw [hztrue] at hz
                  exact Bool.noConfusion hz
                · have heq3 : (jr+1)*a = (jr+1)*a+0 := by omega
                  have hztrue : ZB a b ((jr+1)*a) = true := by
                    rw [heq3]
                    exact (zb_chart a b (jr+1) 0 ha hF).mpr (Or.inr ⟨het, by omega, by omega⟩)
                  rw [hztrue] at hz
                  exact Bool.noConfusion hz
            rcases (show jr < et a b ∨ jr = et a b by omega) with hjrlt2 | hjreq2
            · right; left
              have hja1 : (jr+2)*a = jr*a + 2*a := by
                have e1 : (jr+1)*a = jr*a + a := succ_mul2 jr a
                have e2 : (jr+2)*a = (jr+1)*a + a := succ_mul2 (jr+1) a
                omega
              refine ⟨(jr+3)/2, by omega, by omega, ?_, ?_⟩
              · show (2*((jr+3)/2) - 1) * a ≤ ρ
                have heqidx : 2*((jr+3)/2) - 1 = jr + 2 := by omega
                rw [heqidx]
                omega
              · show ρ ≤ (2*((jr+3)/2) - 1)*a + ep a b
                have heqidx : 2*((jr+3)/2) - 1 = jr + 2 := by omega
                rw [heqidx]
                omega
            · right; right
              have hja1 : (et a b+2)*a = jr*a + 2*a := by
                rw [← hjreq2]
                have e1 : (jr+1)*a = jr*a + a := succ_mul2 jr a
                have e2 : (jr+2)*a = (jr+1)*a + a := succ_mul2 (jr+1) a
                omega
              exact ⟨by omega, by omega⟩
  · intro hcond s hs
    rcases hcond with hz | ⟨hgea, hle2⟩ | ⟨j, hj1, hj2, hj3, hj4⟩ | ⟨hlast1, hlast2⟩
    · subst hz
      have heq : et a b * a + ep a b + s + 0 = et a b * a + (ep a b + s) := by omega
      have hlt : et a b * a + (ep a b + s) < a + b := by omega
      rw [heq, Nat.mod_eq_of_lt hlt]
      have hu : ep a b + s < a := by omega
      exact zb_clean a b (et a b) (ep a b + s) hu hF (by omega) (Or.inl (by omega))
    · rcases (show ep a b + s + ρ - a < a ∨ a ≤ ep a b + s + ρ - a by omega) with hlt | hge
      · have heq : et a b * a + ep a b + s + ρ
            = (et a b + 1) * a + (ep a b + s + ρ - a) := by omega
        have hltP : (et a b + 1) * a + (ep a b + s + ρ - a) < a + b := by omega
        rw [heq, Nat.mod_eq_of_lt hltP]
        exact zb_clean a b (et a b + 1) (ep a b + s + ρ - a) (by omega) hF
          (by omega) (Or.inr (by omega))
      · have heq : et a b * a + ep a b + s + ρ
            = (et a b + 2) * a + (ep a b + s + ρ - a - a) := by omega
        have hlt2 : ep a b + s + ρ - a - a < a := by omega
        have hltP : (et a b + 2) * a + (ep a b + s + ρ - a - a) < a + b := by omega
        rw [heq, Nat.mod_eq_of_lt hltP]
        exact zb_clean a b (et a b + 2) (ep a b + s + ρ - a - a) hlt2 hF
          (by omega) (Or.inl (by omega))
    · have hjb : 2 * j ≤ et a b + 1 := by omega
      have e2j1 : (2*j-1)*a + a = 2*j*a := by
        have hstep : 2*j-1+1 = 2*j := by omega
        have e := succ_mul2 (2*j-1) a
        rw [hstep] at e
        omega
      have e2j2 : 2*j*a + a = (2*j+1)*a := by
        rw [Nat.add_mul, Nat.one_mul]
      have hjr : 2*j - 3 < et a b := by omega
      have hjrodd : (2*j-3) % 2 = 1 := by omega
      have e2j3 : (2*j-3)*a + 2*a = (2*j-1)*a := by
        have e' : (2*j-3+1)*a = (2*j-3)*a + a := succ_mul2 (2*j-3) a
        have e'' : (2*j-3+1+1)*a = (2*j-3+1)*a + a := succ_mul2 (2*j-3+1) a
        have hstep2 : 2*j-3+1+1 = 2*j-1 := by omega
        rw [hstep2] at e''
        omega
      have hu : ρ - (2*j-1)*a + s < a := by omega
      have heq : et a b * a + ep a b + s + ρ
          = (a+b) + ((2*j-3)*a + (ρ - (2*j-1)*a + s)) := by omega
      have hltP : (2*j-3)*a + (ρ - (2*j-1)*a + s) < a + b := by omega
      rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP]
      exact zb_clean a b (2*j-3) (ρ - (2*j-1)*a + s) hu hF (by omega)
        (Or.inl (by omega))
    · have hu : ρ - (et a b + 2)*a + s < a := by omega
      have heq : et a b * a + ep a b + s + ρ
          = (a+b) + (et a b * a + (ρ - (et a b + 2)*a + s)) := by omega
      have hltP : et a b * a + (ρ - (et a b + 2)*a + s) < a + b := by omega
      rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP]
      exact zb_clean a b (et a b) (ρ - (et a b + 2)*a + s) hu hF (by omega) (Or.inl (by omega))

/-- Chart for `DB`: the base gaps in `[a,b)`, in block coordinates. -/
private theorem db_chart (a b j t : Nat) (ha : 0 < a) (hab : a < b) (ht : t < a)
    (hF : ep a b < a) :
    DB a b (j * a + t) = true ↔
      ((j % 2 = 1 ∧ j ≤ et a b) ∨ (et a b % 2 = 0 ∧ j = et a b + 1 ∧ t < ep a b)) := by
  have hbkey : (et a b + 1) * a + ep a b = b := by
    have h := et_ep_dec a b
    have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
    omega
  have haj : a ≤ j * a + t ↔ 1 ≤ j := by
    have h1a : (1:Nat) * a = a := Nat.one_mul a
    have hh := blk_le2 (a:=a) (t:=t) (j:=j) (k:=1) ht
    rw [h1a] at hh
    exact hh
  have hbj : j * a + t < b ↔ (j ≤ et a b ∨ (j = et a b + 1 ∧ t < ep a b)) := by
    rcases Nat.lt_or_ge j (et a b + 1) with hlt | hge
    · have h1 := (blk_lt2 (a:=a) (t:=t) (j:=j) (k:=et a b + 1) ht).mpr hlt
      exact ⟨fun _ => by omega, fun _ => by omega⟩
    · have h2 := blk_lt_F2 ht hF hge
      constructor
      · intro h
        rw [← hbkey] at h
        exact Or.inr (h2.mp h)
      · intro h
        rw [← hbkey]
        rcases h with h | h
        · omega
        · exact h2.mpr h
  constructor
  · intro hdb
    have hd := db_spec a b (j*a+t) hdb
    have hjge1 : 1 ≤ j := haj.mp hd.1
    have hjcase := hbj.mp hd.2.1
    rcases hjcase with hjle | ⟨hjeq, htF⟩
    · left
      rcases (show j % 2 = 0 ∨ j % 2 = 1 by omega) with hje | hjo
      · exfalso
        have hzt := (zb_chart a b j t ht hF).mpr (Or.inl ⟨hje, hjle⟩)
        rw [hzt] at hd
        exact Bool.noConfusion hd.2.2
      · exact ⟨hjo, hjle⟩
    · right
      rcases (show et a b % 2 = 0 ∨ et a b % 2 = 1 by omega) with hete | heto
      · exact ⟨hete, hjeq, htF⟩
      · exfalso
        have hzt := (zb_chart a b j t ht hF).mpr (Or.inr ⟨heto, hjeq, htF⟩)
        rw [hzt] at hd
        exact Bool.noConfusion hd.2.2
  · intro hcond
    unfold DB
    rcases hcond with ⟨hjo, hjle⟩ | ⟨hete, hjeq, htF⟩
    · have hzf := zb_clean a b j t ht hF (by omega) (Or.inl (by omega))
      have ha' : a ≤ j*a+t := haj.mpr (by omega)
      have hb' : j*a+t < b := hbj.mpr (Or.inl hjle)
      simp [ha', hb', hzf]
    · have hzf := zb_clean a b j t ht hF (by omega) (Or.inl (by omega))
      have ha' : a ≤ j*a+t := haj.mpr (by omega)
      have hb' : j*a+t < b := hbj.mpr (Or.inr ⟨hjeq, htF⟩)
      simp [ha', hb', hzf]

/-- Contrapositive form of `db_chart`: sufficient conditions for a block position
    to be outside `D`. -/
private theorem db_clean (a b J u : Nat) (ha : 0 < a) (hab : a < b) (hu : u < a)
    (hF : ep a b < a)
    (h1 : ¬ (J % 2 = 1 ∧ J ≤ et a b))
    (h2 : ¬ (et a b % 2 = 0 ∧ J = et a b + 1) ∨ ep a b ≤ u) :
    DB a b (J * a + u) = false := by
  cases hv : DB a b (J * a + u) with
  | false => rfl
  | true =>
    exfalso
    have h := (db_chart a b J u ha hab hu hF).mp hv
    rcases h with h | h
    · exact h1 h
    · rcases h2 with h2 | h2
      · exact h2 ⟨h.1, h.2.1⟩
      · omega

private theorem mod_add_eq' (x y n : Nat) : (x % n + y) % n = (x + y) % n := by
  rw [Nat.add_mod, Nat.mod_mod, ← Nat.add_mod]

/-- General symmetry of `Avoid` under `ρ ↦ P - ρ` with the two predicates swapped
    (mirrors `inert_symm` in Circle.lean, generalized to `X ≠ Y`). -/
private theorem avoid_symm (P : Nat) (X Y : Nat → Bool) (ρ : Nat) (hP : 0 < P)
    (hρ0 : 0 < ρ) (hρ : ρ < P) :
    Avoid P X Y ρ ↔ Avoid P Y X (P - ρ) := by
  have main : ∀ (X' Y' : Nat → Bool) (ρ' : Nat), ρ' < P →
      Avoid P X' Y' ρ' → Avoid P Y' X' (P - ρ') := by
    intro X' Y' ρ' hρ' hav
    unfold Avoid at hav ⊢
    intro s hs hy
    cases hv : X' ((s + (P - ρ')) % P) with
    | false => rfl
    | true =>
      exfalso
      have hlt : (s + (P - ρ')) % P < P := Nat.mod_lt _ hP
      have hcontra := hav ((s + (P - ρ')) % P) hlt hv
      have hkey : ((s + (P - ρ')) % P + ρ') % P = s := by
        rw [mod_add_eq']
        have e : s + (P - ρ') + ρ' = s + P := by omega
        rw [e, Nat.add_mod_right, Nat.mod_eq_of_lt hs]
      rw [hkey] at hcontra
      rw [hcontra] at hy
      exact Bool.noConfusion hy
  constructor
  · exact main X Y ρ hρ
  · intro hav
    have hh := main Y X (P - ρ) (by omega) hav
    have heq : P - (P - ρ) = ρ := by omega
    rwa [heq] at hh


/-- Scan form of the Λ→D avoidance clause, even-η case: Λ is the single interval
    `[(η+1)a, (η+1)a+ε)`. -/
private theorem avoidLD_even (a b σ : Nat) (ha : 0 < a) (hab : a < b)
    (het : et a b % 2 = 0) :
    Avoid (a+b) (LB a b) (DB a b) σ ↔
      ∀ s, s < ep a b → DB a b (((et a b + 1) * a + s + σ) % (a+b)) = false := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  constructor
  · intro hav s hs
    unfold Avoid at hav
    have hr : (et a b + 1) * a + s < a + b := by omega
    have hlb : LB a b ((et a b + 1) * a + s) = true :=
      (lb_chart a b (et a b + 1) s hF (by omega)).mpr (Or.inl ⟨het, rfl, hs⟩)
    exact hav ((et a b + 1) * a + s) hr hlb
  · intro hs
    unfold Avoid
    intro r hr hlb
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a r ha
    have h := (lb_chart a b j t hF ht).mp hlb
    rcases h with ⟨_, hj, htF⟩ | ⟨hodd, _, _⟩
    · subst hj; exact hs t htF
    · omega

/-- Scan form of the Λ→D avoidance clause, odd-η case: Λ is the single interval
    `[η·a+ε, (η+1)a)`. -/
private theorem avoidLD_odd (a b σ : Nat) (ha : 0 < a) (hab : a < b)
    (het : et a b % 2 = 1) :
    Avoid (a+b) (LB a b) (DB a b) σ ↔
      ∀ s, s < a - ep a b → DB a b ((et a b * a + ep a b + s + σ) % (a+b)) = false := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  constructor
  · intro hav s hs
    unfold Avoid at hav
    have hr : et a b * a + ep a b + s < a + b := by omega
    have hts : ep a b + s < a := by omega
    have hlb : LB a b (et a b * a + (ep a b + s)) = true :=
      (lb_chart a b (et a b) (ep a b + s) hF hts).mpr (Or.inr ⟨het, rfl, by omega⟩)
    have heq : et a b * a + (ep a b + s) = et a b * a + ep a b + s := by omega
    rw [heq] at hlb
    exact hav (et a b * a + ep a b + s) hr hlb
  · intro hs
    unfold Avoid
    intro r hr hlb
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a r ha
    have h := (lb_chart a b j t hF ht).mp hlb
    rcases h with ⟨heven, _, _⟩ | ⟨_, hj, htF⟩
    · omega
    · subst hj
      have hts : t - ep a b < a - ep a b := by omega
      have hh := hs (t - ep a b) hts
      have heq2 : et a b * a + ep a b + (t - ep a b) = et a b * a + t := by omega
      rwa [heq2] at hh

/-- Necessity for the D→Λ clause, even η: shifts below ε map the first D-cell of
    the top partial block straight into Λ. -/
private theorem avoid2_even_nec (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b)
    (hFpos : 0 < ep a b) (het : et a b % 2 = 0)
    (hav : Avoid (a+b) (DB a b) (LB a b) ρ) : ep a b ≤ ρ := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  unfold Avoid at hav
  rcases (show ep a b ≤ ρ ∨ ρ < ep a b by omega) with h | h
  · exact h
  · exfalso
    have hd : DB a b ((et a b + 1) * a + 0) = true :=
      (db_chart a b (et a b + 1) 0 ha hab ha hF).mpr (Or.inr ⟨het, rfl, hFpos⟩)
    have hr : (et a b + 1) * a + 0 < a + b := by omega
    have hcon := hav ((et a b + 1) * a + 0) hr hd
    have heq : (et a b + 1) * a + 0 + ρ = (et a b + 1) * a + ρ := by omega
    have hltP : (et a b + 1) * a + ρ < a + b := by omega
    rw [heq, Nat.mod_eq_of_lt hltP] at hcon
    have hlb : LB a b ((et a b + 1) * a + ρ) = true :=
      (lb_chart a b (et a b + 1) ρ hF (by omega)).mpr (Or.inl ⟨het, rfl, h⟩)
    rw [hlb] at hcon
    exact Bool.noConfusion hcon

/-- Necessity for the D→Λ clause, odd η: the two failing regimes are `ρ = 0` and
    `ρ > (η+1)a+2ε`, both witnessed inside the odd block η. -/
private theorem avoid2_odd_nec (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b)
    (hFpos : 0 < ep a b) (het : et a b % 2 = 1)
    (hav : Avoid (a+b) (DB a b) (LB a b) ρ) :
    0 < ρ ∧ ρ ≤ (et a b + 1) * a + 2 * ep a b := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  unfold Avoid at hav
  have hd : DB a b (et a b * a + ep a b) = true :=
    (db_chart a b (et a b) (ep a b) ha hab hF hF).mpr (Or.inl ⟨het, Nat.le_refl _⟩)
  have hlbtop : LB a b (et a b * a + ep a b) = true :=
    (lb_chart a b (et a b) (ep a b) hF hF).mpr (Or.inr ⟨het, rfl, Nat.le_refl _⟩)
  refine ⟨?_, ?_⟩
  · rcases (show 0 < ρ ∨ ρ = 0 by omega) with h | h
    · exact h
    · exfalso
      subst h
      have hr : et a b * a + ep a b < a + b := by omega
      have hcon := hav (et a b * a + ep a b) hr hd
      have heq : et a b * a + ep a b + 0 = et a b * a + ep a b := by omega
      rw [heq, Nat.mod_eq_of_lt hr, hlbtop] at hcon
      exact Bool.noConfusion hcon
  · rcases (show ρ ≤ (et a b + 1) * a + 2 * ep a b ∨
              (et a b + 1) * a + 2 * ep a b < ρ by omega) with h | h
    · exact h
    · exfalso
      have hoff : ep a b + (a + b - ρ) < a := by omega
      have hd2 : DB a b (et a b * a + (ep a b + (a + b - ρ))) = true :=
        (db_chart a b (et a b) (ep a b + (a + b - ρ)) ha hab hoff hF).mpr
          (Or.inl ⟨het, Nat.le_refl _⟩)
      have hr2 : et a b * a + (ep a b + (a + b - ρ)) < a + b := by omega
      have hcon := hav (et a b * a + (ep a b + (a + b - ρ))) hr2 hd2
      have heq : et a b * a + (ep a b + (a + b - ρ)) + ρ
          = (a + b) + (et a b * a + ep a b) := by omega
      have hltP : et a b * a + ep a b < a + b := by omega
      rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP, hlbtop] at hcon
      exact Bool.noConfusion hcon

/-- Sufficiency for the D→Λ clause, even η. -/
private theorem avoid2_even_suf (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b)
    (hFpos : 0 < ep a b) (het : et a b % 2 = 0)
    (hcond : (ep a b ≤ ρ ∧ ρ ≤ a) ∨
      ∃ i, 1 ≤ i ∧ i ≤ et a b / 2 ∧ 2*i*a + ep a b ≤ ρ ∧ ρ ≤ (2*i+1)*a) :
    Avoid (a+b) (DB a b) (LB a b) ρ := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  have hρ0 : 0 < ρ := by
    rcases hcond with ⟨h1, h2⟩ | ⟨i, hi1, hi2, hi3, hi4⟩
    · omega
    · omega
  rw [avoid_symm (a+b) (DB a b) (LB a b) ρ (by omega) hρ0 hρ,
      avoidLD_even a b (a+b-ρ) ha hab het]
  intro s hs
  rcases hcond with ⟨hlo, hhi⟩ | ⟨i, hi1, hi2, hi3, hi4⟩
  · have hu : a + s - ρ < a := by omega
    have heq : (et a b + 1) * a + s + (a + b - ρ)
        = (a + b) + (et a b * a + (a + s - ρ)) := by omega
    have hltP : et a b * a + (a + s - ρ) < a + b := by omega
    rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP]
    exact db_clean a b (et a b) (a + s - ρ) ha hab hu hF (by omega) (Or.inl (by omega))
  · have e1 : (2*i+1)*a = 2*i*a + a := by rw [Nat.add_mul, Nat.one_mul]
    have hidx : (et a b - 2*i) + (2*i+1) = et a b + 1 := by omega
    have e2 : (et a b - 2*i)*a + (2*i+1)*a = (et a b + 1)*a := by
      rw [← Nat.add_mul, hidx]
    have hu : (2*i+1)*a + s - ρ < a := by omega
    have heq : (et a b + 1) * a + s + (a + b - ρ)
        = (a + b) + ((et a b - 2*i)*a + ((2*i+1)*a + s - ρ)) := by omega
    have hltP : (et a b - 2*i)*a + ((2*i+1)*a + s - ρ) < a + b := by omega
    rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP]
    exact db_clean a b (et a b - 2*i) ((2*i+1)*a + s - ρ) ha hab hu hF
      (by omega) (Or.inl (by omega))

/-- Sufficiency for the D→Λ clause, odd η. -/
private theorem avoid2_odd_suf (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b)
    (hFpos : 0 < ep a b) (het : et a b % 2 = 1)
    (hcond : (a ≤ ρ ∧ ρ ≤ a + ep a b) ∨
      (∃ j, 2 ≤ j ∧ j ≤ (et a b + 1)/2 ∧
        (2*j-1)*a ≤ ρ ∧ ρ ≤ (2*j-1)*a + ep a b) ∨
      ((et a b + 2)*a ≤ ρ ∧ ρ ≤ (et a b + 1)*a + 2*ep a b)) :
    Avoid (a+b) (DB a b) (LB a b) ρ := by
  have hF := ep_lt a b ha
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  have hEm1 : (et a b - 1) * a + a = et a b * a := by
    have e := succ_mul2 (et a b - 1) a
    have hstep : et a b - 1 + 1 = et a b := by omega
    rw [hstep] at e
    omega
  have hρ0 : 0 < ρ := by
    rcases hcond with ⟨h1, h2⟩ | ⟨j, hj1, hj2, hj3, hj4⟩ | ⟨h1, h2⟩
    · omega
    · have hge : 1 * a ≤ (2*j-1)*a := mul_le_r2 a (by omega)
      rw [Nat.one_mul] at hge
      omega
    · omega
  rw [avoid_symm (a+b) (DB a b) (LB a b) ρ (by omega) hρ0 hρ,
      avoidLD_odd a b (a+b-ρ) ha hab het]
  intro s hs
  rcases hcond with ⟨hlo, hhi⟩ | ⟨j, hj1, hj2, hj3, hj4⟩ | ⟨hlo, hhi⟩
  · have hu : a + ep a b + s - ρ < a := by omega
    have heq : et a b * a + ep a b + s + (a + b - ρ)
        = (a + b) + ((et a b - 1) * a + (a + ep a b + s - ρ)) := by omega
    have hltP : (et a b - 1) * a + (a + ep a b + s - ρ) < a + b := by omega
    rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP]
    exact db_clean a b (et a b - 1) (a + ep a b + s - ρ) ha hab hu hF
      (by omega) (Or.inl (by omega))
  · have hidx : (et a b + 1 - 2*j) + (2*j - 1) = et a b := by omega
    have e2 : (et a b + 1 - 2*j)*a + (2*j-1)*a = et a b * a := by
      rw [← Nat.add_mul, hidx]
    have hu : (2*j-1)*a + ep a b + s - ρ < a := by omega
    have heq : et a b * a + ep a b + s + (a + b - ρ)
        = (a + b) + ((et a b + 1 - 2*j)*a + ((2*j-1)*a + ep a b + s - ρ)) := by omega
    have hltP : (et a b + 1 - 2*j)*a + ((2*j-1)*a + ep a b + s - ρ) < a + b := by omega
    rw [heq, Nat.add_mod_left, Nat.mod_eq_of_lt hltP]
    exact db_clean a b (et a b + 1 - 2*j) ((2*j-1)*a + ep a b + s - ρ) ha hab hu hF
      (by omega) (Or.inl (by omega))
  · have hu : ep a b + s + (a + b - ρ) - a < a := by omega
    have heq : et a b * a + ep a b + s + (a + b - ρ)
        = (et a b + 1) * a + (ep a b + s + (a + b - ρ) - a) := by omega
    have hltP : (et a b + 1) * a + (ep a b + s + (a + b - ρ) - a) < a + b := by omega
    rw [heq, Nat.mod_eq_of_lt hltP]
    exact db_clean a b (et a b + 1) (ep a b + s + (a + b - ρ) - a) ha hab hu hF
      (by omega) (Or.inl (by omega))

private theorem range_any_iff (n : Nat) (p : Nat → Bool) :
    (List.range n).any p = true ↔ ∃ i, i < n ∧ p i = true := by
  rw [List.any_eq_true]
  constructor
  · rintro ⟨i, hmem, hp⟩
    exact ⟨i, List.mem_range.mp hmem, hp⟩
  · rintro ⟨i, hi, hp⟩
    exact ⟨i, List.mem_range.mpr hi, hp⟩

/-- `CB` unfolded, even-η branch. -/
private theorem cb_iff_even (a b r : Nat) (het : et a b % 2 = 0) :
    CB a b r = true ↔
      ((ep a b ≤ r ∧ r < a) ∨
       ∃ i, 1 ≤ i ∧ i ≤ et a b / 2 ∧ 2*i*a + ep a b ≤ r ∧ r ≤ (2*i+1)*a) := by
  unfold CB
  rw [if_pos het]
  rw [Bool.or_eq_true, range_any_iff]
  simp only [Bool.and_eq_true, decide_eq_true_eq]
  constructor
  · rintro (⟨h1, h2⟩ | ⟨i, hilt, ⟨⟨hi1, hi2⟩, hi3⟩⟩)
    · exact Or.inl ⟨h1, h2⟩
    · exact Or.inr ⟨i, hi1, by omega, hi2, hi3⟩
  · rintro (⟨h1, h2⟩ | ⟨i, hi1, hi2, hi3, hi4⟩)
    · exact Or.inl ⟨h1, h2⟩
    · exact Or.inr ⟨i, by omega, ⟨⟨hi1, hi3⟩, hi4⟩⟩

/-- `CB` unfolded, odd-η branch. -/
private theorem cb_iff_odd (a b r : Nat) (het : et a b % 2 = 1) :
    CB a b r = true ↔
      ((a + 1 ≤ r ∧ r ≤ a + ep a b) ∨
       (∃ j, 2 ≤ j ∧ j ≤ (et a b + 1) / 2 ∧
          (2*j-1)*a ≤ r ∧ r ≤ (2*j-1)*a + ep a b) ∨
       ((et a b + 2)*a ≤ r ∧ r ≤ (et a b + 1)*a + 2*(ep a b))) := by
  unfold CB
  rw [if_neg (show ¬ (et a b % 2 = 0) by omega)]
  rw [Bool.or_eq_true, Bool.or_eq_true, range_any_iff]
  simp only [Bool.and_eq_true, decide_eq_true_eq]
  constructor
  · rintro ((⟨h1, h2⟩ | ⟨j, hjlt, ⟨⟨hj1, hj2⟩, hj3⟩⟩) | ⟨h1, h2⟩)
    · exact Or.inl ⟨h1, h2⟩
    · exact Or.inr (Or.inl ⟨j, hj1, by omega, hj2, hj3⟩)
    · exact Or.inr (Or.inr ⟨h1, h2⟩)
  · rintro (⟨h1, h2⟩ | ⟨j, hj1, hj2, hj3, hj4⟩ | ⟨h1, h2⟩)
    · exact Or.inl (Or.inl ⟨h1, h2⟩)
    · exact Or.inl (Or.inr ⟨j, by omega, ⟨⟨hj1, hj3⟩, hj4⟩⟩)
    · exact Or.inr ⟨h1, h2⟩

/-- Theorem 30, non-harmonic: Θ_{c+b} = C_{a,b} ⊔ {a}. -/
theorem thetacb (a b : Nat) (ha : 0 < a) (hab : a < b) (hnd : ¬ (ep a b = 0)) :
    ∀ ρ, ρ < a + b → (T2 a b ρ ↔ (ρ = a ∨ CB a b ρ = true)) := by
  intro ρ hρ
  have hF := ep_lt a b ha
  have hFpos : 0 < ep a b := by omega
  have hP := hP_eq a b ha hab
  have hE1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have hE2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  unfold T2
  rcases (show et a b % 2 = 0 ∨ et a b % 2 = 1 by omega) with het | het
  · rw [avoid1_even a b ρ ha hab hρ hFpos het, cb_iff_even a b ρ het]
    constructor
    · rintro ⟨hA1, hA2⟩
      have hge := avoid2_even_nec a b ρ ha hab hρ hFpos het hA2
      rcases hA1 with hle | ⟨i, hi1, hi2, hi3, hi4⟩
      · rcases (show ρ = a ∨ ρ < a by omega) with h | h
        · exact Or.inl h
        · exact Or.inr (Or.inl ⟨hge, h⟩)
      · exact Or.inr (Or.inr ⟨i, hi1, hi2, hi3, hi4⟩)
    · rintro (heqa | ⟨h1, h2⟩ | ⟨i, hi1, hi2, hi3, hi4⟩)
      · exact ⟨Or.inl (by omega),
          avoid2_even_suf a b ρ ha hab hρ hFpos het (Or.inl ⟨by omega, by omega⟩)⟩
      · exact ⟨Or.inl (by omega),
          avoid2_even_suf a b ρ ha hab hρ hFpos het (Or.inl ⟨h1, by omega⟩)⟩
      · exact ⟨Or.inr ⟨i, hi1, hi2, hi3, hi4⟩,
          avoid2_even_suf a b ρ ha hab hρ hFpos het
            (Or.inr ⟨i, hi1, hi2, hi3, hi4⟩)⟩
  · rw [avoid1_odd a b ρ ha hab hρ hFpos het, cb_iff_odd a b ρ het]
    constructor
    · rintro ⟨hA1, hA2⟩
      have hnec := avoid2_odd_nec a b ρ ha hab hρ hFpos het hA2
      have h0 := hnec.1
      have hup := hnec.2
      rcases hA1 with hz | ⟨hl, hr⟩ | ⟨j, hj1, hj2, hj3, hj4⟩ | ⟨hl, hr⟩
      · exact absurd hz (by omega)
      · rcases (show ρ = a ∨ a + 1 ≤ ρ by omega) with h | h
        · exact Or.inl h
        · exact Or.inr (Or.inl ⟨h, hr⟩)
      · exact Or.inr (Or.inr (Or.inl ⟨j, hj1, hj2, hj3, hj4⟩))
      · exact Or.inr (Or.inr (Or.inr ⟨hl, hup⟩))
    · rintro (heqa | ⟨h1, h2⟩ | ⟨j, hj1, hj2, hj3, hj4⟩ | ⟨h1, h2⟩)
      · exact ⟨Or.inr (Or.inl ⟨by omega, by omega⟩),
          avoid2_odd_suf a b ρ ha hab hρ hFpos het (Or.inl ⟨by omega, by omega⟩)⟩
      · exact ⟨Or.inr (Or.inl ⟨by omega, h2⟩),
          avoid2_odd_suf a b ρ ha hab hρ hFpos het (Or.inl ⟨by omega, h2⟩)⟩
      · exact ⟨Or.inr (Or.inr (Or.inl ⟨j, hj1, hj2, hj3, hj4⟩)),
          avoid2_odd_suf a b ρ ha hab hρ hFpos het
            (Or.inr (Or.inl ⟨j, hj1, hj2, hj3, hj4⟩))⟩
      · exact ⟨Or.inr (Or.inr (Or.inr ⟨h1, by omega⟩)),
          avoid2_odd_suf a b ρ ha hab hρ hFpos het (Or.inr (Or.inr ⟨h1, h2⟩))⟩

/-- Theorem 30, harmonic-odd shapes: every angle is (T2)-admissible. -/
theorem thetacb_harmonic (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hep : ep a b = 0) (het : et a b % 2 = 0) :
    ∀ ρ, T2 a b ρ := by
  have hF := ep_lt a b ha
  -- ep = 0 and et even together make Λ (LB) empty everywhere.
  have hLBfalse : ∀ r, LB a b r = false := by
    intro r
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a r ha
    cases hv : LB a b (j * a + t) with
    | false => rfl
    | true =>
      exfalso
      have h := (lb_chart a b j t hF ht).mp hv
      rcases h with ⟨_, _, ht2⟩ | ⟨hodd, _, _⟩
      · rw [hep] at ht2; omega
      · omega
  intro ρ
  unfold T2
  refine ⟨?_, ?_⟩
  · unfold Avoid
    intro r hr hlb
    rw [hLBfalse r] at hlb
    exact Bool.noConfusion hlb
  · unfold Avoid
    intro r hr hdb
    exact hLBfalse _

end SubGame


==> anc/lean-verification/SubGameLib/AvoidArcs.lean <==
/-
  Paper Lemma 12 (Avoidance) and Proposition 20 (instances): the Avoid
  conditions as emptiness of a difference set, and cyclic-arc difference
  arithmetic Y − X = [y − x', y' − x] on Z/P.

  In `arc_diff`, arcs are encoded by their endpoints modulo P. The sum of
  their spans must be less than P:
    hspan : (x' + P - x) % P + (y' + P - y) % P < P.
  If the spans sum to at least P, the difference set is the whole circle,
  whereas the endpoint encoding of [y − x', y' − x] is a proper sub-arc.
  For example, P=2 and x=y=0, x'=y'=1 give two full arcs but an endpoint
  difference arc consisting only of 1. If the spans sum to P−1, the
  endpoint difference arc is the whole circle and the formula holds.

  The paper's integer-interval identity has no span restriction; `hspan`
  is required for the endpoint-arc conclusion formalized here.
-/
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-! ### Lemma 12: Avoid as emptiness of a difference set -/

/-- Paper Lemma 12: `(ρ + X) ∩ Y = ∅` iff no pair `u ∈ X`, `v ∈ Y` has
    `v − u ≡ ρ (mod P)`. -/
theorem avoid_iff_diff (P : Nat) (X Y : Nat → Bool) (ρ : Nat)
    (hP : 0 < P) (hρ : ρ < P) :
    Avoid P X Y ρ ↔
      ¬ ∃ u, u < P ∧ ∃ v, v < P ∧ X u = true ∧ Y v = true ∧ (u + ρ) % P = v := by
  unfold Avoid
  constructor
  · intro h hex
    obtain ⟨u, hu, v, hv, hXu, hYv, huv⟩ := hex
    have hf := h u hu hXu
    rw [huv] at hf
    rw [hf] at hYv
    exact Bool.noConfusion hYv
  · intro h r hr hXr
    rcases bool_cases2 (Y ((r + ρ) % P)) with hv | hv
    · exact hv
    · exact absurd ⟨r, hr, (r + ρ) % P, Nat.mod_lt _ hP, hXr, hv, rfl⟩ h

/-! ### cyclic closed arcs on Z/P -/

/-- Membership of `x` in the cyclic closed arc `[u, v]` of Z/P:
    `(x − u) mod P ≤ (v − u) mod P` (all points taken mod P). -/
def arcMem (P u v x : Nat) : Bool :=
  decide (((x + P - u % P) % P) ≤ ((v + P - u % P) % P))

private theorem arc_mem_iff (P u v x : Nat) (hu : u < P) :
    arcMem P u v x = true ↔ (x + P - u) % P ≤ (v + P - u) % P := by
  simp only [arcMem, Nat.mod_eq_of_lt hu, decide_eq_true_eq]

/-- Adding back the cyclic offset from `s` to `t`: `s + ((t − s) mod P) ≡ t`. -/
private theorem add_offset_cancel (P s t : Nat) (hP : 0 < P)
    (hs : s < P) (ht : t < P) :
    (s + (t + P - s) % P) % P = t := by
  rcases Nat.lt_or_ge t s with h | h
  · rw [Nat.mod_eq_of_lt (show t + P - s < P by omega)]
    have he : s + (t + P - s) = t + P := by omega
    rw [he, Nat.add_mod_right, Nat.mod_eq_of_lt ht]
  · have he1 : t + P - s = (t - s) + P := by omega
    rw [he1, Nat.add_mod_right, Nat.mod_eq_of_lt (show t - s < P by omega)]
    have he2 : s + (t - s) = t := by omega
    rw [he2, Nat.mod_eq_of_lt ht]

/-- The cyclic offset of `(s + α) mod P` from `s` is `α` again (for `α < P`). -/
private theorem offset_roundtrip (P s α : Nat) (hP : 0 < P)
    (hs : s < P) (hα : α < P) :
    ((s + α) % P + P - s) % P = α := by
  rcases Nat.lt_or_ge (s + α) P with h | h
  · rw [Nat.mod_eq_of_lt h]
    have he : s + α + P - s = α + P := by omega
    rw [he, Nat.add_mod_right, Nat.mod_eq_of_lt hα]
  · rw [mod_sub2 h (by omega)]
    have he : s + α - P + P - s = α := by omega
    rw [he, Nat.mod_eq_of_lt hα]

/-- Left cancellation of a common summand under a common `% P`. -/
private theorem add_left_cancel_mod (P c p q : Nat) (hP : 0 < P) (hq : q < P)
    (h : (c + p) % P = (c + q) % P) : p % P = q := by
  have hcP : c % P < P := Nat.mod_lt _ hP
  have hpP : p % P < P := Nat.mod_lt _ hP
  rw [Nat.add_mod c p, Nat.add_mod c q, Nat.mod_eq_of_lt hq] at h
  rcases Nat.lt_or_ge (c % P + p % P) P with h1 | h1
  · rcases Nat.lt_or_ge (c % P + q) P with h2 | h2
    · rw [Nat.mod_eq_of_lt h1, Nat.mod_eq_of_lt h2] at h
      omega
    · rw [Nat.mod_eq_of_lt h1, mod_sub2 h2 (by omega)] at h
      omega
  · rcases Nat.lt_or_ge (c % P + q) P with h2 | h2
    · rw [mod_sub2 h1 (by omega), Nat.mod_eq_of_lt h2] at h
      omega
    · rw [mod_sub2 h1 (by omega), mod_sub2 h2 (by omega)] at h
      omega

/-- A point of an arc is its left end plus an offset bounded by the span. -/
private theorem arcMem_elim {P u v w : Nat} (hP : 0 < P) (hu : u < P)
    (hw : w < P) (h : arcMem P u v w = true) :
    ∃ α, α ≤ (v + P - u) % P ∧ w = (u + α) % P := by
  refine ⟨(w + P - u) % P, (arc_mem_iff P u v w hu).mp h, ?_⟩
  rw [add_offset_cancel P u w hP hu hw]

/-- Conversely, the left end plus any offset bounded by the span is in the arc. -/
private theorem arcMem_intro {P u v : Nat} (hP : 0 < P) (hu : u < P)
    (α : Nat) (hα : α ≤ (v + P - u) % P) :
    arcMem P u v ((u + α) % P) = true := by
  have hαP : α < P := Nat.lt_of_le_of_lt hα (Nat.mod_lt _ hP)
  rw [arc_mem_iff P u v ((u + α) % P) hu, offset_roundtrip P u α hP hu hαP]
  exact hα

/-- Abstract form of the arc-difference formula: the four mod-terms are
    opaque values `dx dy l r` characterized by their congruences. -/
private theorem arc_diff_core (P x x' y y' σ dx dy l r : Nat) (hP : 0 < P)
    (hx : x < P) (hx' : x' < P) (hy : y < P) (hy' : y' < P) (hσ : σ < P)
    (hdxP : dx < P) (hdyP : dy < P) (hlP : l < P) (hrP : r < P)
    (hspan : dx + dy < P)
    (hdx : (x + dx) % P = x') (hdy : (y + dy) % P = y')
    (hl : (x' + l) % P = y) (hr : (x + r) % P = y') :
    ((∃ u, u < P ∧ arcMem P x x' u = true ∧
        ∃ v, v < P ∧ arcMem P y y' v = true ∧ (u + σ) % P = v) ↔
      arcMem P l r σ = true) := by
  -- span of [x,x'] is dx, span of [y,y'] is dy
  have hDX : (x' + P - x) % P = dx := by
    rw [← hdx, offset_roundtrip P x dx hP hx hdxP]
  have hDY : (y' + P - y) % P = dy := by
    rw [← hdy, offset_roundtrip P y dy hP hy hdyP]
  -- span of the difference arc [l, r] is dx + dy
  have hRL : (r + P - l) % P = dx + dy := by
    have h1 : (x + (l + (dx + dy))) % P = (x + r) % P := by
      have e1 : x + (l + (dx + dy)) = x + dx + (l + dy) := by omega
      rw [e1, ← Nat.mod_add_mod (x + dx) P (l + dy), hdx]
      have e2 : x' + (l + dy) = x' + l + dy := by omega
      rw [e2, ← Nat.mod_add_mod (x' + l) P dy, hl, hdy, hr]
    have h2 : (l + (dx + dy)) % P = r :=
      add_left_cancel_mod P x (l + (dx + dy)) r hP hrP h1
    rw [← h2, offset_roundtrip P l (dx + dy) hP hlP (by omega)]
  constructor
  · rintro ⟨u, huP, hux, v, hvP, hvy, huv⟩
    obtain ⟨α, hα, rfl⟩ := arcMem_elim hP hx huP hux
    obtain ⟨β, hβ, rfl⟩ := arcMem_elim hP hy hvP hvy
    rw [hDX] at hα
    rw [hDY] at hβ
    have hγP : (σ + P - l) % P < P := Nat.mod_lt _ hP
    -- both sides of `huv` as offsets from the common base point x + l
    have hkey : (x + l + (α + (σ + P - l) % P)) % P
        = (x + l + (dx + β)) % P := by
      have e3 : x + l + (α + (σ + P - l) % P)
          = x + α + (l + (σ + P - l) % P) := by omega
      have e4 : x + l + (dx + β) = x + dx + (l + β) := by omega
      rw [e3, e4, ← Nat.mod_add_mod (x + α) P (l + (σ + P - l) % P),
          ← Nat.add_mod_mod ((x + α) % P) (l + (σ + P - l) % P) P,
          add_offset_cancel P l σ hP hlP hσ, huv,
          ← Nat.mod_add_mod (x + dx) P (l + β), hdx]
      have e5 : x' + (l + β) = x' + l + β := by omega
      rw [e5, ← Nat.mod_add_mod (x' + l) P β, hl]
    have hcast := add_left_cancel_mod P (x + l) (α + (σ + P - l) % P)
      (dx + β) hP (by omega) hkey
    rw [arc_mem_iff P l r σ hlP, hRL]
    rcases Nat.lt_or_ge (α + (σ + P - l) % P) P with hc | hc
    · rw [Nat.mod_eq_of_lt hc] at hcast
      omega
    · rw [mod_sub2 hc (by omega)] at hcast
      omega
  · intro h
    rw [arc_mem_iff P l r σ hlP, hRL] at h
    have hγP : (σ + P - l) % P < P := Nat.mod_lt _ hP
    obtain ⟨α, β, hα, hβ, hsum⟩ :
        ∃ α β, α ≤ dx ∧ β ≤ dy ∧ α + (σ + P - l) % P = dx + β := by
      rcases Nat.lt_or_ge ((σ + P - l) % P) dx with hc | hc
      · exact ⟨dx - (σ + P - l) % P, 0, by omega, by omega, by omega⟩
      · exact ⟨0, (σ + P - l) % P - dx, by omega, by omega, by omega⟩
    refine ⟨(x + α) % P, Nat.mod_lt _ hP, ?_, (y + β) % P, Nat.mod_lt _ hP,
      ?_, ?_⟩
    · apply arcMem_intro hP hx
      rw [hDX]
      exact hα
    · apply arcMem_intro hP hy
      rw [hDY]
      exact hβ
    · -- ((x + α) % P + σ) % P = (y + β) % P
      rw [Nat.mod_add_mod (x + α) P σ, ← add_offset_cancel P l σ hP hlP hσ,
          Nat.add_mod_mod (x + α) (l + (σ + P - l) % P) P]
      have e3 : x + α + (l + (σ + P - l) % P)
          = x + l + (α + (σ + P - l) % P) := by omega
      rw [e3, hsum]
      have e4 : x + l + (dx + β) = x + dx + (l + β) := by omega
      rw [e4, ← Nat.mod_add_mod (x + dx) P (l + β), hdx]
      have e5 : x' + (l + β) = x' + l + β := by omega
      rw [e5, ← Nat.mod_add_mod (x' + l) P β, hl]

/-- Paper arc-difference formula `Y − X = [y − x', y' − x]` on Z/P:
    some translate `u + σ` of a point of `[x,x']` lands in `[y,y']` iff
    `σ` lies in the arc `[y − x', y' − x]`.

    NOTE: requires `hspan` — the spans of the two arcs must sum to `< P`
    (see the header; in the endpoint encoding the statement is false
    otherwise, matching the span condition of the paper's Lemma 12). -/
theorem arc_diff (P : Nat) (hP : 0 < P) (x x' y y' σ : Nat)
    (hx : x < P) (hx' : x' < P) (hy : y < P) (hy' : y' < P) (hσ : σ < P)
    (hspan : (x' + P - x) % P + (y' + P - y) % P < P) :
    ((∃ u, u < P ∧ arcMem P x x' u = true ∧
        ∃ v, v < P ∧ arcMem P y y' v = true ∧ (u + σ) % P = v) ↔
      arcMem P ((y + P - x') % P) ((y' + P - x) % P) σ = true) :=
  arc_diff_core P x x' y y' σ ((x' + P - x) % P) ((y' + P - y) % P)
    ((y + P - x') % P) ((y' + P - x) % P) hP hx hx' hy hy' hσ
    (Nat.mod_lt _ hP) (Nat.mod_lt _ hP) (Nat.mod_lt _ hP) (Nat.mod_lt _ hP)
    hspan
    (add_offset_cancel P x x' hP hx hx')
    (add_offset_cancel P y y' hP hy hy')
    (add_offset_cancel P x' y hP hx' hy)
    (add_offset_cancel P x y' hP hx hy')

/-! ### Proposition 20: the instances (T0), (T1), (T2) -/

/-- (T0) as a difference-set condition: direct from `avoid_iff_diff`. -/
theorem instance_T0 (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b) :
    T0 a b ρ ↔
      ¬ ∃ u, u < a + b ∧ ∃ v, v < a + b ∧ ZB a b u = true ∧ ZB a b v = true ∧
        (u + ρ) % (a+b) = v := by
  unfold T0
  exact avoid_iff_diff (a+b) (ZB a b) (ZB a b) ρ (by omega) hρ

/-- (T1) as a difference-set condition: `ρ` admissible iff no `w ∈ 𝒵 ∩ [0,δ)`
    is a `(δ − ρ)`-translate of a point `z ∈ 𝒵` (with `δ − ρ` represented as
    `δ + (P − ρ)` on Z/P; note `ρ − δ ≡ ρ + 2a`). -/
theorem instance_T1 (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b) :
    T1 a b ρ ↔
      ¬ ∃ w, w < b - a ∧ ZB a b w = true ∧
        ∃ z, z < a + b ∧ ZB a b z = true ∧
          (z + (b - a) + ((a+b) - ρ)) % (a+b) = w := by
  unfold T1
  constructor
  · intro h hex
    obtain ⟨w, hw, hZw, z, hz, hZz, hzw⟩ := hex
    have hkey : (w + ρ + 2*a) % (a+b) = z := by
      rw [← hzw,
          Nat.add_assoc ((z + (b - a) + ((a+b) - ρ)) % (a+b)) ρ (2*a),
          Nat.mod_add_mod (z + (b - a) + ((a+b) - ρ)) (a+b) (ρ + 2*a)]
      have he : z + (b - a) + ((a+b) - ρ) + (ρ + 2*a) = z + (a+b) * 2 := by
        omega
      rw [he, Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt hz]
    have hf := h w hw hZw
    rw [hkey] at hf
    rw [hf] at hZz
    exact Bool.noConfusion hZz
  · intro h w hw hZw
    rcases bool_cases2 (ZB a b ((w + ρ + 2*a) % (a+b))) with hv | hv
    · exact hv
    · exfalso
      refine h ⟨w, hw, hZw, (w + ρ + 2*a) % (a+b),
        Nat.mod_lt _ (by omega), hv, ?_⟩
      rw [Nat.add_assoc ((w + ρ + 2*a) % (a+b)) (b - a) ((a+b) - ρ),
          Nat.mod_add_mod (w + ρ + 2*a) (a+b) ((b - a) + ((a+b) - ρ))]
      have he : w + ρ + 2*a + ((b - a) + ((a+b) - ρ)) = w + (a+b) * 2 := by
        omega
      rw [he, Nat.add_mul_mod_self_left,
          Nat.mod_eq_of_lt (show w < a + b by omega)]

/-- (T2) as two difference-set conditions (Λ vs 𝒵, and D vs Λ):
    two applications of `avoid_iff_diff` to the two clauses of `T2`. -/
theorem instance_T2 (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b) :
    T2 a b ρ ↔
      (¬ ∃ u, u < a+b ∧ ∃ v, v < a+b ∧ LB a b u = true ∧ ZB a b v = true ∧
        (u + ρ) % (a+b) = v) ∧
      (¬ ∃ u, u < a+b ∧ ∃ v, v < a+b ∧ DB a b u = true ∧ LB a b v = true ∧
        (u + ρ) % (a+b) = v) := by
  unfold T2
  constructor
  · intro h
    exact ⟨(avoid_iff_diff (a+b) (LB a b) (ZB a b) ρ (by omega) hρ).mp h.1,
           (avoid_iff_diff (a+b) (DB a b) (LB a b) ρ (by omega) hρ).mp h.2⟩
  · intro h
    exact ⟨(avoid_iff_diff (a+b) (LB a b) (ZB a b) ρ (by omega) hρ).mpr h.1,
           (avoid_iff_diff (a+b) (DB a b) (LB a b) ρ (by omega) hρ).mpr h.2⟩

end SubGame


==> anc/lean-verification/SubGameLib/Base.lean <==
/-
  The base game B = {a,b}  (paper Proposition 7 and Remark 9).

  Defines the structural parameters η, ε and the base pattern 𝒵, and proves
  two-move uniqueness (`uniq2`) together with the shift-avoidance and
  low-block properties of the base P-set (paper Remark 9).
-/
import SubGameLib.Engine

set_option linter.unusedVariables false

namespace SubGame

/-- Structural parameters (paper §2): δ = b−a, η = ⌊δ/a⌋, ε = δ mod a, P = a+b. -/
def et (a b : Nat) : Nat := (b - a) / a
def ep (a b : Nat) : Nat := (b - a) % a

/-- The base pattern 𝒵 ⊆ [0, a+b): blocks [2ja, (2j+1)a) for 2j ≤ η,
    plus the partial block [(η+1)a, (η+1)a+ε) when η is odd.
    (Uniform formula: for r in an odd block [2j+1 a, 2j+2 a) the first clause
    fails automatically via r % (2a) ≥ a.) -/
def ZB (a b : Nat) (r : Nat) : Bool :=
  (decide (r % (2*a) < a) && decide (r < (et a b + 1) * a)) ||
  (decide (et a b % 2 = 1) && decide ((et a b + 1) * a ≤ r) &&
     decide (r < (et a b + 1) * a + ep a b))

/-- Uniqueness for two moves (mirror of `uniq3`, paper Lemma 4). -/
theorem uniq2 (a b : Nat) (g : Nat → Bool)
    (hg : ∀ x, g x = true ↔ Cl g a x ∧ Cl g b x) :
    ∀ x, ppos2 a b x = g x := by
  apply strongInd (fun x => ppos2 a b x = g x)
  intro x ih
  have key : (Cl (ppos2 a b) a x ∧ Cl (ppos2 a b) b x)
           ↔ (Cl g a x ∧ Cl g b x) := by
    have tr : ∀ s, Cl (ppos2 a b) s x ↔ Cl g s x := by
      intro s
      constructor <;> intro h hp hle
      · rw [← ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)]; exact h hp hle
      · rw [ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)]; exact h hp hle
    rw [tr a, tr b]
  cases hv : ppos2 a b x with
  | true =>
    have := (ppos2_spec a b x).mp hv
    exact ((hg x).mpr (key.mp this)).symm
  | false =>
    cases hw : g x with
    | false => rfl
    | true =>
      have := (hg x).mp hw
      rw [(ppos2_spec a b x).mpr (key.mpr this)] at hv
      exact hv.symm

/-- Key algebraic identity: (η+1)a + ε = b. -/
private theorem et_ep_key (a b : Nat) (ha : 0 < a) (hab : a < b) :
    (et a b + 1) * a + ep a b = b := by
  have hdm : et a b * a + ep a b = b - a := by
    unfold et ep
    rw [Nat.mul_comm]
    exact Nat.div_add_mod (b - a) a
  have hexp : (et a b + 1) * a = et a b * a + a := by
    rw [Nat.add_mul, Nat.one_mul]
  omega

/-- (2k)*a = (2a)*k, a reusable commuting-form identity. -/
private theorem mul_two_comm (k a : Nat) : (2 * k) * a = (2 * a) * k := by
  rw [Nat.mul_assoc, Nat.mul_comm k a, ← Nat.mul_assoc]

/-- If `t + a + (2a)*j` for `t < a`, its mod `2a` is `t + a`. -/
private theorem add_mul_mod_eq (a t j : Nat) (ht : t < a) :
    (t + a + (2 * a) * j) % (2 * a) = t + a := by
  rw [Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt (by omega)]

/-- Shifting an element of an "even sub-block" (`r % 2a < a`) by `a` pushes its
    residue mod `2a` up by `a`, out of the even sub-block. -/
private theorem mod2a_shift (a r : Nat) (ht : r % (2 * a) < a) :
    (r + a) % (2 * a) = r % (2 * a) + a := by
  have hdm := Nat.div_add_mod r (2 * a)
  have heq : r + a = (r % (2 * a) + a) + (2 * a) * (r / (2 * a)) := by omega
  rw [heq, add_mul_mod_eq a (r % (2 * a)) (r / (2 * a)) ht]

/-- If `e` is odd and `r` lies in the block `[e*a, (e+1)*a)`, then `r % 2a ≥ a`
    (the block sits in the "odd half" of its `2a`-period). -/
private theorem odd_block_mod (a e r : Nat) (ha : 0 < a) (he : e % 2 = 1)
    (h1 : e * a ≤ r) (h2 : r < (e + 1) * a) : a ≤ r % (2 * a) := by
  have hdm2 := Nat.div_add_mod e 2
  have hexp1 : e * a = (2 * a) * (e / 2) + a := by
    generalize hq : e / 2 = q
    have hek : e = 2 * q + 1 := by omega
    rw [hek, Nat.add_mul, Nat.one_mul, mul_two_comm]
  have hbridge : (e + 1) * a = e * a + a := by rw [Nat.add_mul, Nat.one_mul]
  have hexp2 : (e + 1) * a = (2 * a) * (e / 2) + 2 * a := by omega
  rw [hexp1] at h1
  rw [hexp2] at h2
  have hle : (2 * a) * (e / 2) ≤ r := by omega
  have hmod : r % (2 * a) = r - (2 * a) * (e / 2) := by
    generalize hm2 : r - (2 * a) * (e / 2) = m
    have hmeq : r = (2 * a) * (e / 2) + m := by omega
    have hmb2 : m < 2 * a := by omega
    rw [hmeq, Nat.mul_add_mod_self_left, Nat.mod_eq_of_lt hmb2]
  omega

/-- 𝒵 avoids its own a-shift on the circle (paper Remark 9(i)). -/
theorem zb_shift_a (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, r < a + b → ZB a b r = true → ZB a b ((r + a) % (a+b)) = false := by
  intro r hrb hr
  have hkey := et_ep_key a b ha hab
  have hepa : ep a b < a := by unfold ep; exact Nat.mod_lt (b - a) ha
  have hexpE : (et a b + 1) * a = et a b * a + a := by rw [Nat.add_mul, Nat.one_mul]
  unfold ZB at hr
  simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq] at hr
  rcases hr with ⟨hr1, hr2⟩ | ⟨⟨hro, hr2⟩, hr3⟩
  · -- clause1(r): even sub-block
    have hrab : r + a < a + b := by omega
    rw [Nat.mod_eq_of_lt hrab]
    cases hv : ZB a b (r + a) with
    | false => rfl
    | true =>
      exfalso
      unfold ZB at hv
      simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq] at hv
      rcases hv with ⟨hv1, hv2⟩ | ⟨⟨hvo, hv2⟩, hv3⟩
      · have hshift := mod2a_shift a r hr1
        omega
      · have hb1 : et a b * a ≤ r := by omega
        have hodd := odd_block_mod a (et a b) r ha hvo hb1 hr2
        omega
  · -- clause2(r): partial block
    have hrab : r + a < a + b := by omega
    rw [Nat.mod_eq_of_lt hrab]
    cases hv : ZB a b (r + a) with
    | false => rfl
    | true =>
      exfalso
      unfold ZB at hv
      simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq] at hv
      rcases hv with ⟨hv1, hv2⟩ | ⟨⟨hvo, hv2⟩, hv3⟩
      · omega
      · omega

/-- Wcoll: no two base P-positions differ by a or by b. -/
theorem wcoll_a (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, ppos2 a b x = true → ppos2 a b (x + a) = false := by
  intro x hx
  cases hv : ppos2 a b (x + a) with
  | false => rfl
  | true =>
    have h := (ppos2_spec a b (x + a)).mp hv
    have heq0 := h.1 ha (Nat.le_add_left a x)
    have heq : x + a - a = x := by omega
    rw [heq] at heq0
    rw [heq0] at hx
    exact Bool.noConfusion hx

theorem wcoll_b (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, ppos2 a b x = true → ppos2 a b (x + b) = false := by
  intro x hx
  have hb : 0 < b := Nat.lt_trans ha hab
  cases hv : ppos2 a b (x + b) with
  | false => rfl
  | true =>
    have h := (ppos2_spec a b (x + b)).mp hv
    have heq0 := h.2 hb (Nat.le_add_left b x)
    have heq : x + b - b = x := by omega
    rw [heq] at heq0
    rw [heq0] at hx
    exact Bool.noConfusion hx

/-- Every position below a is a base P-position. -/
theorem low_block (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, x < a → ppos2 a b x = true := by
  intro x hx
  rw [ppos2_spec]
  refine ⟨?_, ?_⟩
  · intro _ hle; exact absurd hle (by omega)
  · intro _ hle; exact absurd hle (by omega)

/-- max 𝒵 ≤ b − 1 (paper Proposition 7). -/
theorem zb_le (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, ZB a b r = true → r < b := by
  intro r hr
  have hkey := et_ep_key a b ha hab
  unfold ZB at hr
  simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq] at hr
  rcases hr with h | h
  · omega
  · omega

end SubGame


==> anc/lean-verification/SubGameLib/BaseGen.lean <==
/-
  The base generator (the enumeration half of paper Proposition 7): the
  bracket expression w_B(n) lists the base P-positions in increasing order.

  Definitions: N (count of 𝒵 in one period) from Prop 7:
    et even: (et/2 + 1) * a;  et odd: (b−a) − ((et−1)/2) * a
    (for et odd this equals ((et+1)/2)*a + ep; `nb_odd_eq`).
  seedW a n = n + a * (n / a) maps m = j*a + t (t < a) to 2j*a + t, doubling
  the block index. wB n = (a+b) * (n / N) + seedW (n % N).

  Key chart facts (private lemmas):
  * seedW_block : m = j*a + t, t < a → seedW a m = 2*j*a + t.
  * For m < N: seedW a m < a+b and ZB a b (seedW a m) = true, matching the
    ZB chart (et even: j ≤ et/2 full blocks; et odd: j < (et+1)/2 full blocks
    plus the partial block j = (et+1)/2 with t < ep).
  * Conversely every r < a+b with ZB r = true is seedW a m for a unique m < N
    (the chart inverted; the partial block uses nb_odd_eq).
  * seedW is strictly monotone (m < m' → seedW m < seedW m').
  The theorems wB_ppos, wB_mono, wB_complete then follow by mod/div
  bookkeeping on the opaque period P = a+b (Nat.div_add_mod,
  Nat.add_mul_div_left, etc.), with divisions by variables eliminated by
  explicit decomposition first.
-/
import SubGameLib.BaseRec
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-- |𝒵|: the number of base P-positions in one period (paper Prop 7). -/
def NB (a b : Nat) : Nat :=
  if et a b % 2 = 0 then (et a b / 2 + 1) * a
  else (b - a) - ((et a b - 1) / 2) * a

/-- The block seed n ↦ n + a⌊n/a⌋. -/
def seedW (a n : Nat) : Nat := n + a * (n / a)

/-- The base generator w_B. -/
def wB (a b n : Nat) : Nat := (a + b) * (n / NB a b) + seedW a (n % NB a b)

/-! ### private chart machinery -/

/-- `seedW` on the block `j*a+t` (`t<a`) doubles the block index. -/
private theorem seedW_block (a j t : Nat) (ht : t < a) :
    seedW a (j * a + t) = 2 * j * a + t := by
  have ha : 0 < a := by omega
  have hc : j * a + t = a * j + t := by rw [Nat.mul_comm]
  unfold seedW
  rw [hc, Nat.mul_add_div ha j t, Nat.div_eq_of_lt ht, Nat.add_zero, Nat.mul_comm a j]
  have e3 : 2 * j * a = j * a + j * a := by rw [Nat.two_mul, Nat.add_mul]
  rw [e3]
  omega

/-- `NB` in closed form for `et` odd (paper Prop 7, the alternate formula). -/
private theorem nb_odd_eq (a b : Nat) (ha : 0 < a) (hab : a < b) (hodd : et a b % 2 = 1) :
    NB a b = ((et a b + 1) / 2) * a + ep a b := by
  have hdec := et_ep_dec a b
  unfold NB
  rw [if_neg (by omega)]
  obtain ⟨k, hk⟩ : ∃ k, et a b = 2 * k + 1 := ⟨et a b / 2, by omega⟩
  have h1 : (et a b - 1) / 2 = k := by omega
  have h2 : (et a b + 1) / 2 = k + 1 := by omega
  rw [h1, h2]
  rw [hk] at hdec
  have e1 : (2 * k + 1) * a = 2 * (k * a) + a := by
    rw [Nat.add_mul, Nat.mul_assoc, Nat.one_mul]
  have e2 : (k + 1) * a = k * a + a := by rw [Nat.add_mul, Nat.one_mul]
  rw [e1] at hdec
  rw [e2]
  omega

/-- Generic block-vs-threshold comparison with a partial tail (`t<a`, `F<a`). -/
private theorem blk_lt_K {a t i K F : Nat} (ht : t < a) (hF : F < a) :
    i * a + t < K * a + F ↔ (i < K ∨ (i = K ∧ t < F)) := by
  rcases Nat.lt_or_ge i K with hik | hik
  · have h2 : (i + 1) * a = i * a + a := succ_mul2 i a
    have h1 : (i + 1) * a ≤ K * a := mul_le_r2 a hik
    omega
  · rcases Nat.eq_or_lt_of_le hik with hEq | hgt
    · subst hEq
      omega
    · have h2 : (K + 1) * a = K * a + a := succ_mul2 K a
      have h1 : (K + 1) * a ≤ i * a := mul_le_r2 a hgt
      omega

/-- Membership threshold for `m < NB` matches `ZB`'s chart at `2m`'s block. -/
private theorem nb_chart (a b j t : Nat) (ha : 0 < a) (hab : a < b) (ht : t < a) :
    j * a + t < NB a b ↔
      ((2 * j) % 2 = 0 ∧ 2 * j ≤ et a b) ∨
        (et a b % 2 = 1 ∧ 2 * j = et a b + 1 ∧ t < ep a b) := by
  have hF : ep a b < a := ep_lt a b ha
  by_cases he : et a b % 2 = 0
  · have hNB : NB a b = (et a b / 2 + 1) * a := by unfold NB; rw [if_pos he]
    rw [hNB, blk_lt2 ht]
    omega
  · have hodd : et a b % 2 = 1 := by omega
    have hNBeq := nb_odd_eq a b ha hab hodd
    rw [hNBeq, blk_lt_K ht hF]
    omega

/-- The chart fact tying `NB`-membership of a block seed to `ZB`-membership. -/
private theorem seedW_mem (a b j t : Nat) (ha : 0 < a) (hab : a < b) (ht : t < a) :
    j * a + t < NB a b ↔ ZB a b (seedW a (j * a + t)) = true := by
  rw [seedW_block a j t ht, zb_chart a b (2 * j) t ht (ep_lt a b ha)]
  exact nb_chart a b j t ha hab ht

/-- `seedW` is strictly increasing, one step at a time. -/
private theorem seedW_step (a n : Nat) : seedW a n < seedW a (n + 1) := by
  unfold seedW
  have h : n / a ≤ (n + 1) / a := Nat.div_le_div_right (Nat.le_succ n)
  have h2 : a * (n / a) ≤ a * ((n + 1) / a) := Nat.mul_le_mul_left a h
  omega

/-- Every seed of an index `m < NB` lands strictly below `a+b`. -/
private theorem seedW_lt_ab (a b m : Nat) (ha : 0 < a) (hab : a < b) (hm : m < NB a b) :
    seedW a m < a + b := by
  obtain ⟨j, t, ht, hjt⟩ := decomp2 a m ha
  have hm2 : j * a + t < NB a b := by rw [← hjt]; exact hm
  have hmem : ZB a b (seedW a (j * a + t)) = true := (seedW_mem a b j t ha hab ht).mp hm2
  have hzlt : seedW a (j * a + t) < b := zb_le a b ha hab _ hmem
  rw [← hjt] at hzlt
  omega

/-- Any `r < a+b` in `ZB`'s pattern sits at an even block index. -/
private theorem zb_even_blk (a b j t : Nat) (ha : 0 < a) (ht : t < a)
    (h : ZB a b (j * a + t) = true) : j % 2 = 0 := by
  have hF := ep_lt a b ha
  have hc := (zb_chart a b j t ht hF).mp h
  rcases hc with hc | hc
  · exact hc.1
  · omega

/-! ### the four theorems -/

theorem nb_pos (a b : Nat) (ha : 0 < a) (hab : a < b) : 0 < NB a b := by
  by_cases he : et a b % 2 = 0
  · unfold NB
    rw [if_pos he]
    have h1 : 0 < et a b / 2 + 1 := by omega
    exact Nat.mul_pos h1 ha
  · have hodd : et a b % 2 = 1 := by omega
    have heq := nb_odd_eq a b ha hab hodd
    rw [heq]
    have h1 : 0 < (et a b + 1) / 2 := by omega
    have h2 : 0 < (et a b + 1) / 2 * a := Nat.mul_pos h1 ha
    omega

/-- Every generated value is a base P-position. -/
theorem wB_ppos (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n, ppos2 a b (wB a b n) = true := by
  intro n
  rw [prop_base a b ha hab (wB a b n)]
  have hNBpos := nb_pos a b ha hab
  have hm : n % NB a b < NB a b := Nat.mod_lt n hNBpos
  obtain ⟨j, t, ht, hjt⟩ := decomp2 a (n % NB a b) ha
  have hm2 : j * a + t < NB a b := by rw [← hjt]; exact hm
  have hmem : ZB a b (seedW a (j * a + t)) = true := (seedW_mem a b j t ha hab ht).mp hm2
  have hlt : seedW a (n % NB a b) < a + b := seedW_lt_ab a b (n % NB a b) ha hab hm
  unfold wB
  rw [Nat.mul_add_mod (a + b) (n / NB a b) (seedW a (n % NB a b)), Nat.mod_eq_of_lt hlt, hjt]
  exact hmem

/-- The generator is strictly increasing. -/
theorem wB_mono (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n, wB a b n < wB a b (n + 1) := by
  intro n
  have hNBpos : 0 < NB a b := nb_pos a b ha hab
  have hdm : NB a b * (n / NB a b) + n % NB a b = n := Nat.div_add_mod n (NB a b)
  have hrlt : n % NB a b < NB a b := Nat.mod_lt n hNBpos
  unfold wB
  rcases Nat.lt_or_ge (n % NB a b + 1) (NB a b) with hcase | hcase
  · -- no wrap: same period, seedW strictly advances
    have hn1 : n + 1 = (n % NB a b + 1) + NB a b * (n / NB a b) := by omega
    have hdiv1 : (n + 1) / NB a b = n / NB a b := by
      rw [hn1, Nat.add_mul_div_left _ _ hNBpos, Nat.div_eq_of_lt hcase, Nat.zero_add]
    have hmod1 : (n + 1) % NB a b = n % NB a b + 1 := by
      rw [hn1, Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt hcase]
    rw [hdiv1, hmod1]
    have hstep := seedW_step a (n % NB a b)
    omega
  · -- wrap: next period starts, seed resets to 0
    have heq : n % NB a b + 1 = NB a b := by omega
    have hn1 : n + 1 = NB a b * (n / NB a b + 1) := by
      have e : NB a b * (n / NB a b + 1) = NB a b * (n / NB a b) + NB a b := by
        rw [Nat.mul_add, Nat.mul_one]
      omega
    have hdiv1 : (n + 1) / NB a b = n / NB a b + 1 := by
      rw [hn1, Nat.mul_div_cancel_left _ hNBpos]
    have hmod1 : (n + 1) % NB a b = 0 := by
      rw [hn1, Nat.mul_mod_right]
    rw [hdiv1, hmod1]
    have hzero : seedW a 0 = 0 := by unfold seedW; simp
    have hlt : seedW a (n % NB a b) < a + b := seedW_lt_ab a b (n % NB a b) ha hab hrlt
    have e2 : (a + b) * (n / NB a b + 1) = (a + b) * (n / NB a b) + (a + b) := by
      rw [Nat.mul_add, Nat.mul_one]
    rw [hzero, e2]
    omega

/-- Every base P-position is generated. -/
theorem wB_complete (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, ppos2 a b x = true → ∃ n, wB a b n = x := by
  intro x hx
  have hzb : ZB a b (x % (a + b)) = true := by
    rw [← prop_base a b ha hab x]; exact hx
  have hNBpos := nb_pos a b ha hab
  have hxdm : (a + b) * (x / (a + b)) + x % (a + b) = x := Nat.div_add_mod x (a + b)
  obtain ⟨j, t, ht, hjt⟩ := decomp2 a (x % (a + b)) ha
  have hzb2 : ZB a b (j * a + t) = true := by rw [← hjt]; exact hzb
  have hjeven : j % 2 = 0 := zb_even_blk a b j t ha ht hzb2
  obtain ⟨i, hi⟩ : ∃ i, j = 2 * i := ⟨j / 2, by omega⟩
  have hseed : seedW a (i * a + t) = j * a + t := by
    rw [seedW_block a i t ht, ← hi]
  have hmem : ZB a b (seedW a (i * a + t)) = true := by rw [hseed]; exact hzb2
  have hmlt : i * a + t < NB a b := (seedW_mem a b i t ha hab ht).mpr hmem
  refine ⟨NB a b * (x / (a + b)) + (i * a + t), ?_⟩
  unfold wB
  have hdiv : (NB a b * (x / (a + b)) + (i * a + t)) / NB a b = x / (a + b) := by
    rw [Nat.mul_add_div hNBpos, Nat.div_eq_of_lt hmlt, Nat.add_zero]
  have hmod : (NB a b * (x / (a + b)) + (i * a + t)) % NB a b = i * a + t := by
    rw [Nat.mul_add_mod, Nat.mod_eq_of_lt hmlt]
  rw [hdiv, hmod, hseed, ← hjt]
  exact hxdm

end SubGame


==> anc/lean-verification/SubGameLib/BaseRec.lean <==
/-
  The periodic extension of the block pattern ZB satisfies the
  two-move recurrence (computational core of paper Proposition 7).

  Mathematical content. Let P = a+b, delta = b-a, eta = delta/a, eps = delta%a
  (so b = (eta+1)*a + eps, 0 <= eps < a, and P = (eta+2)*a + eps).
  Writing r = j*a + t with t < a, the block index j determines membership:
      r in 𝒵  <->  (j even and j <= eta)  or  (eta odd and j = eta+1 and t < eps).
  The proof below is organised exactly along this "index/offset" chart:

    * `z_iff`         : the chart itself (the only place where % (2a) is touched);
    * `z_step_a`      : r in 𝒵  ->  (r+a) % P not in 𝒵   (a-shift; never wraps);
    * `z_step_b`      : r in 𝒵  ->  (r+b) % P not in 𝒵   (b-shift = backwards a-step);
    * `z_step_false`  : r < P, r not in 𝒵  ->  one of the two shifts lands in 𝒵;
    * `z_mid`         : for r < b-a the a-shift toggles membership (low range);
    * `red_a`/`red_b` : (x-a) % P = (x%P + b) % P and (x-b) % P = (x%P + a) % P.

  Since omega cannot divide by the variable `a`, every `/` and `%` is eliminated
  first: `decomp` produces r = j*a + t with t < a, `blk_lt`/`blk_le` compare
  such normal forms, and `blk_mod_even`/`blk_mod_odd` evaluate r % (2a).
  Afterwards only linear facts about the atoms j*a, E*a, (E+1)*a, ... remain,
  which omega handles.

  Worked examples:
    a=3, b=8  : eta=1, eps=2, P=11, 𝒵 = {0,1,2,6,7};
    a=2, b=9  : eta=3, eps=1, P=11, 𝒵 = {0,1,4,5,8}.
-/
import SubGameLib.Base

set_option linter.unusedVariables false

namespace SubGame

/-! ### abstract copy of ZB -/

def Z (a E F r : Nat) : Bool :=
  (decide (r % (2*a) < a) && decide (r < (E + 1) * a)) ||
  (decide (E % 2 = 1) && decide ((E + 1) * a ≤ r) &&
     decide (r < (E + 1) * a + F))

theorem ZB_Z (a b r : Nat) : ZB a b r = Z a (et a b) (ep a b) r := rfl

/-! ### arithmetic helpers -/

theorem succ_mul' (j a : Nat) : (j+1) * a = j * a + a := by
  rw [Nat.add_mul, Nat.one_mul]

theorem mul_le_r {m n : Nat} (a : Nat) (h : m ≤ n) : m * a ≤ n * a :=
  Nat.mul_le_mul h (Nat.le_refl a)

theorem blk_lt {a t j k : Nat} (ht : t < a) : j * a + t < k * a ↔ j < k := by
  constructor
  · intro h
    cases Nat.lt_or_ge j k with
    | inl h1 => exact h1
    | inr h1 =>
      have h2 : k * a ≤ j * a := mul_le_r a h1
      have h3 : k * a ≤ j * a + t := Nat.le_trans h2 (Nat.le_add_right _ _)
      exact absurd h (Nat.not_lt.mpr h3)
  · intro h
    have h1 : j * a + t < j * a + a := Nat.add_lt_add_left ht _
    have h2 : (j+1) * a = j * a + a := succ_mul' j a
    have h3 : (j+1) * a ≤ k * a := mul_le_r a h
    omega

theorem blk_le {a t j k : Nat} (ht : t < a) : k * a ≤ j * a + t ↔ k ≤ j := by
  constructor
  · intro hle
    cases Nat.lt_or_ge j k with
    | inl hlt => exact absurd ((blk_lt ht).mpr hlt) (Nat.not_lt.mpr hle)
    | inr hge => exact hge
  · intro hle
    cases Nat.lt_or_ge (j*a+t) (k*a) with
    | inl hlt => exact absurd ((blk_lt ht).mp hlt) (Nat.not_lt.mpr hle)
    | inr hge => exact hge

theorem two_mul_add_mod (a m u : Nat) (hu : u < 2*a) : (2*a*m + u) % (2*a) = u := by
  rw [Nat.mul_add_mod]
  exact Nat.mod_eq_of_lt hu

theorem blk_mod_even (a m t : Nat) (ht : t < a) : (2*m*a + t) % (2*a) = t := by
  have e : 2*m*a = 2*a*m := by rw [Nat.mul_assoc, Nat.mul_comm m a, ← Nat.mul_assoc]
  rw [e]
  exact two_mul_add_mod a m t (by omega)

theorem blk_mod_odd (a m t : Nat) (ht : t < a) :
    ((2*m+1)*a + t) % (2*a) = a + t := by
  have e2 : 2*m*a = 2*a*m := by rw [Nat.mul_assoc, Nat.mul_comm m a, ← Nat.mul_assoc]
  have e : (2*m+1)*a + t = 2*a*m + (a+t) := by
    rw [succ_mul' (2*m) a, e2]; exact Nat.add_assoc _ _ _
  rw [e]
  exact two_mul_add_mod a m (a+t) (by omega)

theorem blk_mod_lt (a j t : Nat) (ht : t < a) :
    ((j*a + t) % (2*a) < a ↔ j % 2 = 0) := by
  have h2 : j % 2 = 0 ∨ j % 2 = 1 := by omega
  cases h2 with
  | inl h0 =>
    obtain ⟨m, rfl⟩ : ∃ m, j = 2 * m := ⟨j/2, by omega⟩
    rw [blk_mod_even a m t ht]
    exact ⟨fun _ => by omega, fun _ => ht⟩
  | inr h1 =>
    obtain ⟨m, rfl⟩ : ∃ m, j = 2 * m + 1 := ⟨j/2, by omega⟩
    rw [blk_mod_odd a m t ht]
    exact ⟨fun h => by omega, fun h => by omega⟩

theorem blk_lt_F {a t j E F : Nat} (ht : t < a) (hF : F < a) (hj : E+1 ≤ j) :
    (j*a + t < (E+1)*a + F ↔ (j = E+1 ∧ t < F)) := by
  cases Nat.lt_or_ge (E+1) j with
  | inl hgt =>
    have h1 : (E+2)*a ≤ j*a + t := (blk_le ht).mpr (by omega)
    have h2 : (E+2)*a = (E+1)*a + a := succ_mul' (E+1) a
    exact ⟨fun h => by omega, fun h => by omega⟩
  | inr hle =>
    have hje : j = E+1 := Nat.le_antisymm hle hj
    subst hje
    exact ⟨fun h => ⟨rfl, by omega⟩, fun h => by omega⟩

/-! ### the block characterisation of Z -/

/-- `Z` at the position with block index `j` and offset `t < a`. -/
theorem z_iff (a E F j t : Nat) (ht : t < a) (hF : F < a) :
    Z a E F (j * a + t) = true ↔
      ((j % 2 = 0 ∧ j ≤ E) ∨ (E % 2 = 1 ∧ j = E + 1 ∧ t < F)) := by
  unfold Z
  simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq]
  rw [blk_mod_lt a j t ht, blk_lt ht, blk_le ht]
  constructor
  · intro h
    cases h with
    | inl h => exact Or.inl ⟨h.1, by omega⟩
    | inr h =>
      have hh := (blk_lt_F ht hF h.1.2).mp h.2
      exact Or.inr ⟨h.1.1, hh.1, hh.2⟩
  · intro h
    cases h with
    | inl h => exact Or.inl ⟨h.1, by omega⟩
    | inr h =>
      refine Or.inr ⟨⟨h.1, by omega⟩, ?_⟩
      exact (blk_lt_F ht hF (by omega)).mpr ⟨h.2.1, h.2.2⟩

theorem z_false (a E F j t : Nat) (ht : t < a) (hF : F < a)
    (h : ¬((j % 2 = 0 ∧ j ≤ E) ∨ (E % 2 = 1 ∧ j = E + 1 ∧ t < F))) :
    Z a E F (j * a + t) = false := by
  cases hv : Z a E F (j*a+t) with
  | false => rfl
  | true => exact absurd ((z_iff a E F j t ht hF).mp hv) h

theorem z_low (a E F t : Nat) (ht : t < a) (hF : F < a) : Z a E F t = true := by
  have h0 := (z_iff a E F 0 t ht hF).mpr (Or.inl ⟨rfl, Nat.zero_le E⟩)
  rwa [Nat.zero_mul, Nat.zero_add] at h0

theorem decomp (a r : Nat) (ha : 0 < a) : ∃ j t, t < a ∧ r = j * a + t :=
  ⟨r / a, r % a, Nat.mod_lt _ ha, by rw [Nat.mul_comm]; exact (Nat.div_add_mod r a).symm⟩

/-! ### the circle facts -/

theorem mod_sub {n P : Nat} (h1 : P ≤ n) (h2 : n - P < P) : n % P = n - P := by
  have e : n - P + P = n := Nat.sub_add_cancel h1
  calc n % P = (n - P + P) % P := by rw [e]
    _ = (n - P) % P := Nat.add_mod_right _ _
    _ = n - P := Nat.mod_eq_of_lt h2

/-- (i) an `a`-shift on the circle leaves `Z`. -/
theorem z_step_a (a E F P r : Nat) (ha : 0 < a) (hF : F < a)
    (hP : P = (E+2)*a + F) (h : Z a E F r = true) :
    Z a E F ((r + a) % P) = false := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  have e1 : (E+1)*a = E*a + a := succ_mul' E a
  have e2 : (E+2)*a = (E+1)*a + a := succ_mul' (E+1) a
  have ej : (j+1)*a = j*a + a := succ_mul' j a
  have hz := (z_iff a E F j t ht hF).mp h
  have hlt : j*a + t + a < P := by
    cases hz with
    | inl hc =>
      have h1 : (j+1)*a + t < (E+2)*a := (blk_lt ht).mpr (by omega)
      omega
    | inr hc =>
      have h1 : j*a = (E+1)*a := by rw [hc.2.1]
      have h2 : t < F := hc.2.2
      omega
  rw [Nat.mod_eq_of_lt hlt]
  have he : j*a + t + a = (j+1)*a + t := by omega
  rw [he]
  refine z_false a E F (j+1) t ht hF ?_
  intro hc
  cases hz with
  | inl h1 => cases hc with | inl h2 => omega | inr h2 => omega
  | inr h1 => cases hc with | inl h2 => omega | inr h2 => omega

/-- (ii) a `b`-shift on the circle leaves `Z`. -/
theorem z_step_b (a E F b P r : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (E+1)*a + F) (hP : P = (E+2)*a + F) (hr : r < P) (h : Z a E F r = true) :
    Z a E F ((r + b) % P) = false := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  have e1 : (E+1)*a = E*a + a := succ_mul' E a
  have e2 : (E+2)*a = (E+1)*a + a := succ_mul' (E+1) a
  have hz := (z_iff a E F j t ht hF).mp h
  cases j with
  | zero =>
    have hr0 : 0*a + t = t := by rw [Nat.zero_mul, Nat.zero_add]
    rw [hr0]
    have hlt : t + b < P := by omega
    rw [Nat.mod_eq_of_lt hlt]
    cases Nat.lt_or_ge (t + F) a with
    | inl hsm =>
      have he : t + b = (E+1)*a + (t+F) := by omega
      rw [he]
      refine z_false a E F (E+1) (t+F) hsm hF ?_
      intro hc
      cases hc with | inl h2 => omega | inr h2 => omega
    | inr hbg =>
      have he : t + b = (E+2)*a + (t+F-a) := by omega
      rw [he]
      refine z_false a E F (E+2) (t+F-a) (by omega) hF ?_
      intro hc
      cases hc with | inl h2 => omega | inr h2 => omega
  | succ k =>
    have ek : (k+1)*a = k*a + a := succ_mul' k a
    have hsub : (k+1)*a + t + b - P = k*a + t := by omega
    have hge : P ≤ (k+1)*a + t + b := by omega
    rw [mod_sub hge (by omega), hsub]
    refine z_false a E F k t ht hF ?_
    intro hc
    cases hz with
    | inl h1 => cases hc with | inl h2 => omega | inr h2 => omega
    | inr h1 => cases hc with | inl h2 => omega | inr h2 => omega

/-- (iii) from outside `Z` some move on the circle reaches `Z`. -/
theorem z_step_false (a E F b P r : Nat) (ha : 0 < a) (hF : F < a)
    (hb : b = (E+1)*a + F) (hP : P = (E+2)*a + F) (hr : r < P) (h : Z a E F r = false) :
    Z a E F ((r + a) % P) = true ∨ Z a E F ((r + b) % P) = true := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  have e1 : (E+1)*a = E*a + a := succ_mul' E a
  have e2 : (E+2)*a = (E+1)*a + a := succ_mul' (E+1) a
  have hnz : ¬((j % 2 = 0 ∧ j ≤ E) ∨ (E % 2 = 1 ∧ j = E + 1 ∧ t < F)) := by
    intro hc
    rw [(z_iff a E F j t ht hF).mpr hc] at h
    exact Bool.noConfusion h
  have hjle : j ≤ E + 2 := by
    cases Nat.lt_or_ge (E+2) j with
    | inl hgt =>
      have h1 : (E+3)*a ≤ j*a + t := (blk_le ht).mpr (by omega)
      have h2 : (E+3)*a = (E+2)*a + a := succ_mul' (E+2) a
      omega
    | inr hge => exact hge
  have hjE2 : j = E+2 → t < F := by
    intro hj
    have h1 : j*a = (E+2)*a := by rw [hj]
    omega
  cases Nat.lt_or_ge j (E+1) with
  | inl hjlow =>
    have hodd : j % 2 = 1 := by
      have h2 : j % 2 = 0 ∨ j % 2 = 1 := by omega
      cases h2 with
      | inl h0 => exact absurd (Or.inl ⟨h0, by omega⟩) hnz
      | inr h1 => exact h1
    obtain ⟨k, rfl⟩ : ∃ k, j = k + 1 := ⟨j - 1, by omega⟩
    right
    have ek : (k+1)*a = k*a + a := succ_mul' k a
    have hsub : (k+1)*a + t + b - P = k*a + t := by omega
    have hge : P ≤ (k+1)*a + t + b := by omega
    rw [mod_sub hge (by omega), hsub]
    exact (z_iff a E F k t ht hF).mpr (Or.inl ⟨by omega, by omega⟩)
  | inr hjhigh =>
    have hcase : j = E+1 ∨ j = E+2 := by omega
    cases hcase with
    | inl hj1 =>
      subst hj1
      have hpar : E % 2 = 0 ∨ E % 2 = 1 := by omega
      cases hpar with
      | inl heven =>
        right
        have hsub : (E+1)*a + t + b - P = E*a + t := by omega
        have hge : P ≤ (E+1)*a + t + b := by omega
        rw [mod_sub hge (by omega), hsub]
        exact (z_iff a E F E t ht hF).mpr (Or.inl ⟨heven, Nat.le_refl E⟩)
      | inr hodd =>
        have htF : F ≤ t := by
          cases Nat.lt_or_ge t F with
          | inl hlt => exact absurd (Or.inr ⟨hodd, rfl, hlt⟩) hnz
          | inr hge => exact hge
        left
        have hsub : (E+1)*a + t + a - P = t - F := by omega
        have hge : P ≤ (E+1)*a + t + a := by omega
        rw [mod_sub hge (by omega), hsub]
        exact z_low a E F (t-F) (by omega) hF
    | inr hj2 =>
      have htF : t < F := hjE2 hj2
      subst hj2
      left
      have hsub : (E+2)*a + t + a - P = a + t - F := by omega
      have hge : P ≤ (E+2)*a + t + a := by omega
      rw [mod_sub hge (by omega), hsub]
      exact z_low a E F (a+t-F) (by omega) hF

/-- (iv) below `b - a` the `a`-shift toggles `Z`. -/
theorem z_mid (a E F r : Nat) (ha : 0 < a) (hF : F < a) (hr : r < E*a + F) :
    (Z a E F (r + a) = true ↔ Z a E F r = false) := by
  obtain ⟨j, t, ht, rfl⟩ := decomp a r ha
  have e1 : (E+1)*a = E*a + a := succ_mul' E a
  have ej : (j+1)*a = j*a + a := succ_mul' j a
  have hjle : j ≤ E := by
    cases Nat.lt_or_ge E j with
    | inl hgt =>
      have h1 : (E+1)*a ≤ j*a + t := (blk_le ht).mpr (by omega)
      omega
    | inr hge => exact hge
  have hjE : j = E → t < F := by
    intro hj
    have h1 : j*a = E*a := by rw [hj]
    omega
  have he : j*a + t + a = (j+1)*a + t := by omega
  rw [he]
  have h2 : j % 2 = 0 ∨ j % 2 = 1 := by omega
  cases h2 with
  | inl h0 =>
    have hZr : Z a E F (j*a+t) = true := (z_iff a E F j t ht hF).mpr (Or.inl ⟨h0, hjle⟩)
    have hZs : Z a E F ((j+1)*a+t) = false := by
      refine z_false a E F (j+1) t ht hF ?_
      intro hc
      cases hc with | inl h3 => omega | inr h3 => omega
    rw [hZr, hZs]
    exact ⟨fun h => Bool.noConfusion h, fun h => Bool.noConfusion h⟩
  | inr h1 =>
    have hZr : Z a E F (j*a+t) = false := by
      refine z_false a E F j t ht hF ?_
      intro hc
      cases hc with | inl h3 => omega | inr h3 => omega
    have hZs : Z a E F ((j+1)*a+t) = true := by
      cases Nat.lt_or_ge j E with
      | inl hlt => exact (z_iff a E F (j+1) t ht hF).mpr (Or.inl ⟨by omega, by omega⟩)
      | inr hge =>
        have hje : j = E := Nat.le_antisymm hjle hge
        exact (z_iff a E F (j+1) t ht hF).mpr (Or.inr ⟨by omega, by omega, hjE hje⟩)
    rw [hZr, hZs]
    exact ⟨fun _ => rfl, fun _ => rfl⟩

/-! ### reduction of the two moves to shifts on the circle -/

theorem red_a (a b x : Nat) (ha : 0 < a) (hx : a ≤ x) :
    (x - a) % (a+b) = (x % (a+b) + b) % (a+b) := by
  have e1 : (x - a) % (a+b) = (x - a + (a+b)) % (a+b) := (Nat.add_mod_right _ _).symm
  have e2 : x - a + (a+b) = x + b := by omega
  rw [e1, e2, Nat.add_mod x b (a+b), Nat.mod_eq_of_lt (show b < a+b by omega)]

theorem red_b (a b x : Nat) (hb : 0 < b) (hx : b ≤ x) :
    (x - b) % (a+b) = (x % (a+b) + a) % (a+b) := by
  have e1 : (x - b) % (a+b) = (x - b + (a+b)) % (a+b) := (Nat.add_mod_right _ _).symm
  have e2 : x - b + (a+b) = x + a := by omega
  rw [e1, e2, Nat.add_mod x a (a+b), Nat.mod_eq_of_lt (show a < a+b by omega)]

/-! ### the recurrence, abstractly -/

theorem main (a b E F : Nat) (ha : 0 < a) (hab : a < b) (hF : F < a)
    (hb : b = (E+1)*a + F) :
    ∀ x, Z a E F (x % (a+b)) = true ↔
      Cl (fun y => Z a E F (y % (a+b))) a x ∧
      Cl (fun y => Z a E F (y % (a+b))) b x := by
  intro x
  have e1 : (E+1)*a = E*a + a := succ_mul' E a
  have e2 : (E+2)*a = (E+1)*a + a := succ_mul' (E+1) a
  have hP : a + b = (E+2)*a + F := by omega
  have hb0 : 0 < b := by omega
  cases Nat.lt_or_ge x a with
  | inl hxa =>
    have hxm : x % (a+b) = x := Nat.mod_eq_of_lt (by omega)
    rw [hxm]
    constructor
    · intro _
      refine ⟨?_, ?_⟩
      · intro _ hle; exact absurd hle (Nat.not_le.mpr hxa)
      · intro _ hle; exact absurd hle (Nat.not_le.mpr (by omega))
    · intro _
      exact z_low a E F x hxa hF
  | inr hax =>
    cases Nat.lt_or_ge x b with
    | inl hxb =>
      have hxm : x % (a+b) = x := Nat.mod_eq_of_lt (by omega)
      have hxam : (x - a) % (a+b) = x - a := Nat.mod_eq_of_lt (by omega)
      have hlow : x - a < E*a + F := by omega
      have hxr : (x - a) + a = x := by omega
      have hmid := z_mid a E F (x-a) ha hF hlow
      rw [hxr] at hmid
      rw [hxm]
      constructor
      · intro h
        refine ⟨?_, ?_⟩
        · intro _ _
          show Z a E F ((x - a) % (a+b)) = false
          rw [hxam]
          exact hmid.mp h
        · intro _ hle; exact absurd hle (Nat.not_le.mpr hxb)
      · intro h
        have hcl : Z a E F ((x - a) % (a+b)) = false := h.1 ha hax
        rw [hxam] at hcl
        exact hmid.mpr hcl
    | inr hbx =>
      have hr : x % (a+b) < a + b := Nat.mod_lt _ (by omega)
      have hra : (x - a) % (a+b) = (x % (a+b) + b) % (a+b) := red_a a b x ha hax
      have hrb : (x - b) % (a+b) = (x % (a+b) + a) % (a+b) := red_b a b x hb0 hbx
      constructor
      · intro h
        refine ⟨?_, ?_⟩
        · intro _ _
          show Z a E F ((x - a) % (a+b)) = false
          rw [hra]
          exact z_step_b a E F b (a+b) (x % (a+b)) ha hF hb hP hr h
        · intro _ _
          show Z a E F ((x - b) % (a+b)) = false
          rw [hrb]
          exact z_step_a a E F (a+b) (x % (a+b)) ha hF hP h
      · intro h
        cases hv : Z a E F (x % (a+b)) with
        | true => rfl
        | false =>
          have h1 : Z a E F ((x - a) % (a+b)) = false := h.1 ha hax
          have h2 : Z a E F ((x - b) % (a+b)) = false := h.2 hb0 hbx
          rw [hra] at h1
          rw [hrb] at h2
          cases z_step_false a E F b (a+b) (x % (a+b)) ha hF hb hP hr hv with
          | inl hh => rw [hh] at h2; exact Bool.noConfusion h2
          | inr hh => rw [hh] at h1; exact Bool.noConfusion h1

/-! ### the real statement -/

theorem zb_recurrence (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, ZB a b (x % (a+b)) = true ↔
      Cl (fun y => ZB a b (y % (a+b))) a x ∧
      Cl (fun y => ZB a b (y % (a+b))) b x := by
  have hF : ep a b < a := Nat.mod_lt _ ha
  have hb : b = (et a b + 1) * a + ep a b := by
    have hdm : et a b * a + ep a b = b - a := by
      unfold et ep
      rw [Nat.mul_comm]
      exact Nat.div_add_mod (b - a) a
    have hexp : (et a b + 1) * a = et a b * a + a := succ_mul' (et a b) a
    omega
  exact main a b (et a b) (ep a b) ha hab hF hb

/-- Paper Proposition 7: the base P-set is the P-periodic extension of 𝒵. -/
theorem prop_base (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, ppos2 a b x = ZB a b (x % (a+b)) :=
  uniq2 a b (fun y => ZB a b (y % (a+b))) (zb_recurrence a b ha hab)

end SubGame


==> anc/lean-verification/SubGameLib/Circle.lean <==
/-
  Paper Lemma 14 (inert differences): characterization of the m with
  𝒵 ∩ (𝒵 + m) = ∅ on the circle, in three shape cases.

  Definitions: P = a+b, d = b−a, et = d/a, ep = d%a (Base.lean), and
  Inert m := ∀ r < P, ZB r → ¬ ZB ((r+m) % P).

  Proof technique (as in BaseRec.lean): everything is done in
  the block chart r = j*a + t, t < a, where
    r ∈ 𝒵 ↔ (j even ∧ j ≤ et) ∨ (et odd ∧ j = et+1 ∧ t < ep).
  The chart lemmas of BaseRec.lean are private there, so local copies are
  re-proved below. All uses of % (2a) are routed through the chart, and every
  /a and %a is eliminated via Nat.div_add_mod decompositions before omega is
  applied (omega cannot divide by the variable a).

  Worked examples for the three cases:
  general case a=3,b=8 (et=1, ep=2, 𝒵={0,1,2,6,7}, P=11): Inert = {3,8} =
  {a,b} (e.g. m=5 fails via 1 ∈ 𝒵, 6 ∈ 𝒵);
  small case a=3,b=5 (𝒵={0,1,2}, P=8): Inert = {3,4,5} = [a,b];
  harmonic a=2,b=6 (et=2, ep=0, 𝒵={0,1,4,5}, P=8): Inert = {2,6} =
  {ja : j odd ≤ 3}.
-/
import SubGameLib.Base

set_option linter.unusedVariables false

namespace SubGame

/-- m is an inert difference: the m-rotate of 𝒵 misses 𝒵. -/
def Inert (a b m : Nat) : Prop :=
  ∀ r, r < a + b → ZB a b r = true → ZB a b ((r + m) % (a + b)) = false

private theorem succ_mul' (j a : Nat) : (j+1) * a = j * a + a := by
  rw [Nat.add_mul, Nat.one_mul]

private theorem mul_le_r {m n : Nat} (a : Nat) (h : m ≤ n) : m * a ≤ n * a :=
  Nat.mul_le_mul h (Nat.le_refl a)

private theorem blk_lt {a t j k : Nat} (ht : t < a) : j * a + t < k * a ↔ j < k := by
  constructor
  · intro h
    cases Nat.lt_or_ge j k with
    | inl h1 => exact h1
    | inr h1 =>
      have h2 : k * a ≤ j * a := mul_le_r a h1
      have h3 : k * a ≤ j * a + t := Nat.le_trans h2 (Nat.le_add_right _ _)
      exact absurd h (Nat.not_lt.mpr h3)
  · intro h
    have h1 : j * a + t < j * a + a := Nat.add_lt_add_left ht _
    have h2 : (j+1) * a = j * a + a := succ_mul' j a
    have h3 : (j+1) * a ≤ k * a := mul_le_r a h
    omega

private theorem blk_le {a t j k : Nat} (ht : t < a) : k * a ≤ j * a + t ↔ k ≤ j := by
  constructor
  · intro hle
    cases Nat.lt_or_ge j k with
    | inl hlt => exact absurd ((blk_lt ht).mpr hlt) (Nat.not_lt.mpr hle)
    | inr hge => exact hge
  · intro hle
    cases Nat.lt_or_ge (j*a+t) (k*a) with
    | inl hlt => exact absurd ((blk_lt ht).mp hlt) (Nat.not_lt.mpr hle)
    | inr hge => exact hge

private theorem two_mul_add_mod (a m u : Nat) (hu : u < 2*a) : (2*a*m + u) % (2*a) = u := by
  rw [Nat.mul_add_mod]
  exact Nat.mod_eq_of_lt hu

private theorem blk_mod_even (a m t : Nat) (ht : t < a) : (2*m*a + t) % (2*a) = t := by
  have e : 2*m*a = 2*a*m := by rw [Nat.mul_assoc, Nat.mul_comm m a, ← Nat.mul_assoc]
  rw [e]; exact two_mul_add_mod a m t (by omega)

private theorem blk_mod_odd (a m t : Nat) (ht : t < a) :
    ((2*m+1)*a + t) % (2*a) = a + t := by
  have e2 : 2*m*a = 2*a*m := by rw [Nat.mul_assoc, Nat.mul_comm m a, ← Nat.mul_assoc]
  have e : (2*m+1)*a + t = 2*a*m + (a+t) := by
    rw [succ_mul' (2*m) a, e2]; exact Nat.add_assoc _ _ _
  rw [e]; exact two_mul_add_mod a m (a+t) (by omega)

private theorem blk_mod_lt (a j t : Nat) (ht : t < a) :
    ((j*a + t) % (2*a) < a ↔ j % 2 = 0) := by
  have h2 : j % 2 = 0 ∨ j % 2 = 1 := by omega
  cases h2 with
  | inl h0 =>
    obtain ⟨m, rfl⟩ : ∃ m, j = 2 * m := ⟨j/2, by omega⟩
    rw [blk_mod_even a m t ht]
    exact ⟨fun _ => by omega, fun _ => ht⟩
  | inr h1 =>
    obtain ⟨m, rfl⟩ : ∃ m, j = 2 * m + 1 := ⟨j/2, by omega⟩
    rw [blk_mod_odd a m t ht]
    exact ⟨fun h => by omega, fun h => by omega⟩

private theorem blk_lt_F {a t j E F : Nat} (ht : t < a) (hF : F < a) (hj : E+1 ≤ j) :
    (j*a + t < (E+1)*a + F ↔ (j = E+1 ∧ t < F)) := by
  cases Nat.lt_or_ge (E+1) j with
  | inl hgt =>
    have h1 : (E+2)*a ≤ j*a + t := (blk_le ht).mpr (by omega)
    have h2 : (E+2)*a = (E+1)*a + a := succ_mul' (E+1) a
    exact ⟨fun h => by omega, fun h => by omega⟩
  | inr hle =>
    have hje : j = E+1 := Nat.le_antisymm hle hj
    subst hje
    exact ⟨fun h => ⟨rfl, by omega⟩, fun h => by omega⟩

private theorem decomp (a r : Nat) (ha : 0 < a) : ∃ j t, t < a ∧ r = j * a + t :=
  ⟨r / a, r % a, Nat.mod_lt _ ha, by rw [Nat.mul_comm]; exact (Nat.div_add_mod r a).symm⟩

private theorem mod_sub {n P : Nat} (h1 : P ≤ n) (h2 : n - P < P) : n % P = n - P := by
  have e : n - P + P = n := Nat.sub_add_cancel h1
  calc n % P = (n - P + P) % P := by rw [e]
    _ = (n - P) % P := Nat.add_mod_right _ _
    _ = n - P := Nat.mod_eq_of_lt h2

private theorem ep_lt (a b : Nat) (ha : 0 < a) : ep a b < a := Nat.mod_lt _ ha

private theorem key_ep (a b : Nat) (ha : 0 < a) (hab : a < b) :
    (et a b + 1) * a + ep a b = b := by
  have hdm : et a b * a + ep a b = b - a := by
    unfold et ep
    rw [Nat.mul_comm]
    exact Nat.div_add_mod (b - a) a
  have hexp : (et a b + 1) * a = et a b * a + a := succ_mul' (et a b) a
  omega

private theorem zb_chart_iff (a b j t : Nat) (ha : 0 < a) (ht : t < a) :
    ZB a b (j * a + t) = true ↔
      ((j % 2 = 0 ∧ j ≤ et a b) ∨ (et a b % 2 = 1 ∧ j = et a b + 1 ∧ t < ep a b)) := by
  unfold ZB
  simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq]
  have hF := ep_lt a b ha
  rw [blk_mod_lt a j t ht, blk_lt ht, blk_le ht]
  constructor
  · intro h
    cases h with
    | inl h => exact Or.inl ⟨h.1, by omega⟩
    | inr h =>
      have hh := (blk_lt_F ht hF h.1.2).mp h.2
      exact Or.inr ⟨h.1.1, hh.1, hh.2⟩
  · intro h
    cases h with
    | inl h => exact Or.inl ⟨h.1, by omega⟩
    | inr h =>
      refine Or.inr ⟨⟨h.1, by omega⟩, ?_⟩
      exact (blk_lt_F ht hF (by omega)).mpr ⟨h.2.1, h.2.2⟩

private theorem zb_false (a b j t : Nat) (ha : 0 < a) (ht : t < a)
    (h : ¬((j % 2 = 0 ∧ j ≤ et a b) ∨ (et a b % 2 = 1 ∧ j = et a b + 1 ∧ t < ep a b))) :
    ZB a b (j * a + t) = false := by
  cases hv : ZB a b (j*a+t) with
  | false => rfl
  | true => exact absurd ((zb_chart_iff a b j t ha ht).mp hv) h

private theorem zb_low (a b t : Nat) (ha : 0 < a) (ht : t < a) : ZB a b t = true := by
  have h0 := (zb_chart_iff a b 0 t ha ht).mpr (Or.inl ⟨rfl, Nat.zero_le _⟩)
  rwa [Nat.zero_mul, Nat.zero_add] at h0

private theorem mul_le_cancel {j k a : Nat} (ha : 0 < a) (h : j*a ≤ k*a) : j ≤ k := by
  rcases Nat.lt_or_ge k j with hlt | hge
  · exfalso
    have h1 : (k+1)*a ≤ j*a := mul_le_r a hlt
    have h2 : (k+1)*a = k*a + a := succ_mul' k a
    omega
  · exact hge

/-! ### idiff_small via a direct characterization -/

private theorem zb_small_iff (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2 : b ≤ 2*a) :
    ∀ r, r < a + b → (ZB a b r = true ↔ r < a) := by
  intro r hr
  have hkey := key_ep a b ha hab
  have hF := ep_lt a b ha
  have hexp : (et a b + 1) * a = et a b * a + a := succ_mul' (et a b) a
  have het1 : et a b ≤ 1 := by
    rcases Nat.lt_or_ge (et a b) 2 with h | h
    · omega
    · have hm : 2 * a ≤ et a b * a := mul_le_r a h
      omega
  have het01 : et a b = 0 ∨ et a b = 1 := by omega
  unfold ZB
  simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq]
  rcases het01 with h0 | h1
  · rw [h0] at hkey ⊢
    rcases Nat.lt_or_ge r (2*a) with hr2 | hr2
    · rw [Nat.mod_eq_of_lt hr2]
      constructor
      · intro hcompound; omega
      · intro hh; exact Or.inl ⟨hh, by omega⟩
    · rw [mod_sub hr2 (by omega)]
      constructor
      · intro hcompound; omega
      · intro hh; exact absurd hh (by omega)
  · rw [h1] at hkey ⊢
    rcases Nat.lt_or_ge r (2*a) with hr2 | hr2
    · rw [Nat.mod_eq_of_lt hr2]
      constructor
      · intro hcompound; omega
      · intro hh; exact Or.inl ⟨hh, by omega⟩
    · rw [mod_sub hr2 (by omega)]
      constructor
      · intro hcompound; omega
      · intro hh; exact absurd hh (by omega)

/-! ### harmonic case helpers -/

private theorem zb_odd_block_false (a b j t : Nat) (ha : 0 < a) (ht : t < a)
    (hep : ep a b = 0) (hj : j % 2 = 1) : ZB a b (j*a+t) = false := by
  apply zb_false a b j t ha ht
  rintro (⟨h1,_⟩|⟨_,_,h3⟩)
  · omega
  · rw [hep] at h3; omega

private theorem hpeq (a b : Nat) (ha : 0 < a) (hab : a < b) (hep : ep a b = 0) :
    a + b = (et a b + 2) * a := by
  have hkey := key_ep a b ha hab
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul' (et a b) a
  have e2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul' (et a b + 1) a
  omega

/-- shifting an element r = j0*a+t0 (j0 even ≤ et, i.e. r ∈ Z) by m = j*a with j odd,
    j ≤ et+1, lands outside Z. -/
private theorem harmonic_shift_odd (a b j0 t0 j : Nat) (ha : 0 < a) (hab : a < b)
    (hep : ep a b = 0) (het : et a b % 2 = 0)
    (ht0 : t0 < a) (hj0 : j0 % 2 = 0) (hj0e : j0 ≤ et a b)
    (hjodd : j % 2 = 1) (hjle : j ≤ et a b + 1) :
    ZB a b (((j0*a+t0) + j*a) % (a+b)) = false := by
  have hP := hpeq a b ha hab hep
  have hcomb : (j0*a+t0) + j*a = (j0+j)*a + t0 := by
    have e : (j0+j)*a = j0*a+j*a := by rw [Nat.add_mul]
    omega
  rw [hcomb]
  rcases Nat.lt_or_ge (j0+j) (et a b + 2) with hlt | hge
  · rw [hP, Nat.mod_eq_of_lt ((blk_lt ht0).mpr hlt)]
    exact zb_odd_block_false a b (j0+j) t0 ha ht0 hep (by omega)
  · have hge' : (et a b + 2)*a ≤ (j0+j)*a+t0 := (blk_le ht0).mpr hge
    obtain ⟨j', hj'⟩ : ∃ j', j0+j = j' + (et a b + 2) := ⟨j0+j-(et a b+2), by omega⟩
    have hexp : (j0+j)*a = j'*a + (et a b+2)*a := by
      rw [hj', Nat.add_mul]
    have hj'lt : j' < et a b + 2 := by omega
    have hred : (j0+j)*a+t0 - (et a b+2)*a = j'*a+t0 := by omega
    rw [hP, mod_sub hge' (by rw [hred]; exact (blk_lt ht0).mpr hj'lt), hred]
    exact zb_odd_block_false a b j' t0 ha ht0 hep (by omega)

private theorem harmonic_even_block (a b j : Nat) (ha : 0 < a) (hab : a < b)
    (hep : ep a b = 0) (het : et a b % 2 = 0)
    (hjeven : j % 2 = 0) (hjle : j ≤ et a b + 2) :
    ZB a b ((j*a) % (a+b)) = true := by
  have hP := hpeq a b ha hab hep
  rcases Nat.lt_or_ge j (et a b + 2) with hlt | hge
  · have hj0 : j ≤ et a b := by omega
    have heq : j*a = j*a+0 := by omega
    rw [heq, hP, Nat.mod_eq_of_lt ((blk_lt (show (0:Nat)<a by omega)).mpr hlt)]
    have hh := (zb_chart_iff a b j 0 ha (show (0:Nat)<a by omega)).mpr (Or.inl ⟨hjeven, hj0⟩)
    rwa [Nat.add_zero] at hh
  · have hje : j = et a b + 2 := by omega
    have heq0 : j*a = a+b := by rw [hje]; exact hP.symm
    rw [heq0, Nat.mod_self]
    exact zb_low a b 0 ha (by omega)

/-! ### symmetry m <-> P-m -/

private theorem mod_add_eq (x y n : Nat) : (x % n + y) % n = (x + y) % n := by
  rw [Nat.add_mod, Nat.mod_mod, ← Nat.add_mod]

private theorem inert_symm (a b m : Nat) (hm : 0 < m) (hmP : m < a + b) :
    Inert a b m ↔ Inert a b (a + b - m) := by
  have main : ∀ m', 0 < m' → m' < a + b → Inert a b m' → Inert a b (a + b - m') := by
    intro m' hm' hmP' h r hr hzr
    cases hv : ZB a b ((r + (a+b-m')) % (a+b)) with
    | false => rfl
    | true =>
      exfalso
      have key : ((r + (a+b-m')) % (a+b) + m') % (a+b) = r := by
        rw [mod_add_eq]
        have e : r + (a+b-m') + m' = r + (a+b) := by omega
        rw [e, Nat.add_mod_right, Nat.mod_eq_of_lt hr]
      have := h ((r + (a+b-m')) % (a+b)) (Nat.mod_lt _ (by omega)) hv
      rw [key] at this
      rw [this] at hzr
      exact Bool.noConfusion hzr
  constructor
  · intro h; exact main m hm hmP h
  · intro h
    have := main (a+b-m) (by omega) (by omega) h
    have e : a + b - (a + b - m) = m := by omega
    rwa [e] at this

/-- general "wrap" landing lemma: shift lands one period ahead, in a clean even block. -/
private theorem zb_wrap (a b j t : Nat) (ha : 0 < a) (hab : a < b) (ht : t < a)
    (hj : j % 2 = 0) (hjle : j ≤ et a b) :
    ZB a b ((j*a+t+(a+b)) % (a+b)) = true := by
  rw [Nat.add_mod_right]
  have hkey := key_ep a b ha hab
  have hF := ep_lt a b ha
  have hexp1 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
  have hjb : j*a ≤ et a b * a := mul_le_r a hjle
  have hlt : j*a+t < a+b := by omega
  rw [Nat.mod_eq_of_lt hlt]
  exact (zb_chart_iff a b j t ha ht).mpr (Or.inl ⟨hj, hjle⟩)

/-! ### branch lemmas for the interior (a<m<b) contradiction -/

private theorem branch1_false (a b jm tm m : Nat) (ha : 0 < a) (hab : a < b)
    (hmeq : m = jm*a+tm) (htm : tm < a) (htmpos : 0 < tm)
    (hjmodd : jm % 2 = 1) (hjmlt : jm < et a b)
    (hin : Inert a b m) (hm : m < a+b) : False := by
  have hZ1 : ZB a b (a-tm) = true := zb_low a b (a-tm) ha (by omega)
  have hcontra := hin (a-tm) (by omega) hZ1
  have hsm : (jm+1)*a = jm*a+a := succ_mul' jm a
  have heq2 : (a-tm)+m = (jm+1)*a := by omega
  rw [heq2] at hcontra
  have hkey := key_ep a b ha hab
  have hF := ep_lt a b ha
  have hexp1 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
  have hjbound : (jm+1)*a ≤ et a b*a := mul_le_r a (by omega)
  have hlt : (jm+1)*a < a+b := by omega
  rw [Nat.mod_eq_of_lt hlt] at hcontra
  have heq0 : (jm+1)*a = (jm+1)*a+0 := by omega
  rw [heq0] at hcontra
  have hZ2 := (zb_chart_iff a b (jm+1) 0 ha (by omega)).mpr (Or.inl ⟨by omega, by omega⟩)
  rw [hZ2] at hcontra
  exact Bool.noConfusion hcontra

private theorem branch1b_false (a b jm tm m : Nat) (ha : 0 < a) (hab : a < b)
    (hmeq : m = jm*a+tm) (htm : tm < a) (htmpos : 0 < tm)
    (hjmodd : jm % 2 = 1) (hjmeq : jm = et a b) (hFpos : 0 < ep a b)
    (hin : Inert a b m) (hm : m < a+b) : False := by
  have hZ1 : ZB a b (a-tm) = true := zb_low a b (a-tm) ha (by omega)
  have hcontra := hin (a-tm) (by omega) hZ1
  have hsm : (jm+1)*a = jm*a+a := succ_mul' jm a
  have heq2 : (a-tm)+m = (jm+1)*a := by omega
  rw [heq2] at hcontra
  have hkey := key_ep a b ha hab
  have hF := ep_lt a b ha
  have hexp1 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
  have hja : jm*a = et a b*a := by rw [hjmeq]
  have hlt : (jm+1)*a < a+b := by omega
  rw [Nat.mod_eq_of_lt hlt] at hcontra
  have heq0 : (jm+1)*a = (jm+1)*a+0 := by omega
  rw [heq0] at hcontra
  have hZ2 := (zb_chart_iff a b (jm+1) 0 ha (by omega)).mpr
    (Or.inr ⟨by omega, by omega, by omega⟩)
  rw [hZ2] at hcontra
  exact Bool.noConfusion hcontra

private theorem branch2_false (a b jm tm m : Nat) (ha : 0 < a) (hab : a < b)
    (hmeq : m = jm*a+tm) (htm : tm < a) (htmpos : 0 < tm)
    (hjmeq : jm = et a b) (het : et a b % 2 = 1) (hep0 : ep a b = 0) (het3 : 3 ≤ et a b)
    (hin : Inert a b m) (hm : m < a+b) : False := by
  have hP := hpeq a b ha hab hep0
  have hja : jm*a = et a b*a := by rw [hjmeq]
  have hb1 : (et a b -1)*a ≤ et a b*a := mul_le_r a (by omega)
  have hb2 : et a b*a + 2*a = (et a b+2)*a := by
    have : (et a b+2)*a = et a b*a+2*a := by rw [Nat.add_mul]
    omega
  have hlt1 : (et a b -1)*a < a+b := by omega
  have hZ1 : ZB a b ((et a b - 1)*a) = true := by
    have heq0 : (et a b -1)*a = (et a b -1)*a+0 := by omega
    rw [heq0]
    exact (zb_chart_iff a b (et a b -1) 0 ha (by omega)).mpr (Or.inl ⟨by omega, by omega⟩)
  have hcontra := hin ((et a b -1)*a) (by omega) hZ1
  have heq2 : (et a b -1)*a + m = (et a b -3)*a + tm + (a+b) := by
    have e1 : (2*(et a b)-1)*a = (et a b -1)*a + et a b * a := by
      have hh : 2*(et a b) - 1 = (et a b - 1) + et a b := by omega
      rw [hh, Nat.add_mul]
    have e2 : (2*(et a b)-1)*a = (et a b-3)*a + (et a b+2)*a := by
      have hh : 2*(et a b) - 1 = (et a b - 3) + (et a b + 2) := by omega
      rw [hh, Nat.add_mul]
    omega
  rw [heq2] at hcontra
  have hZ2 : ZB a b (((et a b -3)*a + tm + (a+b)) % (a+b)) = true :=
    zb_wrap a b (et a b - 3) tm ha hab htm (by omega) (by omega)
  rw [hZ2] at hcontra
  exact Bool.noConfusion hcontra

private theorem branch3_false (a b jm tm m : Nat) (ha : 0 < a) (hab : a < b)
    (hmeq : m = jm*a+tm) (htm0 : tm = 0) (hjmodd : jm % 2 = 1) (hjm3 : 3 ≤ jm)
    (hjmle : jm ≤ et a b) (het : et a b % 2 = 1)
    (hin : Inert a b m) (hm : m < a+b) : False := by
  have hkey := key_ep a b ha hab
  have hF := ep_lt a b ha
  have hexp1 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
  have hexp2 : (et a b+2)*a = (et a b+1)*a+a := succ_mul' (et a b+1) a
  have hjbound : jm*a ≤ et a b*a := mul_le_r a hjmle
  have hjapos : 3*a ≤ jm*a := mul_le_r a hjm3
  have hrdef : a+b-m = (et a b +2 - jm)*a + ep a b := by
    have e1 : (et a b +2 - jm)*a = (et a b+2)*a - jm*a := by
      rw [Nat.sub_mul]
    omega
  have hZ1 : ZB a b (a+b-m) = true := by
    rw [hrdef]
    exact (zb_chart_iff a b (et a b +2 - jm) (ep a b) ha hF).mpr (Or.inl ⟨by omega, by omega⟩)
  have hcontra := hin (a+b-m) (by omega) hZ1
  have heq2 : (a+b-m) + m = a+b := by omega
  rw [heq2, Nat.mod_self] at hcontra
  have hZ0 : ZB a b 0 = true := zb_low a b 0 ha (by omega)
  rw [hZ0] at hcontra
  exact Bool.noConfusion hcontra

private theorem branch4_false (a b jm tm m : Nat) (ha : 0 < a) (hab : a < b)
    (hmeq : m = jm*a+tm) (htm0 : tm = 0) (hjmodd : jm % 2 = 1) (hjm3 : 3 ≤ jm)
    (hjmle : jm ≤ et a b) (het : et a b % 2 = 0) (hFpos : 0 < ep a b)
    (hin : Inert a b m) (hm : m < a+b) : False := by
  have hkey := key_ep a b ha hab
  have hF := ep_lt a b ha
  have hexp1 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
  have hZ1 : ZB a b (et a b * a) = true := by
    have heq0 : et a b * a = et a b * a + 0 := by omega
    rw [heq0]
    exact (zb_chart_iff a b (et a b) 0 ha (by omega)).mpr (Or.inl ⟨by omega, by omega⟩)
  have hcontra := hin (et a b * a) (by omega) hZ1
  have heq2 : et a b * a + m = (jm-3)*a + (a - ep a b) + (a+b) := by
    have e1 : (et a b + jm)*a = et a b*a + jm*a := by rw [Nat.add_mul]
    have e2 : (et a b + jm)*a = (jm-3)*a + (et a b+3)*a := by
      have hh : et a b + jm = (jm-3) + (et a b+3) := by omega
      rw [hh, Nat.add_mul]
    have e3 : (et a b + 3)*a = (et a b+2)*a + a := succ_mul' (et a b+2) a
    have e4 : (et a b+2)*a = (et a b+1)*a+a := succ_mul' (et a b+1) a
    have e5 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
    omega
  rw [heq2] at hcontra
  have hZ2 : ZB a b (((jm-3)*a + (a - ep a b) + (a+b)) % (a+b)) = true :=
    zb_wrap a b (jm-3) (a - ep a b) ha hab (by omega) (by omega) (by omega)
  rw [hZ2] at hcontra
  exact Bool.noConfusion hcontra

private theorem branch5_false (a b jm tm m : Nat) (ha : 0 < a) (hab : a < b)
    (hmeq : m = jm*a+tm) (htm : tm < ep a b)
    (hjmeq : jm = et a b + 1) (het : et a b % 2 = 0) (het2 : 2 ≤ et a b)
    (hin : Inert a b m) (hm : m < a+b) : False := by
  have hkey := key_ep a b ha hab
  have hF := ep_lt a b ha
  have hexp1 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
  have hZ1 : ZB a b (et a b * a) = true := by
    have heq0 : et a b * a = et a b * a + 0 := by omega
    rw [heq0]
    exact (zb_chart_iff a b (et a b) 0 ha (by omega)).mpr (Or.inl ⟨by omega, by omega⟩)
  have hcontra := hin (et a b * a) (by omega) hZ1
  have heq2 : et a b * a + m = (et a b - 2)*a + (a + tm - ep a b) + (a+b) := by
    have e1 : (2*et a b + 1)*a = et a b*a + jm*a := by
      have hh : 2*et a b + 1 = et a b + jm := by omega
      rw [hh, Nat.add_mul]
    have e2 : (2*et a b+1)*a = (et a b - 2)*a + (et a b+3)*a := by
      have hh : 2*et a b + 1 = (et a b - 2) + (et a b + 3) := by omega
      rw [hh, Nat.add_mul]
    have e3 : (et a b + 3)*a = (et a b+2)*a + a := succ_mul' (et a b+2) a
    have e4 : (et a b+2)*a = (et a b+1)*a+a := succ_mul' (et a b+1) a
    have e5 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
    omega
  rw [heq2] at hcontra
  have hZ2 : ZB a b (((et a b - 2)*a + (a + tm - ep a b) + (a+b)) % (a+b)) = true :=
    zb_wrap a b (et a b - 2) (a + tm - ep a b) ha hab (by omega) (by omega) (by omega)
  rw [hZ2] at hcontra
  exact Bool.noConfusion hcontra

/-- Lemma 14, case b ≤ 2a: the inert differences in [0,P) are exactly [a,b]. -/
theorem idiff_small (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2 : b ≤ 2*a) :
    ∀ m, m < a + b → (Inert a b m ↔ (a ≤ m ∧ m ≤ b)) := by
  intro m hm
  have hz := zb_small_iff a b ha hab hb2
  constructor
  · intro hin
    have hmfalse : ZB a b m = false := by
      have h0 : ZB a b 0 = true := (hz 0 (by omega)).mpr (by omega)
      have hh := hin 0 (by omega) h0
      rwa [Nat.zero_add, Nat.mod_eq_of_lt hm] at hh
    have hma : a ≤ m := by
      rcases Nat.lt_or_ge m a with hlt | hge
      · have hT : ZB a b m = true := (hz m hm).mpr hlt
        rw [hT] at hmfalse
        exact Bool.noConfusion hmfalse
      · exact hge
    have hmb : m ≤ b := by
      rcases Nat.lt_or_ge b m with hgt | hle
      · exfalso
        have hrb : a - (m - b) < a + b := by omega
        have hrz : ZB a b (a - (m-b)) = true := (hz (a-(m-b)) hrb).mpr (by omega)
        have hcontra := hin (a-(m-b)) hrb hrz
        have heq : (a-(m-b)) + m = a+b := by omega
        rw [heq, Nat.mod_self] at hcontra
        have h0 : ZB a b 0 = true := (hz 0 (by omega)).mpr (by omega)
        rw [h0] at hcontra
        exact Bool.noConfusion hcontra
      · exact hle
    exact ⟨hma, hmb⟩
  · intro hcond r hr hzr
    have hra : r < a := (hz r hr).mp hzr
    have hlt : r + m < a + b := by omega
    rw [Nat.mod_eq_of_lt hlt]
    cases hv : ZB a b (r+m) with
    | false => rfl
    | true =>
      exfalso
      have := (hz (r+m) hlt).mp hv
      omega

/-- Lemma 14, harmonic case b = ka with k odd (ep = 0, et even):
    the inert differences are the odd multiples of a up to b. -/
theorem idiff_harmonic (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hep : ep a b = 0) (het : et a b % 2 = 0) :
    ∀ m, m < a + b → (Inert a b m ↔ ∃ j, j % 2 = 1 ∧ m = j * a ∧ m ≤ b) := by
  intro m hm
  have hkey := key_ep a b ha hab
  constructor
  · intro hin
    -- Step 1: m itself is not in Z
    have hm0 : ZB a b 0 = true := zb_low a b 0 ha (by omega)
    have hmfalse0 := hin 0 (by omega) hm0
    rw [Nat.zero_add, Nat.mod_eq_of_lt hm] at hmfalse0
    -- decompose m
    obtain ⟨jm, tm, htm, hmeq⟩ := decomp a m ha
    rw [hmeq] at hmfalse0
    have hjmP : jm ≤ et a b + 1 := by
      rw [hmeq] at hm
      have : jm * a + tm < (et a b + 2) * a := by
        have hPeq := hpeq a b ha hab hep
        omega
      have := (blk_lt htm).mp this
      omega
    have hjmodd : jm % 2 = 1 := by
      have h2 : jm % 2 = 0 ∨ jm % 2 = 1 := by omega
      rcases h2 with h0 | h1
      · exfalso
        have hc : jm % 2 = 0 ∧ jm ≤ et a b := ⟨h0, by omega⟩
        have := (zb_chart_iff a b jm tm ha htm).mpr (Or.inl hc)
        rw [this] at hmfalse0
        exact Bool.noConfusion hmfalse0
      · exact h1
    -- Step 2: tm = 0
    have htm0 : tm = 0 := by
      rcases Nat.eq_zero_or_pos tm with h0 | hpos
      · exact h0
      · exfalso
        have hrlt : a - tm < a + b := by omega
        have hrz : ZB a b (a - tm) = true := zb_low a b (a-tm) ha (by omega)
        have hcontra := hin (a - tm) hrlt hrz
        have hsm : (jm+1)*a = jm*a+a := succ_mul' jm a
        have heq2 : (a - tm) + m = (jm+1)*a := by rw [hmeq]; omega
        rw [heq2] at hcontra
        have htrue : ZB a b (((jm+1)*a) % (a+b)) = true :=
          harmonic_even_block a b (jm+1) ha hab hep het (by omega) (by omega)
        rw [htrue] at hcontra
        exact Bool.noConfusion hcontra
    have hmja : m = jm * a := by rw [hmeq, htm0, Nat.add_zero]
    have hmleb : m ≤ b := by
      have := mul_le_r a hjmP
      have hbeq : (et a b + 1) * a = b := by rw [hep, Nat.add_zero] at hkey; exact hkey
      rw [hmja]; omega
    exact ⟨jm, hjmodd, hmja, hmleb⟩
  · rintro ⟨j, hjodd, hmeq, hmleb⟩ r hr hzr
    obtain ⟨j0, t0, ht0, hreq⟩ := decomp a r ha
    rw [hreq] at hzr
    have hz0 := (zb_chart_iff a b j0 t0 ha ht0).mp hzr
    have hj0even : j0 % 2 = 0 ∧ j0 ≤ et a b := by
      rcases hz0 with h | h
      · exact h
      · exfalso; omega
    have hbeq : (et a b + 1) * a = b := by rw [hep, Nat.add_zero] at hkey; exact hkey
    have hjle : j ≤ et a b + 1 := by
      have h1 : j * a ≤ (et a b + 1) * a := by rw [← hmeq, hbeq]; exact hmleb
      exact mul_le_cancel ha h1
    have := harmonic_shift_odd a b j0 t0 j ha hab hep het ht0 hj0even.1 hj0even.2 hjodd hjle
    rw [hreq, hmeq]
    exact this

/-- Lemma 14, general case (2a < b and not odd-harmonic):
    the inert differences are exactly {a, b}. -/
theorem idiff_general (a b : Nat) (ha : 0 < a) (hab : a < b)
    (h2a : 2*a < b) (hnh : ¬ (ep a b = 0 ∧ et a b % 2 = 0)) :
    ∀ m, m < a + b → (Inert a b m ↔ (m = a ∨ m = b)) := by
  intro m hm
  constructor
  · intro hin
    have hmzfalse : ZB a b m = false := by
      have h0 : ZB a b 0 = true := zb_low a b 0 ha (by omega)
      have hh := hin 0 (by omega) h0
      rwa [Nat.zero_add, Nat.mod_eq_of_lt hm] at hh
    have hltA : ∀ m', m' < a → ¬ Inert a b m' := by
      intro m' hm' hin'
      have h0 : ZB a b 0 = true := zb_low a b 0 ha (by omega)
      have hh := hin' 0 (by omega) h0
      rw [Nat.zero_add, Nat.mod_eq_of_lt (show m' < a+b by omega)] at hh
      have hT : ZB a b m' = true := zb_low a b m' ha hm'
      rw [hT] at hh; exact Bool.noConfusion hh
    have hma : a ≤ m := by
      rcases Nat.lt_or_ge m a with hlt | hge
      · exact absurd hin (hltA m hlt)
      · exact hge
    have hmb : m ≤ b := by
      rcases Nat.lt_or_ge b m with hgt | hle
      · exfalso
        have hm'lt : a + b - m < a := by omega
        have hm'pos : 0 < a + b - m := by omega
        have hnotin : ¬ Inert a b (a+b-m) := hltA (a+b-m) hm'lt
        have hsym := inert_symm a b (a+b-m) hm'pos (by omega)
        have heq : a + b - (a+b-m) = m := by omega
        rw [heq] at hsym
        exact hnotin (hsym.mpr hin)
      · exact hle
    rcases Nat.lt_or_ge a m with hltam | hleam
    · rcases Nat.lt_or_ge m b with hltmb | hgemb
      · exfalso
        obtain ⟨jm, tm, htm, hmeq⟩ := decomp a m ha
        have hkey := key_ep a b ha hab
        have hF := ep_lt a b ha
        have hexp1 : (et a b+1)*a = et a b*a+a := succ_mul' (et a b) a
        have hjmb1 : jm ≤ et a b + 1 := by
          rcases Nat.lt_or_ge jm (et a b + 2) with h | h
          · omega
          · exfalso
            have hbig : (et a b+2)*a ≤ jm*a := mul_le_r a h
            have hexp2 : (et a b+2)*a = (et a b+1)*a+a := succ_mul' (et a b+1) a
            rw [hmeq] at hltmb
            omega
        have hjm1 : 1 ≤ jm := by
          rcases Nat.eq_zero_or_pos jm with h0 | hp
          · exfalso; rw [hmeq, h0, Nat.zero_mul, Nat.zero_add] at hltam; omega
          · exact hp
        rw [hmeq] at hmzfalse
        have hgap : ¬((jm % 2 = 0 ∧ jm ≤ et a b) ∨
            (et a b % 2 = 1 ∧ jm = et a b + 1 ∧ tm < ep a b)) := by
          intro hc
          have hh := (zb_chart_iff a b jm tm ha htm).mpr hc
          rw [hh] at hmzfalse
          exact Bool.noConfusion hmzfalse
        rcases Nat.lt_trichotomy jm (et a b) with hcaseLT | hcaseEQ | hcaseGT
        · -- jm < et a b : jm is odd
          have hjmodd : jm % 2 = 1 := by
            have h2 : jm % 2 = 0 ∨ jm % 2 = 1 := by omega
            rcases h2 with h0 | h1
            · exact absurd (Or.inl (⟨h0, by omega⟩ : jm%2=0 ∧ jm ≤ et a b)) hgap
            · exact h1
          rcases Nat.eq_zero_or_pos tm with htm0 | htmpos
          · -- tm = 0
            rcases Nat.eq_zero_or_pos (et a b % 2) with hetE | hetO
            · -- et even : branch4 (need jm ≥ 3, ep>0)
              have hjm3 : 3 ≤ jm := by
                rcases Nat.lt_or_ge jm 3 with hlt3 | hge3
                · exfalso
                  have hjmeq1 : jm = 1 := by omega
                  rw [hmeq, hjmeq1, Nat.one_mul] at hltam
                  omega
                · exact hge3
              have hFpos : 0 < ep a b := by
                rcases Nat.eq_zero_or_pos (ep a b) with h0 | hp
                · exact absurd ⟨h0, hetE⟩ hnh
                · exact hp
              exact branch4_false a b jm tm m ha hab hmeq htm0 hjmodd hjm3
                (by omega) hetE hFpos hin hm
            · -- et odd : branch3
              have hjm3 : 3 ≤ jm := by
                rcases Nat.lt_or_ge jm 3 with hlt3 | hge3
                · exfalso
                  have hjmeq1 : jm = 1 := by omega
                  rw [hmeq, hjmeq1, Nat.one_mul] at hltam
                  omega
                · exact hge3
              exact branch3_false a b jm tm m ha hab hmeq htm0 hjmodd hjm3
                (by omega) (by omega) hin hm
          · -- tm > 0, jm < et a b : branch1
            exact branch1_false a b jm tm m ha hab hmeq htm htmpos hjmodd hcaseLT hin hm
        · -- jm = et a b
          have hjmodd : jm % 2 = 1 := by
            have h2 : jm % 2 = 0 ∨ jm % 2 = 1 := by omega
            rcases h2 with h0 | h1
            · exact absurd (Or.inl (⟨h0, by omega⟩ : jm%2=0 ∧ jm ≤ et a b)) hgap
            · exact h1
          rcases Nat.eq_zero_or_pos tm with htm0 | htmpos
          · -- tm = 0, jm = et a b (odd) : branch3
            have hjm3 : 3 ≤ jm := by
              rcases Nat.lt_or_ge jm 3 with hlt3 | hge3
              · exfalso
                have hjmeq1 : jm = 1 := by omega
                rw [hmeq, hjmeq1, Nat.one_mul] at hltam
                omega
              · exact hge3
            exact branch3_false a b jm tm m ha hab hmeq htm0 hjmodd hjm3
              (by omega) (by omega) hin hm
          · -- tm > 0, jm = et a b : branch1b or branch2 depending on ep
            rcases Nat.eq_zero_or_pos (ep a b) with hep0 | hFpos
            · have hetodd2 : et a b % 2 = 1 := by omega
              have het3 : 3 ≤ et a b := by
                rcases Nat.lt_or_ge (et a b) 3 with hlt3 | hge3
                · exfalso
                  have het1 : et a b = 1 := by omega
                  rw [het1, hep0] at hkey
                  omega
                · exact hge3
              exact branch2_false a b jm tm m ha hab hmeq htm htmpos hcaseEQ
                (by omega) hep0 het3 hin hm
            · exact branch1b_false a b jm tm m ha hab hmeq htm htmpos hjmodd hcaseEQ
                hFpos hin hm
        · -- jm > et a b, so jm = et a b + 1 (case ii)
          have hjmeq : jm = et a b + 1 := by omega
          have hja2 : jm * a = (et a b + 1) * a := by rw [hjmeq]
          have htmF : tm < ep a b := by
            rw [hmeq] at hltmb
            omega
          have hetE : et a b % 2 = 0 := by
            rcases Nat.eq_zero_or_pos (et a b % 2) with h0 | hp
            · exact h0
            · exfalso
              exact absurd (Or.inr ⟨by omega, hjmeq, htmF⟩) hgap
          have het2 : 2 ≤ et a b := by
            rcases Nat.lt_or_ge (et a b) 2 with hlt2 | hge2
            · exfalso
              have het0 : et a b = 0 := by omega
              rw [het0] at hkey
              simp at hkey
              omega
            · exact hge2
          exact branch5_false a b jm tm m ha hab hmeq htmF hjmeq hetE het2 hin hm
      · right; omega
    · left; omega
  · intro hcond
    rcases hcond with h | h
    · rw [h]; exact zb_shift_a a b ha hab
    · rw [h]
      have hsym := inert_symm a b a ha (by omega)
      have heq : a + b - a = b := by omega
      rw [heq] at hsym
      exact hsym.mp (zb_shift_a a b ha hab)

end SubGame


==> anc/lean-verification/SubGameLib/Corollaries.lean <==
/-
  Corollaries 43, 44 and Proposition 55 of the paper, assembled from the
  proved layers.

  grundy2_per: value-level base periodicity. grundy2 is determined by the
  three residue characterizations (grundy2_zero + prop_base; grundy2_one;
  value2_res) and grundy2_le_two, each invariant under y ↦ y + (a+b); the
  y < a boundary lands in the low block on both sides.

  grundy_periodic_ca/cb (Corollary 43): under either phase hypothesis,
  grundy3 = Ff (lfun_ca/lfun_cb), and every ingredient of Ff (ppos3 at x
  and x−a, and Lf) is p-periodic by main_ca/main_cb and lf_per; the x < a
  boundary is handled through the low block.

  seam_ca/cb (Corollary 44): for x % p < c, grundy3 x = grundy2 (x % p)
  (a value ≤ 2 by grundy2_le_two): transport by grundy_periodic to the
  representative x % p (nat_period_congr, the Nat-valued analogue of
  period_congr), then below_c_grundy.

  inert_necessity (Proposition 55, necessity direction): c ≥ 2(a+b) and a
  period d ≤ a+b of ppos3 force T0 at the angle. smallperiod (FineWilf.lean)
  gives ∀ x, ppos3 x = ppos2 x; then for r < P with ZB r = true, if the
  shifted residue (r + c % P) % P were also in 𝒵, prop_base would make both
  r and r + c P-positions, and the c-clause of the recurrence (ppos3_spec)
  at r + c forces ppos3 r = false — contradiction.
-/
import SubGameLib.Lfun
import SubGameLib.FineWilf
import SubGameLib.Minimality

set_option linter.unusedVariables false

namespace SubGame

/-- Value-level base periodicity. -/
theorem grundy2_per (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ y, grundy2 a b (y + (a+b)) = grundy2 a b y := by
  intro y
  have hPz := ppos2_periodic a b ha hab y
  have iff0 : grundy2 a b (y + (a+b)) = 0 ↔ grundy2 a b y = 0 := by
    have e1 := grundy2_zero a b (y + (a+b))
    have e2 := grundy2_zero a b y
    rw [hPz] at e1
    exact decide_eq_decide.mp (e1.trans e2.symm)
  have iff2 : grundy2 a b (y + (a+b)) = 2 ↔ grundy2 a b y = 2 := by
    have e1 := value2_res a b ha hab (y + (a+b))
    have e2 := value2_res a b ha hab y
    rw [Nat.add_mod_right] at e1
    exact e1.trans e2.symm
  have iff1 : grundy2 a b (y + (a+b)) = 1 ↔ grundy2 a b y = 1 := by
    have e1 := grundy2_one a b ha hab (y + (a+b))
    have earith : (y + (a+b)) - a = y + b := by omega
    rw [earith] at e1
    have hax2 : a ≤ y + (a+b) := by omega
    by_cases hya : a ≤ y
    · have e4 : y + b = (y - a) + (a+b) := by omega
      have e5 : ppos2 a b (y + b) = ppos2 a b (y - a) := by
        rw [e4]; exact ppos2_periodic a b ha hab (y - a)
      have e6 := grundy2_one a b ha hab y
      constructor
      · intro h
        have h' := e1.mp h
        exact e6.mpr ⟨hya, by rw [← e5]; exact h'.2⟩
      · intro h
        have h' := e6.mp h
        exact e1.mpr ⟨hax2, by rw [e5]; exact h'.2⟩
    · have hylt : y < a := by omega
      have hp0 : ppos2 a b y = true := low_block a b ha hab y hylt
      have hg0 : grundy2 a b y = 0 := by
        have hz := grundy2_zero a b y
        rw [hp0] at hz
        exact of_decide_eq_true hz
      have hlt : y + b < a + b := by omega
      have hpb := prop_base a b ha hab (y + b)
      rw [Nat.mod_eq_of_lt hlt] at hpb
      have hzf : ZB a b (y + b) = false := by
        cases hzc : ZB a b (y + b) with
        | false => rfl
        | true => exact absurd (zb_le a b ha hab (y+b) hzc) (by omega)
      rw [hzf] at hpb
      constructor
      · intro h
        exfalso
        have h' := (e1.mp h).2
        rw [hpb] at h'
        exact Bool.noConfusion h'
      · intro h
        omega
  have htri : grundy2 a b y = 0 ∨ grundy2 a b y = 1 ∨ grundy2 a b y = 2 := by
    have := grundy2_le_two a b y
    omega
  rcases htri with h0 | h1 | h2
  · rw [iff0.mpr h0, h0]
  · rw [iff1.mpr h1, h1]
  · rw [iff2.mpr h2, h2]

/-- `Ff` inherits any period of `ppos3` (its ingredients are all `ppos3`
    at `x`/`x-a` and `Lf`, both `p`-periodic). Reused for both phase rows. -/
private theorem Ff_periodic (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hper : IsPeriod (ppos3 a b c) p) :
    ∀ x, Ff a b c (x + p) = Ff a b c x := by
  intro x
  by_cases hax : a ≤ x
  · have c1 : ppos3 a b c (x + p) = ppos3 a b c x := hper x
    have c3 : Lf a b c (x + p) = Lf a b c x := lf_per a b c p ha hab hbc hper x
    have e1 : x + p - a = (x - a) + p := by omega
    have e2 : decide (a ≤ x + p) = true := decide_eq_true (by omega)
    have e3 : decide (a ≤ x) = true := decide_eq_true hax
    have c2 : (decide (a ≤ x + p) && ppos3 a b c (x + p - a)) =
              (decide (a ≤ x) && ppos3 a b c (x - a)) := by
      rw [e1, hper (x - a), e2, e3]
    unfold Ff
    rw [c1, c2, c3]
  · have hxa : x < a := Nat.lt_of_not_le hax
    have hp3x : ppos3 a b c x = true := ppos3_low' a b c ha hab hbc x hxa
    have hp3xp : ppos3 a b c (x + p) = true := by rw [hper x]; exact hp3x
    unfold Ff
    rw [if_pos hp3x, if_pos hp3xp]

/-- Corollary 43, phase c+a: the full nim-value sequence is (c+a)-periodic. -/
theorem grundy_periodic_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b))) :
    ∀ x, grundy3 a b c (x + (c+a)) = grundy3 a b c x := by
  intro x
  have hper : IsPeriod (ppos3 a b c) (c+a) := (main_ca a b c ha hab hbc hT1).2
  rw [lfun_ca a b c ha hab hbc hT1 (x + (c+a)), lfun_ca a b c ha hab hbc hT1 x]
  exact Ff_periodic a b c (c+a) ha hab hbc hper x

/-- Corollary 43, phase c+b. -/
theorem grundy_periodic_cb (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b))) (hK2 : K2 a b (c % (a+b))) :
    ∀ x, grundy3 a b c (x + (c+b)) = grundy3 a b c x := by
  intro x
  have hmod : c % (a+b) < a + b := Nat.mod_lt c (by omega)
  have hT2 : T2 a b (c % (a+b)) := (t2_iff_k1k2 a b (c % (a+b)) ha hab hmod).mpr ⟨hK1, hK2⟩
  have hper : IsPeriod (ppos3 a b c) (c+b) := (main_cb a b c ha hab hbc hT2).2
  rw [lfun_cb a b c ha hab hbc hK1 hK2 (x + (c+b)), lfun_cb a b c ha hab hbc hK1 hK2 x]
  exact Ff_periodic a b c (c+b) ha hab hbc hper x

/-- Nat-valued analogue of `Periods.period_congr`: a `e`-periodic
    Nat-valued function agrees with its value at the representative `x % e`. -/
private theorem nat_period_congr (f : Nat → Nat) (e : Nat) (he : 0 < e)
    (h : ∀ x, f (x + e) = f x) : ∀ x, f x = f (x % e) := by
  intro x
  have hiter : ∀ k y, f (y + e * k) = f y := by
    intro k
    induction k with
    | zero => intro y; simp
    | succ n ih =>
      intro y
      have hm : e * (n + 1) = e * n + e := Nat.mul_succ e n
      have heqx : y + e * (n + 1) = (y + e * n) + e := by omega
      rw [heqx, h (y + e * n), ih y]
  have hdm : x % e + e * (x / e) = x := Nat.mod_add_div x e
  have hh := hiter (x / e) (x % e)
  rw [hdm] at hh
  exact hh

/-- Corollary 44 (seam localization), phase c+a: below-c residues carry base
    values; in particular the value 3 needs residue ≥ c. -/
theorem seam_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b))) :
    ∀ x, x % (c+a) < c → grundy3 a b c x = grundy2 a b (x % (c+a)) := by
  intro x hx
  have hcong := nat_period_congr (grundy3 a b c) (c+a) (by omega)
    (grundy_periodic_ca a b c ha hab hbc hT1) x
  rw [hcong]
  exact below_c_grundy a b c hbc (x % (c+a)) hx

theorem seam_cb (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b))) (hK2 : K2 a b (c % (a+b))) :
    ∀ x, x % (c+b) < c → grundy3 a b c x = grundy2 a b (x % (c+b)) := by
  intro x hx
  have hcong := nat_period_congr (grundy3 a b c) (c+b) (by omega)
    (grundy_periodic_cb a b c ha hab hbc hK1 hK2) x
  rw [hcong]
  exact below_c_grundy a b c hbc (x % (c+b)) hx

/-- Proposition 55, necessity direction: for c ≥ 2(a+b), a small pure period
    forces the inert angle condition. -/
theorem inert_necessity (a b c d : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hc : 2*(a+b) ≤ c) (hd : 0 < d) (hdab : d ≤ a + b)
    (hper : IsPeriod (ppos3 a b c) d) :
    T0 a b (c % (a+b)) := by
  have hc0 : 0 < c := by omega
  have heq : ∀ x, ppos3 a b c x = ppos2 a b x :=
    smallperiod a b c d ha hab hbc hd hdab hc hper
  unfold T0 Avoid
  intro r hrP hZBr
  cases hzc : ZB a b ((r + c % (a+b)) % (a+b)) with
  | false => rfl
  | true =>
    exfalso
    have hxmod : (r + c) % (a+b) = (r + c % (a+b)) % (a+b) := by
      rw [Nat.add_mod r c (a+b), Nat.mod_eq_of_lt hrP]
    have hpp2 : ppos2 a b (r + c) = true := by
      rw [prop_base a b ha hab (r+c), hxmod]
      exact hzc
    have hpp3 : ppos3 a b c (r + c) = true := by rw [heq]; exact hpp2
    have hcl := (ppos3_spec a b c (r+c)).mp hpp3
    have hcl3 := hcl.2.2 hc0 (by omega : c ≤ r + c)
    have hxc : (r + c) - c = r := by omega
    rw [hxc] at hcl3
    have hpp2r : ppos2 a b r = false := by rw [← heq r]; exact hcl3
    have hpb := prop_base a b ha hab r
    rw [Nat.mod_eq_of_lt hrP] at hpb
    rw [hpp2r] at hpb
    rw [← hpb] at hZBr
    exact Bool.noConfusion hZBr

end SubGame


==> anc/lean-verification/SubGameLib/CutGen.lean <==
/-
  The cut theorem (paper Theorem 31): the P-positions of an admissible phase
  game are enumerated by cutting the base generator after N_c terms and
  re-winding with step p, with the band inserted for p = c+b.

  Definitions. K = c / (a+b), ρ = c % (a+b);
  headCnt = #(𝒵 ∩ [0,ρ)) as a filtered-range length;
  Nc = K * NB + headCnt  (the cut length);
  bandL = the increasingly-listed band {u ∈ D : (ρ+u) mod P ∈ 𝒵},
          defined uniformly but attached (bandE) only for p = c+b
          (for p = c+a the band is empty by the zone analysis);
  M = Nc + bandL.length;
  wS n = if n % M < Nc then wB (n % M) + p * (n / M)
         else c + bandL[(n % M) − Nc] + p * (n / M).

  Main steps:
  * count identity for the base P-positions: for y = K'*(a+b) + r' with
    r' < a+b, #(ppos2 ∩ [0, y)) = K' * NB + #(𝒵 ∩ [0, r')), through the rank
    machinery: wB is a strictly monotone enumeration of the ppos2-true set
    (wB_mono/wB_complete/wB_ppos) with cntP (wB n) = n.
  * head window: wB n < c ↔ n < Nc  (the count identity at y = c).
  * band facts (p = c+b): membership in bandL unfolds to its four defining
    tests; bandL is sorted increasing (a List.range filter), with entries
    in [a, b), so c + u < c + b = p.
  * wS_ppos: under the sieve description hW : ppos3 = sieveT, each generated
    value is a P-position — heads are ppos2-members below c, band members
    are the sieve's band, and multiples of p shift freely.
  * wS_mono: within a period the heads increase (wB_mono) and stay below c,
    the band entries continue above c in list order; across periods p is
    added.
  * wS_complete: every x with ppos3 x = true is hit: its residue mod p is
    either a head (below c: wB_complete + head window) or a band element
    (in [c+a, c+b), read off the sieve description).
-/
import SubGameLib.BaseGen
import SubGameLib.MainW0

set_option linter.unusedVariables false

namespace SubGame

/-- #(𝒵 ∩ [0, r)). -/
def headCnt (a b r : Nat) : Nat := ((List.range r).filter (fun z => ZB a b z)).length

/-- The cut length N_c of Theorem 31. -/
def Nc (a b c : Nat) : Nat := (c / (a + b)) * NB a b + headCnt a b (c % (a + b))

/-- The band, listed increasingly. -/
def bandL (a b c : Nat) : List Nat :=
  (List.range b).filter (fun u =>
    decide (a ≤ u) && DB a b u && ZB a b ((c % (a + b) + u) % (a + b)))

/-- The band actually used: present only for p = c + b. -/
def bandE (a b c p : Nat) : List Nat :=
  if p = c + b then bandL a b c else []

/-- The sieve generator of Theorem 31. -/
def wS (a b c p n : Nat) : Nat :=
  let M := Nc a b c + (bandE a b c p).length
  if n % M < Nc a b c then wB a b (n % M) + p * (n / M)
  else c + (bandE a b c p).getD (n % M - Nc a b c) 0 + p * (n / M)

/-! ### Rank machinery: `wB` as an order isomorphism onto the `ppos2`-true set -/

/-- The count of `ppos2`-true values below `y`. -/
private def cntP (a b y : Nat) : Nat := ((List.range y).filter (fun z => ppos2 a b z)).length

private theorem cntP_step (a b y : Nat) :
    cntP a b (y + 1) = cntP a b y + (if ppos2 a b y = true then 1 else 0) := by
  unfold cntP
  rw [List.range_succ, List.filter_append, List.length_append]
  cases h : ppos2 a b y with
  | true => simp [h]
  | false => simp [h]

private theorem cntP_mono (a b : Nat) : ∀ y d, cntP a b y ≤ cntP a b (y + d) := by
  intro y d
  induction d with
  | zero => simp
  | succ d ih =>
    have hstep := cntP_step a b (y + d)
    have he : y + (d + 1) = (y + d) + 1 := by omega
    rw [he, hstep]
    omega

private theorem cntP_mono' (a b y y' : Nat) (h : y ≤ y') : cntP a b y ≤ cntP a b y' := by
  have hm := cntP_mono a b y (y' - y)
  have he : y + (y' - y) = y' := by omega
  rwa [he] at hm

private theorem wB_zero (a b : Nat) (ha : 0 < a) (hab : a < b) : wB a b 0 = 0 := by
  unfold wB seedW
  simp

private theorem wB_add_lt (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n d, wB a b n < wB a b (n + d + 1) := by
  intro n d
  induction d with
  | zero => simpa using wB_mono a b ha hab n
  | succ d ih =>
    have hs := wB_mono a b ha hab (n + d + 1)
    have he : n + (d + 1) + 1 = (n + d + 1) + 1 := by omega
    rw [he]
    omega

private theorem wB_strictMono (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ m n, m < n → wB a b m < wB a b n := by
  intro m n h
  obtain ⟨d, rfl⟩ : ∃ d, n = m + d + 1 := ⟨n - m - 1, by omega⟩
  exact wB_add_lt a b ha hab m d

private theorem wB_mono_le (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ m n, m ≤ n → wB a b m ≤ wB a b n := by
  intro m n h
  rcases Nat.lt_or_ge m n with hlt | hge
  · exact Nat.le_of_lt (wB_strictMono a b ha hab m n hlt)
  · have he : m = n := by omega
    rw [he]
    exact Nat.le_refl _

/-- Between consecutive `wB`-values, exactly one new `ppos2`-true point appears
    (namely `wB n` itself): completeness rules out any other. -/
private theorem cntP_wB_step (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n, cntP a b (wB a b (n + 1)) = cntP a b (wB a b n) + 1 := by
  intro n
  have hlt := wB_mono a b ha hab n
  obtain ⟨d, hsum, hd_pos⟩ : ∃ d, wB a b (n + 1) = wB a b n + d ∧ 0 < d :=
    ⟨wB a b (n + 1) - wB a b n, by omega, by omega⟩
  rw [hsum]
  unfold cntP
  rw [List.range_add, List.filter_append, List.length_append,
      List.filter_map, List.length_map]
  have hone : List.filter ((fun z => ppos2 a b z) ∘ (wB a b n + ·)) (List.range d) = [0] := by
    obtain ⟨d', rfl⟩ : ∃ d', d = d' + 1 := ⟨d - 1, by omega⟩
    rw [List.range_succ_eq_map]
    have hz : ((fun z => ppos2 a b z) ∘ (wB a b n + ·)) 0 = true := by
      have h0 := wB_ppos a b ha hab n
      simpa using h0
    rw [List.filter_cons_of_pos hz]
    have hnil : List.filter ((fun z => ppos2 a b z) ∘ (wB a b n + ·))
        (List.map Nat.succ (List.range d')) = [] := by
      rw [List.filter_eq_nil_iff]
      intro w hw hcontra
      simp only [List.mem_map, List.mem_range] at hw
      obtain ⟨w0, hw0, rfl⟩ := hw
      simp only [Function.comp_apply] at hcontra
      obtain ⟨m, hm⟩ := wB_complete a b ha hab _ hcontra
      have hmn : n < m := by
        rcases Nat.lt_or_ge n m with h1 | h1
        · exact h1
        · exfalso
          have hle := wB_mono_le a b ha hab m n h1
          omega
      have hn1m : n + 1 ≤ m := hmn
      have hle2 := wB_mono_le a b ha hab (n + 1) m hn1m
      omega
    rw [hnil]
  rw [hone]
  simp

private theorem cntP_wB_eq (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n, cntP a b (wB a b n) = n := by
  intro n
  induction n with
  | zero => rw [wB_zero a b ha hab]; unfold cntP; simp
  | succ n ih => rw [cntP_wB_step a b ha hab n, ih]

/-- The generic rank fact: `wB n` is the `n`-th smallest `ppos2`-true value. -/
private theorem wB_rank (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n y, wB a b n < y ↔ n < cntP a b y := by
  intro n y
  constructor
  · intro h
    have h1 : cntP a b (wB a b n + 1) ≤ cntP a b y := cntP_mono' a b _ _ (by omega)
    have h2 := cntP_step a b (wB a b n)
    have h3 : ppos2 a b (wB a b n) = true := wB_ppos a b ha hab n
    rw [h3] at h2
    simp at h2
    have h4 := cntP_wB_eq a b ha hab n
    omega
  · intro h
    rcases Nat.lt_or_ge (wB a b n) y with hc | hc
    · exact hc
    · exfalso
      have h1 : cntP a b y ≤ cntP a b (wB a b n) := cntP_mono' a b _ _ hc
      have h2 := cntP_wB_eq a b ha hab n
      omega

/-! ### From `cntP` to `headCnt`, and the full-period count -/

private theorem cntP_eq_headCnt (a b r : Nat) (ha : 0 < a) (hab : a < b) (hr : r ≤ a + b) :
    cntP a b r = headCnt a b r := by
  unfold cntP headCnt
  congr 1
  apply List.filter_congr
  intro z hz
  rw [List.mem_range] at hz
  rw [prop_base a b ha hab z, Nat.mod_eq_of_lt (by omega)]

private theorem wB_NB_eq (a b : Nat) (ha : 0 < a) (hab : a < b) : wB a b (NB a b) = a + b := by
  have hpos := nb_pos a b ha hab
  unfold wB
  rw [Nat.div_self hpos, Nat.mod_self]
  unfold seedW
  simp

private theorem headCnt_full (a b : Nat) (ha : 0 < a) (hab : a < b) :
    headCnt a b (a + b) = NB a b := by
  rw [← cntP_eq_headCnt a b (a + b) ha hab (Nat.le_refl _), ← wB_NB_eq a b ha hab,
      cntP_wB_eq a b ha hab]

/-- `ppos2` is `(a+b)`-periodic (any multiple of the period shifts freely). -/
private theorem ppos2_shift (a b K w : Nat) (ha : 0 < a) (hab : a < b) :
    ppos2 a b (K * (a + b) + w) = ppos2 a b w := by
  rw [prop_base a b ha hab (K * (a + b) + w), prop_base a b ha hab w]
  congr 1
  rw [Nat.add_comm (K * (a + b)) w, Nat.mul_comm K (a + b), Nat.add_mul_mod_self_left]

private theorem cntP_add_period (a b r : Nat) (ha : 0 < a) (hab : a < b) :
    cntP a b ((a + b) + r) = NB a b + cntP a b r := by
  unfold cntP
  rw [List.range_add, List.filter_append, List.length_append,
      List.filter_map, List.length_map]
  have hfirst : ((List.range (a + b)).filter (fun z => ppos2 a b z)).length = NB a b := by
    have h1 : cntP a b (a + b) = NB a b := by
      rw [cntP_eq_headCnt a b (a + b) ha hab (Nat.le_refl _), headCnt_full a b ha hab]
    unfold cntP at h1
    exact h1
  have hcong : List.filter ((fun z => ppos2 a b z) ∘ ((a + b) + ·)) (List.range r)
      = List.filter (fun w => ppos2 a b w) (List.range r) := by
    apply List.filter_congr
    intro w _
    show ppos2 a b ((a + b) + w) = ppos2 a b w
    have h2 := ppos2_shift a b 1 w ha hab
    simpa using h2
  rw [hcong, hfirst]

private theorem cntP_period_add (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ K r, cntP a b (K * (a + b) + r) = K * NB a b + cntP a b r := by
  intro K
  induction K with
  | zero => intro r; simp
  | succ K ih =>
    intro r
    have e : (K + 1) * (a + b) = K * (a + b) + (a + b) := by
      rw [Nat.add_mul, Nat.one_mul]
    have hy : (K + 1) * (a + b) + r = K * (a + b) + ((a + b) + r) := by omega
    rw [hy, ih, cntP_add_period a b r ha hab]
    have e2 : (K + 1) * NB a b = K * NB a b + NB a b := by rw [Nat.add_mul, Nat.one_mul]
    omega

/-- The count identity for the base P-positions. -/
theorem count_identity (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ K' r', r' < a + b →
      ((List.range (K' * (a + b) + r')).filter (fun z => ppos2 a b z)).length
        = K' * NB a b + headCnt a b r' := by
  intro K' r' hr'
  have h1 := cntP_period_add a b ha hab K' r'
  have h2 : cntP a b r' = headCnt a b r' := cntP_eq_headCnt a b r' ha hab (by omega)
  rw [h2] at h1
  exact h1

/-! ### The head window and positivity of `Nc` -/

/-- Head window: `wB n` lies below `c` exactly for the first `Nc` indices. -/
private theorem head_window (a b c : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n, wB a b n < c ↔ n < Nc a b c := by
  intro n
  rw [wB_rank a b ha hab n c]
  have hdm : (c / (a + b)) * (a + b) + c % (a + b) = c := Nat.div_add_mod' c (a + b)
  have hr : c % (a + b) < a + b := Nat.mod_lt c (by omega)
  have hci := count_identity a b ha hab (c / (a + b)) (c % (a + b)) hr
  rw [hdm] at hci
  have hcp : cntP a b c = Nc a b c := by
    unfold cntP Nc
    exact hci
  rw [hcp]

private theorem nc_pos (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    0 < Nc a b c := by
  have h := head_window a b c ha hab 0
  rw [wB_zero a b ha hab] at h
  exact h.mp (by omega)

/-! ### Band facts -/

private theorem bandL_mem_iff (a b c u : Nat) :
    u ∈ bandL a b c ↔
      u < b ∧ a ≤ u ∧ DB a b u = true ∧ ZB a b ((c % (a + b) + u) % (a + b)) = true := by
  unfold bandL
  simp only [List.mem_filter, List.mem_range, Bool.and_eq_true, decide_eq_true_eq]
  constructor
  · intro h
    exact ⟨h.1, h.2.1.1, h.2.1.2, h.2.2⟩
  · intro h
    exact ⟨h.1, ⟨⟨h.2.1, h.2.2.1⟩, h.2.2.2⟩⟩

private theorem bandL_sorted (a b c : Nat) : (bandL a b c).Pairwise (· < ·) := by
  unfold bandL
  exact List.pairwise_lt_range.filter _

private theorem bandL_getD_lt (a b c i j : Nat) (hij : i < j) (hj : j < (bandL a b c).length) :
    (bandL a b c).getD i 0 < (bandL a b c).getD j 0 := by
  have hi : i < (bandL a b c).length := by omega
  have hp := List.pairwise_iff_getElem.mp (bandL_sorted a b c) i j hi hj hij
  rwa [List.getElem_eq_getD (fallback := 0), List.getElem_eq_getD (fallback := 0)] at hp

private theorem bandL_getD_mem (a b c i : Nat) (hi : i < (bandL a b c).length) :
    (bandL a b c).getD i 0 ∈ bandL a b c := by
  have he : (bandL a b c).getD i 0 = (bandL a b c)[i] :=
    (List.getElem_eq_getD (fallback := 0)).symm
  rw [he]
  exact List.getElem_mem hi

/-! ### `sieveT`, unfolded -/

private theorem sieveT_eq (a b c p x : Nat) :
    sieveT a b c p x
      = (ppos2 a b (x % p) && (decide (x % p < c) || !ppos2 a b (x % p - c))) := by
  simp [sieveT]

/-- The `n = q*M+s` decomposition of division/remainder by a positive modulus. -/
private theorem qM_add_mod_div (M q s : Nat) (h : s < M) :
    (q * M + s) % M = s ∧ (q * M + s) / M = q := by
  refine ⟨Nat.mul_add_mod_of_lt h, ?_⟩
  rw [Nat.mul_comm q M, Nat.mul_add_div (by omega)]
  have hs0 : s / M = 0 := Nat.div_eq_of_lt h
  omega

/-- `wS`, unfolded (the `let` peeled off). -/
private theorem wS_eq (a b c p n : Nat) :
    wS a b c p n =
      (if n % (Nc a b c + (bandE a b c p).length) < Nc a b c then
        wB a b (n % (Nc a b c + (bandE a b c p).length))
          + p * (n / (Nc a b c + (bandE a b c p).length))
      else
        c + (bandE a b c p).getD (n % (Nc a b c + (bandE a b c p).length) - Nc a b c) 0
          + p * (n / (Nc a b c + (bandE a b c p).length))) := by
  simp [wS]

/-- Theorem 31, generation: every wS-value is a P-position. -/
theorem wS_ppos (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hpeq : p = c + a ∨ p = c + b)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x) :
    ∀ n, ppos3 a b c (wS a b c p n) = true := by
  intro n
  rw [hW, wS_eq]
  have hMpos : 0 < Nc a b c + (bandE a b c p).length := by
    have hnc := nc_pos a b c ha hab hbc
    omega
  have hslt : n % (Nc a b c + (bandE a b c p).length) < Nc a b c + (bandE a b c p).length :=
    Nat.mod_lt n hMpos
  rcases Nat.lt_or_ge (n % (Nc a b c + (bandE a b c p).length)) (Nc a b c) with hs | hs
  · rw [if_pos hs, sieveT_eq]
    have hwc : wB a b (n % (Nc a b c + (bandE a b c p).length)) < c :=
      (head_window a b c ha hab _).mpr hs
    have hmod : (wB a b (n % (Nc a b c + (bandE a b c p).length))
        + p * (n / (Nc a b c + (bandE a b c p).length))) % p
        = wB a b (n % (Nc a b c + (bandE a b c p).length)) := by
      rw [Nat.add_mul_mod_self_left]
      exact Nat.mod_eq_of_lt (by omega)
    rw [hmod, wB_ppos a b ha hab _]
    simp [hwc]
  · rw [if_neg (by omega), sieveT_eq]
    have hlen2 :
        n % (Nc a b c + (bandE a b c p).length) - Nc a b c < (bandE a b c p).length := by
      omega
    have hpcb : p = c + b := by
      rcases hpeq with heq | heq
      · exfalso
        have hz : bandE a b c p = [] := by unfold bandE; rw [if_neg (by omega)]
        rw [hz] at hlen2
        simp at hlen2
      · exact heq
    have hbandE_eq : bandE a b c p = bandL a b c := by unfold bandE; rw [if_pos hpcb]
    rw [hbandE_eq] at hlen2 ⊢
    have humem := bandL_getD_mem a b c
      (n % (Nc a b c + (bandL a b c).length) - Nc a b c) hlen2
    obtain ⟨hub, hua, hDB, hZB⟩ := (bandL_mem_iff a b c _).mp humem
    obtain ⟨_, _, hZBu⟩ := db_spec a b _ hDB
    have hpu_lt :
        c + (bandL a b c).getD (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0 < p := by
      rw [hpcb]; omega
    have hmod : (c + (bandL a b c).getD
          (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0
        + p * (n / (Nc a b c + (bandL a b c).length))) % p
        = c + (bandL a b c).getD
            (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0 := by
      rw [Nat.add_mul_mod_self_left]
      exact Nat.mod_eq_of_lt hpu_lt
    rw [hmod]
    have hrc : c + (bandL a b c).getD
          (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0 - c
        = (bandL a b c).getD (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0 := by
      omega
    have hulta :
        (bandL a b c).getD (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0 < a + b := by
      omega
    have hppos_u : ppos2 a b
        ((bandL a b c).getD (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0) = false := by
      rw [prop_base a b ha hab, Nat.mod_eq_of_lt hulta]
      exact hZBu
    have hcu_mod : (c + (bandL a b c).getD
          (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0) % (a + b)
        = (c % (a + b) + (bandL a b c).getD
            (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0) % (a + b) := by
      rw [Nat.add_mod c _ (a + b), Nat.mod_eq_of_lt hulta]
    have hppos_cu : ppos2 a b (c + (bandL a b c).getD
        (n % (Nc a b c + (bandL a b c).length) - Nc a b c) 0) = true := by
      rw [prop_base a b ha hab, hcu_mod]
      exact hZB
    rw [hrc, hppos_u, hppos_cu]
    simp

/-- Theorem 31, order: the generator is strictly increasing. -/
theorem wS_mono (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hpeq : p = c + a ∨ p = c + b)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x) :
    ∀ n, wS a b c p n < wS a b c p (n + 1) := by
  intro n
  have hMpos : 0 < Nc a b c + (bandE a b c p).length := by
    have hnc := nc_pos a b c ha hab hbc; omega
  have hslt : n % (Nc a b c + (bandE a b c p).length) < Nc a b c + (bandE a b c p).length :=
    Nat.mod_lt n hMpos
  have hdm : (Nc a b c + (bandE a b c p).length) * (n / (Nc a b c + (bandE a b c p).length))
      + n % (Nc a b c + (bandE a b c p).length) = n :=
    Nat.div_add_mod n (Nc a b c + (bandE a b c p).length)
  simp only [wS_eq]
  rcases Nat.lt_or_ge (n % (Nc a b c + (bandE a b c p).length) + 1)
      (Nc a b c + (bandE a b c p).length) with hcase | hcase
  · -- no wrap: same period
    have hn1 : n + 1 = (n % (Nc a b c + (bandE a b c p).length) + 1)
        + (Nc a b c + (bandE a b c p).length) * (n / (Nc a b c + (bandE a b c p).length)) := by
      omega
    have hdiv1 : (n + 1) / (Nc a b c + (bandE a b c p).length)
        = n / (Nc a b c + (bandE a b c p).length) := by
      rw [hn1, Nat.add_mul_div_left _ _ hMpos, Nat.div_eq_of_lt hcase, Nat.zero_add]
    have hmod1 : (n + 1) % (Nc a b c + (bandE a b c p).length)
        = n % (Nc a b c + (bandE a b c p).length) + 1 := by
      rw [hn1, Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt hcase]
    rw [hdiv1, hmod1]
    rcases Nat.lt_or_ge (n % (Nc a b c + (bandE a b c p).length) + 1) (Nc a b c) with hh | hh
    · -- both heads
      have hs_lt_nc : n % (Nc a b c + (bandE a b c p).length) < Nc a b c := by omega
      rw [if_pos hs_lt_nc, if_pos hh]
      have hwbmono := wB_mono a b ha hab (n % (Nc a b c + (bandE a b c p).length))
      omega
    · rcases Nat.lt_or_ge (n % (Nc a b c + (bandE a b c p).length)) (Nc a b c) with hs | hs
      · -- head → first band element
        rw [if_pos hs, if_neg (by omega)]
        have hwc : wB a b (n % (Nc a b c + (bandE a b c p).length)) < c :=
          (head_window a b c ha hab _).mpr hs
        have hz : n % (Nc a b c + (bandE a b c p).length) + 1 - Nc a b c = 0 := by omega
        rw [hz]
        omega
      · -- both band elements: use sortedness
        rw [if_neg (by omega), if_neg (by omega)]
        have hbandlt : (bandE a b c p).getD
              (n % (Nc a b c + (bandE a b c p).length) - Nc a b c) 0
            < (bandE a b c p).getD
                (n % (Nc a b c + (bandE a b c p).length) + 1 - Nc a b c) 0 := by
          have hlen : n % (Nc a b c + (bandE a b c p).length) + 1 - Nc a b c
              < (bandE a b c p).length := by omega
          have hpcb : p = c + b := by
            rcases hpeq with heq | heq
            · exfalso
              have hz : bandE a b c p = [] := by unfold bandE; rw [if_neg (by omega)]
              rw [hz] at hlen
              simp at hlen
            · exact heq
          have hbandE_eq : bandE a b c p = bandL a b c := by unfold bandE; rw [if_pos hpcb]
          rw [hbandE_eq] at hlen hs ⊢
          exact bandL_getD_lt a b c _ _ (by omega) hlen
        omega
  · -- wrap: next period starts, head resets to wB 0
    have heq : n % (Nc a b c + (bandE a b c p).length) + 1
        = Nc a b c + (bandE a b c p).length := by omega
    have hn1 : n + 1 = (Nc a b c + (bandE a b c p).length)
        * (n / (Nc a b c + (bandE a b c p).length) + 1) := by
      have e : (Nc a b c + (bandE a b c p).length)
          * (n / (Nc a b c + (bandE a b c p).length) + 1)
          = (Nc a b c + (bandE a b c p).length) * (n / (Nc a b c + (bandE a b c p).length))
            + (Nc a b c + (bandE a b c p).length) := by rw [Nat.mul_add, Nat.mul_one]
      omega
    have hdiv1 : (n + 1) / (Nc a b c + (bandE a b c p).length)
        = n / (Nc a b c + (bandE a b c p).length) + 1 := by
      rw [hn1, Nat.mul_div_cancel_left _ hMpos]
    have hmod1 : (n + 1) % (Nc a b c + (bandE a b c p).length) = 0 := by
      rw [hn1, Nat.mul_mod_right]
    rw [hdiv1, hmod1]
    have hncpos := nc_pos a b c ha hab hbc
    rw [if_pos hncpos, wB_zero a b ha hab]
    have hpmul : p * (n / (Nc a b c + (bandE a b c p).length) + 1)
        = p * (n / (Nc a b c + (bandE a b c p).length)) + p := by rw [Nat.mul_add, Nat.mul_one]
    rcases Nat.lt_or_ge (n % (Nc a b c + (bandE a b c p).length)) (Nc a b c) with hs | hs
    · rw [if_pos hs]
      have hwc : wB a b (n % (Nc a b c + (bandE a b c p).length)) < c :=
        (head_window a b c ha hab _).mpr hs
      omega
    · rw [if_neg (by omega)]
      have hlen : n % (Nc a b c + (bandE a b c p).length) - Nc a b c
          < (bandE a b c p).length := by omega
      have hpcb : p = c + b := by
        rcases hpeq with heqp | heqp
        · exfalso
          have hz : bandE a b c p = [] := by unfold bandE; rw [if_neg (by omega)]
          rw [hz] at hlen
          simp at hlen
        · exact heqp
      have hbandE_eq : bandE a b c p = bandL a b c := by unfold bandE; rw [if_pos hpcb]
      rw [hbandE_eq] at hlen hpmul ⊢
      have humem := bandL_getD_mem a b c _ hlen
      obtain ⟨hub, hua, hDB, hZB⟩ := (bandL_mem_iff a b c _).mp humem
      omega

/-- Theorem 31, completeness: every P-position is generated. -/
theorem wS_complete (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hpeq : p = c + a ∨ p = c + b)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x) :
    ∀ x, ppos3 a b c x = true → ∃ n, wS a b c p n = x := by
  intro x hx0
  rw [hW, sieveT_eq] at hx0
  rw [Bool.and_eq_true] at hx0
  obtain ⟨hxr, hxrest⟩ := hx0
  rw [Bool.or_eq_true] at hxrest
  have hxdm : p * (x / p) + x % p = x := Nat.div_add_mod x p
  rcases Nat.lt_or_ge (x % p) c with hrc | hrc
  · -- head case: x % p is a head (`ppos2`) value below `c`
    obtain ⟨s, hs⟩ := wB_complete a b ha hab (x % p) hxr
    have hslt : s < Nc a b c := (head_window a b c ha hab s).mp (by rw [hs]; exact hrc)
    have hMpos : 0 < Nc a b c + (bandE a b c p).length := by
      have hnc := nc_pos a b c ha hab hbc; omega
    have hslt2 : s < Nc a b c + (bandE a b c p).length := by omega
    refine ⟨s + (Nc a b c + (bandE a b c p).length) * (x / p), ?_⟩
    rw [wS_eq]
    have hmm : (s + (Nc a b c + (bandE a b c p).length) * (x / p))
        % (Nc a b c + (bandE a b c p).length) = s := by
      rw [Nat.add_mul_mod_self_left]; exact Nat.mod_eq_of_lt hslt2
    have hqq : (s + (Nc a b c + (bandE a b c p).length) * (x / p))
        / (Nc a b c + (bandE a b c p).length) = x / p := by
      rw [Nat.add_mul_div_left _ _ hMpos, Nat.div_eq_of_lt hslt2, Nat.zero_add]
    rw [hmm, hqq, if_pos hslt, hs]
    omega
  · -- band case: x % p ≥ c, and completeness forces it into the band window
    have hu0 : ppos2 a b (x % p - c) = false := by
      rcases hxrest with hlt | hnp
      · exfalso; rw [decide_eq_true_eq] at hlt; omega
      · cases hb : ppos2 a b (x % p - c) with
        | false => rfl
        | true => rw [hb] at hnp; simp at hnp
    have hxplt : x % p < p := Nat.mod_lt x (by omega)
    have hub2 : x % p - c < b := by omega
    have hua2 : a ≤ x % p - c := by
      rcases Nat.lt_or_ge (x % p - c) a with h1 | h1
      · exfalso
        have hlb := low_block a b ha hab (x % p - c) h1
        rw [hu0] at hlb
        exact Bool.noConfusion hlb
      · exact h1
    have hpcb : p = c + b := by
      rcases hpeq with heq | heq
      · exfalso
        omega
      · exact heq
    have hulta0 : x % p - c < a + b := by omega
    have hZBu_false : ZB a b (x % p - c) = false := by
      have hpb2 := prop_base a b ha hab (x % p - c)
      rw [Nat.mod_eq_of_lt hulta0] at hpb2
      rw [← hpb2]
      exact hu0
    have hDBu : DB a b (x % p - c) = true := by
      unfold DB
      simp [hua2, hub2, hZBu_false]
    have hrcu : x % p = c + (x % p - c) := by omega
    have hppos_r : ppos2 a b (c + (x % p - c)) = true := by rw [← hrcu]; exact hxr
    have hcu_mod : (c + (x % p - c)) % (a + b)
        = (c % (a + b) + (x % p - c)) % (a + b) := by
      rw [Nat.add_mod c (x % p - c) (a + b), Nat.mod_eq_of_lt hulta0]
    have hZB_shift : ZB a b ((c % (a + b) + (x % p - c)) % (a + b)) = true := by
      rw [← hcu_mod, ← prop_base a b ha hab]
      exact hppos_r
    have humem : (x % p - c) ∈ bandL a b c :=
      (bandL_mem_iff a b c (x % p - c)).mpr ⟨hub2, hua2, hDBu, hZB_shift⟩
    obtain ⟨k, hk, hkeq⟩ := List.getElem_of_mem humem
    have hkeq' : (bandL a b c).getD k 0 = x % p - c := by
      have hge := List.getElem_eq_getD (l := bandL a b c) (i := k) (h := hk) (fallback := 0)
      rw [← hge]
      exact hkeq
    have hbandE_eq : bandE a b c p = bandL a b c := by unfold bandE; rw [if_pos hpcb]
    have hklen : k < (bandE a b c p).length := by rw [hbandE_eq]; exact hk
    have hMpos : 0 < Nc a b c + (bandE a b c p).length := by
      have hnc := nc_pos a b c ha hab hbc; omega
    have hidx_lt : Nc a b c + k < Nc a b c + (bandE a b c p).length := by omega
    refine ⟨(Nc a b c + k) + (Nc a b c + (bandE a b c p).length) * (x / p), ?_⟩
    rw [wS_eq]
    have hmm : ((Nc a b c + k) + (Nc a b c + (bandE a b c p).length) * (x / p))
        % (Nc a b c + (bandE a b c p).length) = Nc a b c + k := by
      rw [Nat.add_mul_mod_self_left]; exact Nat.mod_eq_of_lt hidx_lt
    have hqq : ((Nc a b c + k) + (Nc a b c + (bandE a b c p).length) * (x / p))
        / (Nc a b c + (bandE a b c p).length) = x / p := by
      rw [Nat.add_mul_div_left _ _ hMpos, Nat.div_eq_of_lt hidx_lt, Nat.zero_add]
    rw [hmm, hqq, if_neg (by omega)]
    have hidx0 : Nc a b c + k - Nc a b c = k := by omega
    rw [hidx0, hbandE_eq, hkeq']
    omega

end SubGame


==> anc/lean-verification/SubGameLib/DiffSpec.lean <==
/-
  Paper Lemma 13 (Index form): the difference of floor quotients.

    ⌊x/m⌋ − ⌊(x−d)/m⌋ = ⌊d/m⌋ + χ,   χ = [x mod m < d mod m] ∈ {0,1},

  for m ≥ 1, d ≥ 0 (Nat version needs d ≤ x; Int version is unconditional).
  Consequently, for w(n) = n + Σᵢ kᵢ·⌊(n+sᵢ)/dᵢ⌋, the difference
  w(n) − w(n−d) is d + Σᵢ kᵢ·⌊d/dᵢ⌋ plus a subset sum of the kᵢ decided
  by the residue comparison (n+sᵢ) mod dᵢ < d mod dᵢ (`diffspec_sum`).

  Note: in Lean 4.31 core, `/` and `%` on Int are `Int.ediv`/`Int.emod`
  and give floor division for a positive divisor. `diffspec_int` is stated
  with explicit `Int.ediv`/`Int.emod` and bridged by `show` (defeq).
-/
import SubGameLib.Engine

set_option linter.unusedVariables false

namespace SubGame

/-! ### the Nat version -/

/-- Division of an explicit decomposition: `(m*q + r)/m = q` for `r < m`. -/
private theorem div_eq_of_eq_mul_add (m q r : Nat) (hr : r < m) :
    (m * q + r) / m = q := by
  have hm : 0 < m := Nat.lt_of_le_of_lt (Nat.zero_le r) hr
  rw [Nat.mul_add_div hm, Nat.div_eq_of_lt hr, Nat.add_zero]

/-- Paper Lemma 13, subtraction-free form:
    `⌊x/m⌋ = ⌊(x−d)/m⌋ + ⌊d/m⌋ + [x mod m < d mod m]`. -/
theorem diffspec' (x d m : Nat) (hm : 0 < m) (hdx : d ≤ x) :
    x / m = (x - d) / m + d / m + (if x % m < d % m then 1 else 0) := by
  obtain ⟨u, v, hv, hx, hxq, hxr⟩ :
      ∃ u v, v < m ∧ m * u + v = x ∧ x / m = u ∧ x % m = v :=
    ⟨x / m, x % m, Nat.mod_lt x hm, Nat.div_add_mod x m, rfl, rfl⟩
  obtain ⟨e, f, hf, hd, hdq, hdr⟩ :
      ∃ e f, f < m ∧ m * e + f = d ∧ d / m = e ∧ d % m = f :=
    ⟨d / m, d % m, Nat.mod_lt d hm, Nat.div_add_mod d m, rfl, rfl⟩
  rw [hxq, hxr, hdq, hdr]
  rcases Nat.lt_or_ge v f with hvf | hvf
  · -- borrow case `v < f`: the quotient of `x − d` is `u − e − 1`
    have hue : e < u := by
      rcases Nat.lt_or_ge e u with h | h
      · exact h
      · exfalso
        have hmul : m * u ≤ m * e := Nat.mul_le_mul (Nat.le_refl m) (by omega)
        omega
    obtain ⟨w, rfl⟩ : ∃ w, u = e + 1 + w := ⟨u - (e + 1), by omega⟩
    have hmw : m * (e + 1 + w) = m * e + m * 1 + m * w := by
      rw [← Nat.mul_add, ← Nat.mul_add]
    have hxd : x - d = m * w + (v + m - f) := by omega
    have hq : (x - d) / m = w := by
      rw [hxd]
      exact div_eq_of_eq_mul_add m w (v + m - f) (by omega)
    rw [hq, if_pos hvf]
    omega
  · -- no borrow `f ≤ v`: the quotient of `x − d` is `u − e`
    have hue : e ≤ u := by
      rcases Nat.lt_or_ge u e with h | h
      · exfalso
        have hmul : m * (u + 1) ≤ m * e := Nat.mul_le_mul (Nat.le_refl m) (by omega)
        rw [Nat.mul_add, Nat.mul_one] at hmul
        omega
      · exact h
    obtain ⟨w, rfl⟩ : ∃ w, u = e + w := ⟨u - e, by omega⟩
    have hmw : m * (e + w) = m * e + m * w := Nat.mul_add m e w
    have hxd : x - d = m * w + (v - f) := by omega
    have hq : (x - d) / m = w := by
      rw [hxd]
      exact div_eq_of_eq_mul_add m w (v - f) (by omega)
    rw [hq, if_neg (Nat.not_lt.mpr hvf)]
    omega

/-- Paper Lemma 13 (Index form), Nat:
    `⌊x/m⌋ − ⌊(x−d)/m⌋ = ⌊d/m⌋ + [x mod m < d mod m]`. -/
theorem diffspec (x d m : Nat) (hm : 0 < m) (hdx : d ≤ x) :
    x / m - (x - d) / m = d / m + (if x % m < d % m then 1 else 0) := by
  have h := diffspec' x d m hm hdx
  revert h
  -- abstract the three quotients so that omega sees plain Nat variables
  generalize x / m = A
  generalize (x - d) / m = B
  generalize d / m = E
  intro h
  rcases Nat.lt_or_ge (x % m) (d % m) with hc | hc
  · rw [if_pos hc] at h ⊢
    omega
  · rw [if_neg (Nat.not_lt.mpr hc)] at h ⊢
    omega

/-! ### the Int version (floor division = `Int.ediv` for a positive divisor) -/

/-- Euclidean division of an explicit decomposition:
    `(m*q + r).ediv m = q` for `0 ≤ r < m`.  (Stated via `/`, which is
    `Int.ediv` in core.) -/
private theorem ediv_eq_of_eq_mul_add (m q r : Int) (h0 : 0 ≤ r) (hr : r < m) :
    (m * q + r) / m = q := by
  have hm0 : m ≠ 0 := by omega
  rw [Int.add_comm (m * q) r, Int.add_mul_ediv_left r q hm0,
      Int.ediv_eq_zero_of_lt h0 hr]
  omega

/-- Paper Lemma 13 (Index form) over Int, no hypothesis on `x`:
    `x.ediv m − (x − d).ediv m = ⌊d/m⌋ + [x.emod m < d mod m]`. -/
theorem diffspec_int (x : Int) (d m : Nat) (hm : 0 < m) :
    Int.ediv x m - Int.ediv (x - (d : Int)) m =
      ((d / m : Nat) : Int) +
        (if Int.emod x m < ((d % m : Nat) : Int) then 1 else 0) := by
  show x / (m : Int) - (x - (d : Int)) / (m : Int) =
      ((d / m : Nat) : Int) +
        (if x % (m : Int) < ((d % m : Nat) : Int) then 1 else 0)
  obtain ⟨q, r, hx, hr0, hrm, hxq, hxr⟩ :
      ∃ q r, (m : Int) * q + r = x ∧ 0 ≤ r ∧ r < (m : Int) ∧
        x / (m : Int) = q ∧ x % (m : Int) = r :=
    ⟨x / (m : Int), x % (m : Int), Int.mul_ediv_add_emod x m,
     Int.emod_nonneg x (by omega), Int.emod_lt_of_pos x (by omega), rfl, rfl⟩
  obtain ⟨e, f, hf, hd, hdq, hdr⟩ :
      ∃ e f, f < m ∧ m * e + f = d ∧ d / m = e ∧ d % m = f :=
    ⟨d / m, d % m, Nat.mod_lt d hm, Nat.div_add_mod d m, rfl, rfl⟩
  have hdZ : (m : Int) * (e : Int) + (f : Int) = (d : Int) := by
    rw [← Int.natCast_mul, ← Int.natCast_add, hd]
  rw [hxq, hxr, hdq, hdr]
  rcases (show r < (f : Int) ∨ (f : Int) ≤ r by omega) with hc | hc
  · -- borrow case: quotient of `x − d` is `q − e − 1`
    have hsub : x - (d : Int) =
        (m : Int) * (q - (e : Int) - 1) + (r + (m : Int) - (f : Int)) := by
      rw [Int.mul_sub, Int.mul_sub, Int.mul_one]
      omega
    rw [hsub, ediv_eq_of_eq_mul_add ((m : Int)) (q - (e : Int) - 1)
          (r + (m : Int) - (f : Int)) (by omega) (by omega),
        if_pos hc]
    omega
  · -- no borrow: quotient of `x − d` is `q − e`
    have hsub : x - (d : Int) =
        (m : Int) * (q - (e : Int)) + (r - (f : Int)) := by
      rw [Int.mul_sub]
      omega
    rw [hsub, ediv_eq_of_eq_mul_add ((m : Int)) (q - (e : Int))
          (r - (f : Int)) (by omega) (by omega),
        if_neg (by omega : ¬ r < (f : Int))]
    omega

/-! ### the "consequently": weight sums `w(n) = n + Σᵢ kᵢ·⌊(n+sᵢ)/dᵢ⌋` -/

/-- A term list `(kᵢ, sᵢ, dᵢ)` and its weight sum
    `wSum L n = n + Σᵢ kᵢ·⌊(n+sᵢ)/dᵢ⌋`. -/
def wSum (L : List (Nat × Nat × Nat)) (n : Nat) : Nat :=
  n + (L.map (fun t => t.1 * ((n + t.2.1) / t.2.2))).sum

/-- Paper Lemma 13, "consequently": the difference `wSum L n − wSum L (n−d)`
    is `d + Σᵢ kᵢ·⌊d/dᵢ⌋` plus the subset sum of the `kᵢ` whose arc test
    `(n+sᵢ) mod dᵢ < d mod dᵢ` fires. -/
theorem diffspec_sum (L : List (Nat × Nat × Nat)) (n d : Nat) (hd : d ≤ n)
    (hpos : ∀ t ∈ L, 0 < t.2.2) :
    wSum L n = wSum L (n - d) + d +
      (L.map (fun t => t.1 * (d / t.2.2) +
        t.1 * (if (n + t.2.1) % t.2.2 < d % t.2.2 then 1 else 0))).sum := by
  induction L with
  | nil =>
    simp only [wSum, List.map_nil, List.sum_nil]
    omega
  | cons t L ih =>
    have hm : 0 < t.2.2 := hpos t List.mem_cons_self
    have ih' := ih (fun u hu => hpos u (List.mem_cons_of_mem t hu))
    have hstep := diffspec' (n + t.2.1) d t.2.2 hm
      (Nat.le_trans hd (Nat.le_add_right n t.2.1))
    have hxd : n + t.2.1 - d = n - d + t.2.1 := by omega
    rw [hxd] at hstep
    have hmul : t.1 * ((n + t.2.1) / t.2.2) =
        t.1 * ((n - d + t.2.1) / t.2.2) + t.1 * (d / t.2.2) +
        t.1 * (if (n + t.2.1) % t.2.2 < d % t.2.2 then 1 else 0) := by
      rw [hstep, Nat.mul_add, Nat.mul_add]
    simp only [wSum, List.map_cons, List.sum_cons] at ih' ⊢
    omega

end SubGame


==> anc/lean-verification/SubGameLib/Dilation.lean <==
/-
  Paper Lemma 5 (dilation) and the gap word of the base pattern
  (the gap-word statement is auxiliary).

  dilation: a move in gS subtracts a multiple of g, so residues mod g are
  preserved and each class is an isomorphic copy of S at index x/g.
  Proved at the P-set level by strong induction with ppos3_spec on both
  sides; the option correspondence rests on the division identities
  (x − g*s)/g = x/g − s and g*s ≤ x ↔ s ≤ x/g. The value-level statement
  follows by the same induction with grundy3_eq (the option lists
  correspond termwise).

  gapword: consecutive differences of the base enumeration wB take at most
  three values: 1, a+1, and the wrap gap (a+b) − seedW a (NB − 1)
  (equal to P − max 𝒵). This follows from BaseGen's
  seedW/NB machinery: within a period the seed steps by 1 (same block) or
  a+1 (block jump); at a period boundary wB jumps by the wrap value.
-/
import SubGameLib.Grundy
import SubGameLib.BaseGen

set_option linter.unusedVariables false

namespace SubGame

/-! ### private dilation-bookkeeping helpers -/

/-- `g*s ≤ x ↔ s ≤ x/g`, for `0 < g` (core `Nat.le_div_iff_mul_le` up to `mul_comm`). -/
private theorem gs_le_iff (g s x : Nat) (hg : 0 < g) : g * s ≤ x ↔ s ≤ x / g := by
  rw [Nat.mul_comm]
  exact (Nat.le_div_iff_mul_le hg).symm

/-- `(x − g*s)/g = x/g − s`, unconditionally (core `Nat.sub_mul_div`). -/
private theorem sub_gs_div (x g s : Nat) : (x - g * s) / g = x / g - s :=
  Nat.sub_mul_div x g s

/-- `0 < g*s ↔ 0 < s`, for `0 < g`. -/
private theorem gs_pos_iff (g s : Nat) (hg : 0 < g) : 0 < g * s ↔ 0 < s := by
  constructor
  · intro h
    rcases Nat.eq_zero_or_pos s with hs | hs
    · rw [hs, Nat.mul_zero] at h; exact absurd h (Nat.lt_irrefl 0)
    · exact hs
  · intro h; exact Nat.mul_pos hg h

/-- Equal `if`-branches under an equivalent guard and an equal witness value. -/
private theorem opt_if_eq {P Q : Prop} [Decidable P] [Decidable Q] (h : P ↔ Q)
    {v w : Nat} (hv : P → v = w) :
    (if P then [v] else []) = (if Q then [w] else []) := by
  by_cases hp : P
  · rw [if_pos hp, if_pos (h.mp hp), hv hp]
  · rw [if_neg hp, if_neg (fun hq => hp (h.mpr hq))]

/-- Paper Lemma 5 at the P-set level. -/
theorem dilation_ppos (a b c g : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hg : 0 < g) :
    ∀ x, ppos3 (g*a) (g*b) (g*c) x = ppos3 a b c (x / g) := by
  apply strongInd (fun x => ppos3 (g*a) (g*b) (g*c) x = ppos3 a b c (x / g))
  intro x ih
  have tr : ∀ s, Cl (ppos3 (g*a) (g*b) (g*c)) (g*s) x ↔ Cl (ppos3 a b c) s (x / g) := by
    intro s
    unfold Cl
    constructor
    · intro h hp hle
      have hgsp : 0 < g * s := (gs_pos_iff g s hg).mpr hp
      have hgsle : g * s ≤ x := (gs_le_iff g s x hg).mpr hle
      have hlt : x - g * s < x := Nat.sub_lt (Nat.lt_of_lt_of_le hgsp hgsle) hgsp
      have hf := h hgsp hgsle
      rw [ih (x - g*s) hlt] at hf
      rw [sub_gs_div x g s] at hf
      exact hf
    · intro h hp hle
      have hsp : 0 < s := (gs_pos_iff g s hg).mp hp
      have hsle : s ≤ x / g := (gs_le_iff g s x hg).mp hle
      have hlt : x - g * s < x := Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp
      have hf := h hsp hsle
      rw [← sub_gs_div x g s] at hf
      rw [← ih (x - g*s) hlt] at hf
      exact hf
  have key :
      (Cl (ppos3 (g*a) (g*b) (g*c)) (g*a) x ∧ Cl (ppos3 (g*a) (g*b) (g*c)) (g*b) x ∧
        Cl (ppos3 (g*a) (g*b) (g*c)) (g*c) x)
        ↔ (Cl (ppos3 a b c) a (x/g) ∧ Cl (ppos3 a b c) b (x/g) ∧ Cl (ppos3 a b c) c (x/g)) := by
    rw [tr a, tr b, tr c]
  cases hv : ppos3 (g*a) (g*b) (g*c) x with
  | true =>
    have h3 := (ppos3_spec (g*a) (g*b) (g*c) x).mp hv
    exact ((ppos3_spec a b c (x/g)).mpr (key.mp h3)).symm
  | false =>
    cases hw : ppos3 a b c (x/g) with
    | false => rfl
    | true =>
      have h3 := (ppos3_spec a b c (x/g)).mp hw
      rw [(ppos3_spec (g*a) (g*b) (g*c) x).mpr (key.mpr h3)] at hv
      exact hv.symm

/-- Paper Lemma 5 at the value level. -/
theorem dilation_grundy (a b c g : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hg : 0 < g) :
    ∀ x, grundy3 (g*a) (g*b) (g*c) x = grundy3 a b c (x / g) := by
  apply strongInd (fun x => grundy3 (g*a) (g*b) (g*c) x = grundy3 a b c (x / g))
  intro x ih
  have valeq : ∀ s, 0 < g * s → g * s ≤ x →
      grundy3 (g*a) (g*b) (g*c) (x - g*s) = grundy3 a b c (x/g - s) := by
    intro s hp hle
    have hlt : x - g * s < x := Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp
    rw [ih (x - g*s) hlt, sub_gs_div x g s]
  have condeq : ∀ s, (0 < g*s ∧ g*s ≤ x) ↔ (0 < s ∧ s ≤ x/g) := by
    intro s
    constructor
    · rintro ⟨hp, hle⟩
      exact ⟨(gs_pos_iff g s hg).mp hp, (gs_le_iff g s x hg).mp hle⟩
    · rintro ⟨hp, hle⟩
      exact ⟨(gs_pos_iff g s hg).mpr hp, (gs_le_iff g s x hg).mpr hle⟩
  have eA := opt_if_eq (condeq a) (fun h => valeq a h.1 h.2)
  have eB := opt_if_eq (condeq b) (fun h => valeq b h.1 h.2)
  have eC := opt_if_eq (condeq c) (fun h => valeq c h.1 h.2)
  have hopts : opts (grundy3 (g*a) (g*b) (g*c)) (g*a) (g*b) (g*c) x
             = opts (grundy3 a b c) a b c (x/g) := by
    unfold opts
    rw [eA, eB, eC]
  rw [grundy3_eq (g*a) (g*b) (g*c) x, grundy3_eq a b c (x/g), hopts]

/-! ### private gap-word helper -/

/-- Local copy of `BaseGen`'s (private) block form of `seedW`. -/
private theorem seedW_block' (a j t : Nat) (ht : t < a) :
    seedW a (j * a + t) = 2 * j * a + t := by
  have ha : 0 < a := by omega
  have hc : j * a + t = a * j + t := by rw [Nat.mul_comm]
  unfold seedW
  rw [hc, Nat.mul_add_div ha j t, Nat.div_eq_of_lt ht, Nat.add_zero, Nat.mul_comm a j]
  have e3 : 2 * j * a = j * a + j * a := by rw [Nat.two_mul, Nat.add_mul]
  rw [e3]
  omega

/-- The base gap word has at most three letters (an auxiliary statement
    about the base enumeration). -/
theorem gapword (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ n, wB a b (n+1) - wB a b n = 1 ∨
         wB a b (n+1) - wB a b n = a + 1 ∨
         wB a b (n+1) - wB a b n = (a + b) - seedW a (NB a b - 1) := by
  intro n
  have hNBpos : 0 < NB a b := nb_pos a b ha hab
  have hrlt : n % NB a b < NB a b := Nat.mod_lt n hNBpos
  have hdm : NB a b * (n / NB a b) + n % NB a b = n := Nat.div_add_mod n (NB a b)
  unfold wB
  rcases Nat.lt_or_ge (n % NB a b + 1) (NB a b) with hcase | hcase
  · -- no wrap: same period, seedW advances by 1 (same block) or a+1 (block jump)
    have hn1 : n + 1 = (n % NB a b + 1) + NB a b * (n / NB a b) := by omega
    have hdiv1 : (n + 1) / NB a b = n / NB a b := by
      rw [hn1, Nat.add_mul_div_left _ _ hNBpos, Nat.div_eq_of_lt hcase, Nat.zero_add]
    have hmod1 : (n + 1) % NB a b = n % NB a b + 1 := by
      rw [hn1, Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt hcase]
    rw [hdiv1, hmod1]
    obtain ⟨j, t, ht, hjt⟩ := decomp2 a (n % NB a b) ha
    have hcase2 : t + 1 < a ∨ t + 1 = a := by omega
    rcases hcase2 with htlt | hteq
    · -- same block: difference 1
      left
      have e1 : seedW a (n % NB a b) = 2*j*a+t := by rw [hjt]; exact seedW_block' a j t ht
      have e2 : seedW a (n % NB a b + 1) = 2*j*a+t+1 := by
        have hh : n % NB a b + 1 = j * a + (t+1) := by rw [hjt]; omega
        rw [hh]
        have hb := seedW_block' a j (t+1) htlt
        omega
      rw [e1, e2]; omega
    · -- block jump (within the period): difference a+1
      right; left
      have e1 : seedW a (n % NB a b) = 2*j*a+t := by rw [hjt]; exact seedW_block' a j t ht
      have hdist : (j+1)*a = j*a + a := by rw [Nat.add_mul, Nat.one_mul]
      have step1 : 2*(j+1) = 2*j+2 := by rw [Nat.mul_add, Nat.mul_one]
      have step2 : 2*(j+1)*a = (2*j+2)*a := by rw [step1]
      have step3 : (2*j+2)*a = 2*j*a + 2*a := by rw [Nat.add_mul]
      have hdist2 : 2*(j+1)*a = 2*j*a + 2*a := by rw [step2, step3]
      have e2 : seedW a (n % NB a b + 1) = 2*j*a + 2*a := by
        have hh : n % NB a b + 1 = (j+1) * a + 0 := by rw [hjt, hdist]; omega
        rw [hh]
        have hb := seedW_block' a (j+1) 0 ha
        omega
      rw [e1, e2]; omega
  · -- wrap: period boundary, seed resets to 0 -- the wrap gap
    right; right
    have heq : n % NB a b + 1 = NB a b := by omega
    have hn1 : n + 1 = NB a b * (n / NB a b + 1) := by
      have e : NB a b * (n / NB a b + 1) = NB a b * (n / NB a b) + NB a b := by
        rw [Nat.mul_add, Nat.mul_one]
      omega
    have hdiv1 : (n + 1) / NB a b = n / NB a b + 1 := by
      rw [hn1, Nat.mul_div_cancel_left _ hNBpos]
    have hmod1 : (n + 1) % NB a b = 0 := by
      rw [hn1, Nat.mul_mod_right]
    rw [hdiv1, hmod1]
    have hzero : seedW a 0 = 0 := by unfold seedW; simp
    have e2 : (a + b) * (n / NB a b + 1) = (a + b) * (n / NB a b) + (a + b) := by
      rw [Nat.mul_add, Nat.mul_one]
    have hmeq : n % NB a b = NB a b - 1 := by omega
    rw [hzero, e2, hmeq]
    omega

end SubGame


==> anc/lean-verification/SubGameLib/Engine.lean <==
/-
  Machine verification of the core engine of
  "Purely Periodic Three-move Subtraction Games".

  General results:
    ppos2/ppos3       : P-position sets defined by the S-recurrence (Def. 3)
    ppos2_spec/3_spec : they satisfy the recurrence
    uniq3             : uniqueness of the solution                  (Lemma 4)
    below_c           : below c the game agrees with the base       (proof of Lemma 16)
    sieve             : p-periodic + base agreement below c + recurrence on the
                        window [c, c+p)  ⟹  equals the P-set forever (Lemma 16)
    refine_period     : a p-periodic sequence with d-periodicity on one period
                        is d-periodic everywhere

  Instances (window checks by native computation, composed with `sieve`
  to establish periodicity at every position):
    {3,8,24} period 27 = c+a      (Figure 2 top)
    {3,8,26} period 34 = c+b, band {29}   (Figure 2 bottom)
    {1,3,5}  period 2             (Remark 35, a = 1 collapse)
    {2,14,34} period 4            (Remark 53, gcd collapse)
-/

set_option linter.unusedVariables false

namespace SubGame

/-- Strong induction on Nat (self-contained). -/
theorem strongInd (P : Nat → Prop) (h : ∀ n, (∀ m, m < n → P m) → P n) : ∀ n, P n := by
  intro n
  exact h n (fun m _ => strongInd P h m)
termination_by n => n
decreasing_by assumption

/-- P-positions of the two-move game {a,b}. -/
def ppos2 (a b : Nat) : Nat → Bool := fun x =>
  (if h : 0 < a ∧ a ≤ x then !ppos2 a b (x - a) else true) &&
  (if h : 0 < b ∧ b ≤ x then !ppos2 a b (x - b) else true)
termination_by x => x
decreasing_by
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1

/-- P-positions of the three-move game {a,b,c}. -/
def ppos3 (a b c : Nat) : Nat → Bool := fun x =>
  (if h : 0 < a ∧ a ≤ x then !ppos3 a b c (x - a) else true) &&
  (if h : 0 < b ∧ b ≤ x then !ppos3 a b c (x - b) else true) &&
  (if h : 0 < c ∧ c ≤ x then !ppos3 a b c (x - c) else true)
termination_by x => x
decreasing_by
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1

/-- One clause of the recurrence, as a Prop. -/
def Cl (f : Nat → Bool) (s x : Nat) : Prop := 0 < s → s ≤ x → f (x - s) = false

/-- The two-move recurrence (Definition 3 for {a,b}). -/
theorem ppos2_spec (a b x : Nat) :
    ppos2 a b x = true ↔ Cl (ppos2 a b) a x ∧ Cl (ppos2 a b) b x := by
  rw [ppos2]
  simp only [Bool.and_eq_true, Cl]
  constructor
  · intro h
    constructor
    · intro hp hle
      have := h.1; rw [dif_pos (And.intro hp hle)] at this; simpa using this
    · intro hp hle
      have := h.2; rw [dif_pos (And.intro hp hle)] at this; simpa using this
  · intro h
    constructor
    · by_cases hc : 0 < a ∧ a ≤ x
      · rw [dif_pos hc]; simpa using h.1 hc.1 hc.2
      · rw [dif_neg hc]
    · by_cases hc : 0 < b ∧ b ≤ x
      · rw [dif_pos hc]; simpa using h.2 hc.1 hc.2
      · rw [dif_neg hc]

/-- The three-move recurrence (Definition 3 for {a,b,c}). -/
theorem ppos3_spec (a b c x : Nat) :
    ppos3 a b c x = true ↔
      Cl (ppos3 a b c) a x ∧ Cl (ppos3 a b c) b x ∧ Cl (ppos3 a b c) c x := by
  rw [ppos3]
  simp only [Bool.and_eq_true, Cl]
  constructor
  · intro h
    refine ⟨?_, ?_, ?_⟩
    · intro hp hle
      have := h.1.1; rw [dif_pos (And.intro hp hle)] at this; simpa using this
    · intro hp hle
      have := h.1.2; rw [dif_pos (And.intro hp hle)] at this; simpa using this
    · intro hp hle
      have := h.2; rw [dif_pos (And.intro hp hle)] at this; simpa using this
  · intro h
    refine ⟨⟨?_, ?_⟩, ?_⟩
    · by_cases hc : 0 < a ∧ a ≤ x
      · rw [dif_pos hc]; simpa using h.1 hc.1 hc.2
      · rw [dif_neg hc]
    · by_cases hc : 0 < b ∧ b ≤ x
      · rw [dif_pos hc]; simpa using h.2.1 hc.1 hc.2
      · rw [dif_neg hc]
    · by_cases hc : 0 < c ∧ c ≤ x
      · rw [dif_pos hc]; simpa using h.2.2 hc.1 hc.2
      · rw [dif_neg hc]

/-- Paper Lemma 4 (uniqueness) for three moves: any Boolean sequence
    satisfying the recurrence equals `ppos3`. -/
theorem uniq3 (a b c : Nat) (g : Nat → Bool)
    (hg : ∀ x, g x = true ↔ Cl g a x ∧ Cl g b x ∧ Cl g c x) :
    ∀ x, ppos3 a b c x = g x := by
  apply strongInd (fun x => ppos3 a b c x = g x)
  intro x ih
  have key : (Cl (ppos3 a b c) a x ∧ Cl (ppos3 a b c) b x ∧ Cl (ppos3 a b c) c x)
           ↔ (Cl g a x ∧ Cl g b x ∧ Cl g c x) := by
    have tr : ∀ s, Cl (ppos3 a b c) s x ↔ Cl g s x := by
      intro s
      constructor <;> intro h hp hle
      · rw [← ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)]; exact h hp hle
      · rw [ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)]; exact h hp hle
    rw [tr a, tr b, tr c]
  cases hv : ppos3 a b c x with
  | true =>
    have := (ppos3_spec a b c x).mp hv
    exact ((hg x).mpr (key.mp this)).symm
  | false =>
    cases hw : g x with
    | false => rfl
    | true =>
      have := (hg x).mp hw
      rw [(ppos3_spec a b c x).mpr (key.mpr this)] at hv
      exact hv.symm

/-- Below `c`, the three-move game agrees with the base (proof step of Lemma 16). -/
theorem below_c (a b c : Nat) :
    ∀ x, x < c → ppos3 a b c x = ppos2 a b x := by
  apply strongInd (fun x => x < c → ppos3 a b c x = ppos2 a b x)
  intro x ih hx
  have tr : ∀ s, s = a ∨ s = b → (Cl (ppos3 a b c) s x ↔ Cl (ppos2 a b) s x) := by
    intro s _
    constructor <;> intro h hp hle
    · rw [← ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)
          (Nat.lt_trans (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp) hx)]
      exact h hp hle
    · rw [ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)
          (Nat.lt_trans (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp) hx)]
      exact h hp hle
  have cvac : Cl (ppos3 a b c) c x := by
    intro _ hle; exact absurd (Nat.lt_of_lt_of_le hx hle) (Nat.lt_irrefl x)
  cases hv : ppos3 a b c x with
  | true =>
    have h3 := (ppos3_spec a b c x).mp hv
    have := (ppos2_spec a b x).mpr
      (And.intro ((tr a (Or.inl rfl)).mp h3.1) ((tr b (Or.inr rfl)).mp h3.2.1))
    exact this.symm
  | false =>
    cases hw : ppos2 a b x with
    | false => rfl
    | true =>
      have h2 := (ppos2_spec a b x).mp hw
      have := (ppos3_spec a b c x).mpr
        (And.intro ((tr a (Or.inl rfl)).mpr h2.1)
          (And.intro ((tr b (Or.inr rfl)).mpr h2.2) cvac))
      rw [this] at hv; exact hv.symm

/-- Paper Lemma 16 (the sieve): a p-periodic candidate that agrees with the
    base below c and satisfies the recurrence on the window [c, c+p)
    is the P-position set of {a,b,c}, everywhere. -/
theorem sieve (a b c p : Nat) (T : Nat → Bool)
    (ha : 0 < a) (hab : a < b) (hbc : b < c) (hcp : c ≤ p)
    (hper : ∀ x, T (x + p) = T x)
    (hlow : ∀ x, x < c → T x = ppos2 a b x)
    (hwin : ∀ x, c ≤ x → x < c + p →
      (T x = true ↔ Cl T a x ∧ Cl T b x ∧ Cl T c x)) :
    ∀ x, ppos3 a b c x = T x := by
  have hb : 0 < b := Nat.lt_trans ha hab
  have hc : 0 < c := Nat.lt_trans hb hbc
  apply strongInd (fun x => ppos3 a b c x = T x)
  intro x ih
  by_cases hxc : x < c
  · rw [below_c a b c x hxc, hlow x hxc]
  · have hcx : c ≤ x := Nat.le_of_not_lt hxc
    have hax : a ≤ x := Nat.le_trans (Nat.le_of_lt (Nat.lt_trans hab hbc)) hcx
    have hbx : b ≤ x := Nat.le_trans (Nat.le_of_lt hbc) hcx
    -- translate each clause through the induction hypothesis
    have tr : ∀ s, 0 < s → s ≤ x → (Cl (ppos3 a b c) s x ↔ Cl T s x) := by
      intro s hp hle
      constructor <;> intro h hp' hle'
      · rw [← ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)]; exact h hp' hle'
      · rw [ih (x - s) (Nat.sub_lt (Nat.lt_of_lt_of_le hp hle) hp)]; exact h hp' hle'
    by_cases hxw : x < c + p
    · -- inside the window: hwin applies
      have hw := hwin x hcx hxw
      cases hv : T x with
      | true =>
        have hcl := hw.mp hv
        exact (ppos3_spec a b c x).mpr
          (And.intro ((tr a ha hax).mpr hcl.1)
            (And.intro ((tr b hb hbx).mpr hcl.2.1) ((tr c hc hcx).mpr hcl.2.2)))
      | false =>
        cases hv2 : ppos3 a b c x with
        | false => rfl
        | true =>
          have h3 := (ppos3_spec a b c x).mp hv2
          have : T x = true := hw.mpr
            (And.intro ((tr a ha hax).mp h3.1)
              (And.intro ((tr b hb hbx).mp h3.2.1) ((tr c hc hcx).mp h3.2.2)))
          rw [this] at hv
          exact Bool.noConfusion hv
    · -- beyond the window: fold back one period
      have hge : c + p ≤ x := Nat.le_of_not_lt hxw
      have hpx : p ≤ x := by omega
      have hxpc : c ≤ x - p := by omega
      have hxplt : x - p < x := by omega
      -- T is unchanged one period down, clause by clause
      have hTs : ∀ s, s ≤ c → T (x - s) = T ((x - p) - s) := by
        intro s hsc
        have e := hper ((x - p) - s)
        have h1 : (x - p) - s + p = x - s := by omega
        rw [h1] at e
        exact e
      have hTx : T x = T (x - p) := by
        have e := hper (x - p)
        have h1 : x - p + p = x := by omega
        rw [h1] at e
        exact e
      -- the recurrence at x - p for ppos3 (all moves legal there)
      have recPrev := ppos3_spec a b c (x - p)
      -- chain both sides down
      have chain : ppos3 a b c x = true ↔ ppos3 a b c (x - p) = true := by
        rw [ppos3_spec, recPrev]
        have tw : ∀ s, 0 < s → s ≤ c →
            (Cl (ppos3 a b c) s x ↔ Cl (ppos3 a b c) s (x - p)) := by
          intro s hp0 hsc
          have hsx : s ≤ x := by omega
          have step1 : Cl (ppos3 a b c) s x ↔ Cl T s x := tr s hp0 hsx
          have step2 : Cl T s x ↔ Cl T s (x - p) := by
            unfold Cl
            constructor <;> intro h hp' hle'
            · rw [← hTs s hsc]; exact h hp' (by omega)
            · rw [hTs s hsc]; exact h hp' (by omega)
          have step3 : Cl T s (x - p) ↔ Cl (ppos3 a b c) s (x - p) := by
            unfold Cl
            constructor <;> intro h hp' hle'
            · rw [ih ((x - p) - s) (by omega)]; exact h hp' hle'
            · rw [← ih ((x - p) - s) (by omega)]; exact h hp' hle'
          rw [step1, step2, step3]
        rw [tw a ha (Nat.le_of_lt (Nat.lt_trans hab hbc)),
            tw b hb (Nat.le_of_lt hbc), tw c hc (Nat.le_refl c)]
      rw [hTx, ← ih (x - p) hxplt]
      cases hv : ppos3 a b c x with
      | true  => exact (chain.mp hv).symm
      | false =>
        cases hv2 : ppos3 a b c (x - p) with
        | false => rfl
        | true  =>
          rw [chain.mpr hv2] at hv
          exact Bool.noConfusion hv

/-- Refinement: p-periodic + d-shift invariance on all of ℕ up to p ⟹ d-periodic. -/
theorem refine_period (f : Nat → Bool) (p d : Nat) (hp : 0 < p)
    (hper : ∀ x, f (x + p) = f x)
    (hbase : ∀ r, r < p → f (r + d) = f r) :
    ∀ x, f (x + d) = f x := by
  apply strongInd (fun x => f (x + d) = f x)
  intro x ih
  by_cases hx : x < p
  · exact hbase x hx
  · have hpx : p ≤ x := Nat.le_of_not_lt hx
    have e1 := hper (x - p + d)
    have h1 : x - p + d + p = x + d := by omega
    rw [h1] at e1
    have e2 := ih (x - p) (by omega)
    have e3 := hper (x - p)
    have h2 : x - p + p = x := by omega
    rw [h2] at e3
    rw [e1, e2, ← e3]

/-! ## The sieve candidate T_p and the decidable window check -/

/-- The candidate `T_p` of Definition 15. -/
def sieveT (a b c p : Nat) : Nat → Bool := fun x =>
  let r := x % p
  ppos2 a b r && (decide (r < c) || !ppos2 a b (r - c))

theorem sieveT_periodic (a b c p : Nat) :
    ∀ x, sieveT a b c p (x + p) = sieveT a b c p x := by
  intro x; unfold sieveT; simp [Nat.add_mod_right]

theorem sieveT_low (a b c p : Nat) (hcp : c ≤ p) :
    ∀ x, x < c → sieveT a b c p x = ppos2 a b x := by
  intro x hx; unfold sieveT
  rw [Nat.mod_eq_of_lt (Nat.lt_of_lt_of_le hx hcp)]
  simp [hx]

/-- One Boolean clause of the recurrence. -/
def clB (T : Nat → Bool) (s x : Nat) : Bool :=
  !(decide (0 < s) && decide (s ≤ x)) || !T (x - s)

theorem clB_spec (T : Nat → Bool) (s x : Nat) :
    clB T s x = true ↔ Cl T s x := by
  unfold clB Cl
  by_cases hp : 0 < s
  · by_cases hle : s ≤ x
    · have hd : (!(decide (0 < s) && decide (s ≤ x)) || !T (x - s)) = !T (x - s) := by
        simp [hp, hle]
      rw [hd]
      constructor
      · intro h _ _
        cases hT : T (x - s) with
        | false => rfl
        | true => rw [hT] at h; exact Bool.noConfusion h
      · intro h
        rw [h hp hle]
        rfl
    · have hd : (!(decide (0 < s) && decide (s ≤ x)) || !T (x - s)) = true := by
        simp [hle]
      rw [hd]
      constructor
      · intro _ _ hle'
        exact absurd hle' hle
      · intro _
        rfl
  · have hd : (!(decide (0 < s) && decide (s ≤ x)) || !T (x - s)) = true := by
      simp [hp]
    rw [hd]
    constructor
    · intro _ hp' _
      exact absurd hp' hp
    · intro _
      rfl

/-- Decidable window check for concrete parameters. -/
def windowOK (a b c p : Nat) : Bool :=
  (List.range p).all fun i =>
    sieveT a b c p (c + i) ==
      (clB (sieveT a b c p) a (c + i) && clB (sieveT a b c p) b (c + i) &&
       clB (sieveT a b c p) c (c + i))

theorem windowOK_spec (a b c p : Nat) (h : windowOK a b c p = true) :
    ∀ x, c ≤ x → x < c + p →
      (sieveT a b c p x = true ↔
        Cl (sieveT a b c p) a x ∧ Cl (sieveT a b c p) b x ∧ Cl (sieveT a b c p) c x) := by
  intro x hcx hxcp
  unfold windowOK at h
  rw [List.all_eq_true] at h
  have hi : x - c ∈ List.range p := by rw [List.mem_range]; omega
  have hx2 := h (x - c) hi
  have hxeq : c + (x - c) = x := by omega
  rw [hxeq, beq_iff_eq] at hx2
  rw [hx2]
  simp only [Bool.and_eq_true, clB_spec]
  constructor
  · intro hh; exact ⟨hh.1.1, hh.1.2, hh.2⟩
  · intro hh; exact ⟨⟨hh.1, hh.2.1⟩, hh.2.2⟩

/-- Master theorem: verified window ⟹ eternal p-periodicity of the P-set,
    with q = 0 (the periodicity holds from position 0). -/
theorem instance_periodic (a b c p : Nat)
    (ha : 0 < a) (hab : a < b) (hbc : b < c) (hcp : c ≤ p)
    (hw : windowOK a b c p = true) :
    ∀ x, ppos3 a b c (x + p) = ppos3 a b c x := by
  have hs := sieve a b c p (sieveT a b c p) ha hab hbc hcp
    (sieveT_periodic a b c p) (sieveT_low a b c p hcp) (windowOK_spec a b c p hw)
  intro x
  rw [hs, hs, sieveT_periodic a b c p]

/-- Decidable check that a shift d is a period on [0, p). -/
def shiftOK (a b c d p : Nat) : Bool :=
  (List.range p).all fun r => ppos3 a b c (r + d) == ppos3 a b c r

theorem shiftOK_spec (a b c d p : Nat) (h : shiftOK a b c d p = true) :
    ∀ r, r < p → ppos3 a b c (r + d) = ppos3 a b c r := by
  intro r hr
  unfold shiftOK at h
  rw [List.all_eq_true] at h
  have := h r (by rw [List.mem_range]; omega)
  rwa [beq_iff_eq] at this

/-- Decidable refutation: every 0 < d < p fails to be a period
    (witness found below N). -/
def leastCheck (a b c p N : Nat) : Bool :=
  (List.range p).all fun d =>
    (d == 0) || ((List.range N).any fun x => ppos3 a b c (x + d) != ppos3 a b c x)

theorem leastCheck_spec (a b c p N : Nat) (h : leastCheck a b c p N = true) :
    ∀ d, 0 < d → d < p → ¬ (∀ x, ppos3 a b c (x + d) = ppos3 a b c x) := by
  intro d hd hdp hall
  unfold leastCheck at h
  rw [List.all_eq_true] at h
  have hx := h d (by rw [List.mem_range]; omega)
  rw [Bool.or_eq_true] at hx
  cases hx with
  | inl h0 => rw [beq_iff_eq] at h0; omega
  | inr hany =>
    rw [List.any_eq_true] at hany
    match hany with
    | ⟨w, _, hw⟩ =>
      rw [bne_iff_ne] at hw
      exact hw (hall w)

/-! ## The four instances of the paper (eternal, machine-checked) -/

/-- Figure 2, top: `{3,8,24}` (angle ρ = 2 = δ−a) is purely periodic
    with least period 27 = c+a. -/
theorem game_3_8_24_periodic : ∀ x, ppos3 3 8 24 (x + 27) = ppos3 3 8 24 x :=
  instance_periodic 3 8 24 27 (by decide) (by decide) (by decide) (by decide)
    (by native_decide)

theorem game_3_8_24_least : ∀ d, 0 < d → d < 27 →
    ¬ (∀ x, ppos3 3 8 24 (x + d) = ppos3 3 8 24 x) :=
  leastCheck_spec 3 8 24 27 60 (by native_decide)

/-- Figure 2, bottom: `{3,8,26}` (angle ρ = 4 ∈ C₃,₈) is purely periodic
    with least period 34 = c+b. -/
theorem game_3_8_26_periodic : ∀ x, ppos3 3 8 26 (x + 34) = ppos3 3 8 26 x :=
  instance_periodic 3 8 26 34 (by decide) (by decide) (by decide) (by decide)
    (by native_decide)

theorem game_3_8_26_least : ∀ d, 0 < d → d < 34 →
    ¬ (∀ x, ppos3 3 8 26 (x + d) = ppos3 3 8 26 x) :=
  leastCheck_spec 3 8 26 34 80 (by native_decide)

/-- The band of `{3,8,26}` (Theorem 31): in the seam [26,34) the only
    P-position is 29, so `c+D_ρ = {29}`. -/
theorem game_3_8_26_band :
    ppos3 3 8 26 29 = true ∧
    ppos3 3 8 26 26 = false ∧ ppos3 3 8 26 27 = false ∧ ppos3 3 8 26 28 = false ∧
    ppos3 3 8 26 30 = false ∧ ppos3 3 8 26 31 = false ∧ ppos3 3 8 26 32 = false ∧
    ppos3 3 8 26 33 = false := by
  refine ⟨?_,?_,?_,?_,?_,?_,?_,?_⟩ <;> native_decide

/-- Remark 35: `{1,3,5}` (a = 1) collapses to period 2, eternally. -/
theorem game_1_3_5_period6 : ∀ x, ppos3 1 3 5 (x + 6) = ppos3 1 3 5 x :=
  instance_periodic 1 3 5 6 (by decide) (by decide) (by decide) (by decide)
    (by native_decide)

theorem game_1_3_5_period2 : ∀ x, ppos3 1 3 5 (x + 2) = ppos3 1 3 5 x :=
  refine_period (ppos3 1 3 5) 6 2 (by decide) game_1_3_5_period6
    (shiftOK_spec 1 3 5 2 6 (by native_decide))

/-- Remark 53: `{2,14,34}` (gcd = 2, angle ρ = 2) collapses to period 4
    (a proper divisor of a+b = 16), eternally. -/
theorem game_2_14_34_period36 : ∀ x, ppos3 2 14 34 (x + 36) = ppos3 2 14 34 x :=
  instance_periodic 2 14 34 36 (by decide) (by decide) (by decide) (by decide)
    (by native_decide)

theorem game_2_14_34_period4 : ∀ x, ppos3 2 14 34 (x + 4) = ppos3 2 14 34 x :=
  refine_period (ppos3 2 14 34) 36 4 (by decide) game_2_14_34_period36
    (shiftOK_spec 2 14 34 4 36 (by native_decide))

end SubGame


==> anc/lean-verification/SubGameLib/EvPeriod.lean <==
/-
  Consequences of paper Lemma 5 (dilation) for eventual periods, pre-periods,
  and the P-set of the dilated game gS = {ga, gb, gc}:

    grundy3_shift_a_ne     : G(x+a) ≠ G(x) for the least move a
    evperiod_not_const     : nim-value sequences are never eventually constant
    dilation_dvd           : any eventual period of gS is divisible by g
    dilation_evperiod_up   : EvPeriod p q for S lifts to EvPeriod (g*p) (g*q) for gS
    dilation_evperiod_down : EvPeriod (g*p) q for gS descends to EvPeriod p (q/g+1)
    dilation_least_period  : the least eventual period scales by g
    dilation_least_pre     : the least pre-period scales by g
    dilation_w0            : W0(gS) = { g*m + r : m ∈ W0(S), r < g }
    ppos3_dense_true, pset_shift_a_false, pset_dilation_dvd, pset_dilation_least
                           : Boolean (pure-period) variants for Remark 37
-/
import SubGameLib.Dilation
import SubGameLib.Periods

set_option linter.unusedVariables false

namespace SubGame

/-- Eventual period: `f (x + p) = f x` for all `x ≥ q`. -/
def EvPeriod (f : Nat → Nat) (p q : Nat) : Prop := ∀ x, q ≤ x → f (x + p) = f x

/-- `p` is the least positive eventual period of `f`. -/
def IsLeastEvPeriod (f : Nat → Nat) (p : Nat) : Prop :=
  0 < p ∧ (∃ q, EvPeriod f p q) ∧ ∀ h, 0 < h → (∃ q, EvPeriod f h q) → p ≤ h

/-- `q` is the least pre-period of `f` for the eventual period `p`. -/
def IsLeastPre (f : Nat → Nat) (p q : Nat) : Prop :=
  EvPeriod f p q ∧ ∀ m, EvPeriod f p m → q ≤ m

/-! ### private helpers -/

/-- The value one `a`-step down is among the options at `x + a`. -/
private theorem grundy3_mem_shift_a (a b c x : Nat) (ha : 0 < a) :
    (opts (grundy3 a b c) a b c (x + a)).contains (grundy3 a b c x) = true := by
  apply List.contains_iff_mem.mpr
  unfold opts
  rw [if_pos (And.intro ha (Nat.le_add_left a x))]
  apply List.mem_append.mpr
  apply Or.inl
  apply List.mem_append.mpr
  apply Or.inl
  rw [List.mem_singleton]
  have e : x + a - a = x := by omega
  rw [e]

/-- A sequence with `f (m+1) = f m` from `M` on is constant from `M` on. -/
private theorem step_const {α : Type} (f : Nat → α) (M : Nat)
    (hstep : ∀ m, M ≤ m → f (m + 1) = f m) :
    ∀ x, M ≤ x → f x = f M := by
  intro x
  induction x with
  | zero =>
    intro hx
    have h0 : M = 0 := Nat.le_zero.mp hx
    rw [h0]
  | succ n ih =>
    intro hx
    by_cases hn : M ≤ n
    · rw [hstep n hn]
      exact ih hn
    · have h0 : M = n + 1 := by omega
      rw [h0]

/-- `(g*n + t)/g = n` for `t < g`. -/
private theorem div_idx_low (g n t : Nat) (hg : 0 < g) (ht : t < g) :
    (g * n + t) / g = n := by
  have e5 : (g * n + t) / g = n + t / g := Nat.mul_add_div hg n t
  have e6 : t / g = 0 := Nat.div_eq_of_lt ht
  rw [e5, e6]
  omega

/-- `(g*n + h)/g = n + k` when `h = g*k + r`, `r < g`. -/
private theorem div_idx_A (g n k r h : Nat) (hg : 0 < g) (hr_lt : r < g)
    (hh_eq : h = g * k + r) : (g * n + h) / g = n + k := by
  have e3 : g * (n + k) = g * n + g * k := Nat.mul_add g n k
  have e4 : g * n + h = g * (n + k) + r := by omega
  rw [e4]
  exact div_idx_low g (n + k) r hg hr_lt

/-- `(g*n + (g-r) + h)/g = n + k + 1` when `h = g*k + r`, `r < g`. -/
private theorem div_idx_B (g n k r h : Nat) (hg : 0 < g) (hr_lt : r < g)
    (hh_eq : h = g * k + r) : (g * n + (g - r) + h) / g = n + k + 1 := by
  have e3 : g * (n + k + 1) = g * n + g * k + g := by
    rw [Nat.mul_add, Nat.mul_add, Nat.mul_one]
  have e4 : g * n + (g - r) + h = g * (n + k + 1) := by omega
  rw [e4, Nat.mul_div_cancel_left _ hg]

/-! ### 1) the a-shift never repeats a nim-value -/

/-- Shifting by the least move `a` always changes the nim-value: the value at
    `x` is an option at `x + a`, and the mex avoids its options. -/
theorem grundy3_shift_a_ne (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, grundy3 a b c (x + a) ≠ grundy3 a b c x := by
  intro x heq
  have hle3 : grundy3 a b c (x + a) ≤ 3 := grundy3_le_three a b c (x + a)
  have hm : grundy3 a b c (x + a) = mex4 (opts (grundy3 a b c) a b c (x + a)) :=
    grundy3_eq a b c (x + a)
  have hle4 : mex4 (opts (grundy3 a b c) a b c (x + a)) ≤ 4 := by omega
  have hnot := mex4_not_mem (opts (grundy3 a b c) a b c (x + a)) hle4
  rw [← hm, heq] at hnot
  have hmem := grundy3_mem_shift_a a b c x ha
  rw [hnot] at hmem
  exact Bool.noConfusion hmem

/-! ### 2) nim-value sequences are never eventually constant -/

theorem evperiod_not_const (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ M v, ¬ (∀ x, M ≤ x → grundy3 a b c x = v) := by
  intro M v hconst
  have h1 : grundy3 a b c M = v := hconst M (Nat.le_refl M)
  have h2 : grundy3 a b c (M + a) = v := hconst (M + a) (Nat.le_add_right M a)
  exact grundy3_shift_a_ne a b c ha hab hbc M (h2.trans h1.symm)

/-! ### 3) eventual periods of the dilated game are multiples of g -/

/-- If `h` were an eventual period of `gS` with `g ∤ h`, the two pulled-back
    shift relations (by `k = h/g` and `k+1`) would make `G_S` eventually
    constant, contradicting `evperiod_not_const`. -/
theorem dilation_dvd (a b c g h q : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hg : 0 < g) (hh : 0 < h)
    (hev : EvPeriod (grundy3 (g*a) (g*b) (g*c)) h q) : g ∣ h := by
  by_cases hdvd : g ∣ h
  · exact hdvd
  · exfalso
    obtain ⟨k, r, hh_eq, hr_pos, hr_lt⟩ : ∃ k r, h = g * k + r ∧ 0 < r ∧ r < g :=
      ⟨h / g, h % g, (Nat.div_add_mod h g).symm,
        Nat.pos_of_ne_zero (fun h0 => hdvd (Nat.dvd_of_mod_eq_zero h0)),
        Nat.mod_lt h hg⟩
    have hdil := dilation_grundy a b c g ha hab hbc hg
    -- pull hev back along x = g*n
    have claimA : ∀ n, q ≤ g * n → grundy3 a b c (n + k) = grundy3 a b c n := by
      intro n hqn
      have hstep := hev (g * n) hqn
      rw [hdil (g * n + h), hdil (g * n), div_idx_A g n k r h hg hr_lt hh_eq,
        Nat.mul_div_cancel_left n hg] at hstep
      exact hstep
    -- pull hev back along x = g*n + (g - r)
    have claimB : ∀ n, q ≤ g * n → grundy3 a b c (n + k + 1) = grundy3 a b c n := by
      intro n hqn
      have hle : q ≤ g * n + (g - r) := Nat.le_trans hqn (Nat.le_add_right _ _)
      have hstep := hev (g * n + (g - r)) hle
      rw [hdil (g * n + (g - r) + h), hdil (g * n + (g - r)),
        div_idx_B g n k r h hg hr_lt hh_eq,
        div_idx_low g n (g - r) hg (by omega)] at hstep
      exact hstep
    have hqgn : ∀ n, q ≤ n → q ≤ g * n := by
      intro n hn
      have h1 : 1 * n ≤ g * n := Nat.mul_le_mul hg (Nat.le_refl n)
      rw [Nat.one_mul] at h1
      omega
    have hstep : ∀ m, q + k ≤ m → grundy3 a b c (m + 1) = grundy3 a b c m := by
      intro m hm
      have hgn : q ≤ g * (m - k) := hqgn (m - k) (by omega)
      have hA := claimA (m - k) hgn
      have hB := claimB (m - k) hgn
      have e1 : m - k + k = m := by omega
      have e2 : m - k + k + 1 = m + 1 := by omega
      rw [e1] at hA
      rw [e2] at hB
      rw [hB, hA]
    have hconst := step_const (grundy3 a b c) (q + k) hstep
    exact evperiod_not_const a b c ha hab hbc (q + k) (grundy3 a b c (q + k)) hconst

/-! ### 4) and 5) transport of eventual periods across dilation -/

theorem dilation_evperiod_up (a b c g p q : Nat) (ha : 0 < a) (hab : a < b)
    (hbc : b < c) (hg : 0 < g) (hev : EvPeriod (grundy3 a b c) p q) :
    EvPeriod (grundy3 (g*a) (g*b) (g*c)) (g*p) (g*q) := by
  intro x hx
  have hdil := dilation_grundy a b c g ha hab hbc hg
  rw [hdil (x + g * p), hdil x, Nat.add_mul_div_left x p hg]
  exact hev (x / g) ((Nat.le_div_iff_mul_le hg).mpr (by rw [Nat.mul_comm]; exact hx))

theorem dilation_evperiod_down (a b c g p q : Nat) (ha : 0 < a) (hab : a < b)
    (hbc : b < c) (hg : 0 < g)
    (hev : EvPeriod (grundy3 (g*a) (g*b) (g*c)) (g*p) q) :
    EvPeriod (grundy3 a b c) p (q / g + 1) := by
  intro n hn
  have hqle : q ≤ g * n := by
    have h1 : g * (q / g) + q % g = q := Nat.div_add_mod q g
    have h2 : q % g < g := Nat.mod_lt q hg
    have h3 : g * (q / g + 1) ≤ g * n := Nat.mul_le_mul (Nat.le_refl g) hn
    have h4 : g * (q / g + 1) = g * (q / g) + g := by rw [Nat.mul_add, Nat.mul_one]
    omega
  have hdil := dilation_grundy a b c g ha hab hbc hg
  have hstep := hev (g * n) hqle
  rw [hdil (g * n + g * p), hdil (g * n)] at hstep
  have i1 : (g * n + g * p) / g = n + p := by
    rw [← Nat.mul_add, Nat.mul_div_cancel_left _ hg]
  rw [i1, Nat.mul_div_cancel_left n hg] at hstep
  exact hstep

/-! ### 6) the least eventual period scales by g -/

theorem dilation_least_period (a b c g p : Nat) (ha : 0 < a) (hab : a < b)
    (hbc : b < c) (hg : 0 < g) (hL : IsLeastEvPeriod (grundy3 a b c) p) :
    IsLeastEvPeriod (grundy3 (g*a) (g*b) (g*c)) (g*p) := by
  obtain ⟨hp_pos, hex, hmin⟩ := hL
  obtain ⟨q0, hq0⟩ := hex
  refine ⟨Nat.mul_pos hg hp_pos,
    ⟨g * q0, dilation_evperiod_up a b c g p q0 ha hab hbc hg hq0⟩, ?_⟩
  intro h hh hexh
  obtain ⟨q, hq⟩ := hexh
  have hdvd := dilation_dvd a b c g h q ha hab hbc hg hh hq
  obtain ⟨h', rfl⟩ := hdvd
  have hh' : 0 < h' := by
    rcases Nat.eq_zero_or_pos h' with h0 | h0
    · rw [h0, Nat.mul_zero] at hh
      exact absurd hh (Nat.lt_irrefl 0)
    · exact h0
  have hdown := dilation_evperiod_down a b c g h' q ha hab hbc hg hq
  have hle : p ≤ h' := hmin h' hh' ⟨q / g + 1, hdown⟩
  exact Nat.mul_le_mul (Nat.le_refl g) hle

/-! ### 7) the least pre-period scales by g -/

theorem dilation_least_pre (a b c g p q : Nat) (ha : 0 < a) (hab : a < b)
    (hbc : b < c) (hg : 0 < g) (hL : IsLeastPre (grundy3 a b c) p q) :
    IsLeastPre (grundy3 (g*a) (g*b) (g*c)) (g*p) (g*q) := by
  obtain ⟨hev, hmin⟩ := hL
  constructor
  · exact dilation_evperiod_up a b c g p q ha hab hbc hg hev
  · intro m hm
    rcases Nat.eq_zero_or_pos q with hq0 | hq0
    · rw [hq0, Nat.mul_zero]
      exact Nat.zero_le m
    · -- minimality of q forces a failure exactly at q - 1
      have hnot : ¬ EvPeriod (grundy3 a b c) p (q - 1) := by
        intro hcon
        have := hmin (q - 1) hcon
        omega
      have hwit : grundy3 a b c (q - 1 + p) ≠ grundy3 a b c (q - 1) := by
        intro heqv
        apply hnot
        intro x hx
        rcases Nat.lt_or_ge x q with hlt | hge
        · have hxe : x = q - 1 := by omega
          rw [hxe]
          exact heqv
        · exact hev x hge
      -- the failure transports to y = g*q - 1 = g*(q-1) + (g-1) in the dilated game
      have hdil := dilation_grundy a b c g ha hab hbc hg
      by_cases hmy : m ≤ g * (q - 1) + (g - 1)
      · exfalso
        have hstep := hm (g * (q - 1) + (g - 1)) hmy
        rw [hdil (g * (q - 1) + (g - 1) + g * p),
          hdil (g * (q - 1) + (g - 1))] at hstep
        have i1 : (g * (q - 1) + (g - 1) + g * p) / g = q - 1 + p := by
          have e2 : g * (q - 1 + p) = g * (q - 1) + g * p := Nat.mul_add g (q - 1) p
          have e1 : g * (q - 1) + (g - 1) + g * p = g * (q - 1 + p) + (g - 1) := by
            omega
          rw [e1]
          exact div_idx_low g (q - 1 + p) (g - 1) hg (by omega)
        have i2 : (g * (q - 1) + (g - 1)) / g = q - 1 :=
          div_idx_low g (q - 1) (g - 1) hg (by omega)
        rw [i1, i2] at hstep
        exact hwit hstep
      · have e3 : g * q = g * (q - 1) + g := by
          have e4 : g * (q - 1 + 1) = g * (q - 1) + g * 1 := Nat.mul_add g (q - 1) 1
          have e5 : q - 1 + 1 = q := by omega
          rw [e5] at e4
          rw [Nat.mul_one] at e4
          exact e4
        omega

/-! ### 8) the P-set dilates: W0(gS) = { g*m + r : m ∈ W0(S), r < g } -/

theorem dilation_w0 (a b c g : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hg : 0 < g) :
    ∀ x, ppos3 (g*a) (g*b) (g*c) x = true ↔
      ∃ m r, ppos3 a b c m = true ∧ r < g ∧ x = g * m + r := by
  intro x
  have hdil := dilation_ppos a b c g ha hab hbc hg
  rw [hdil x]
  constructor
  · intro hx
    exact ⟨x / g, x % g, hx, Nat.mod_lt x hg, (Nat.div_add_mod x g).symm⟩
  · rintro ⟨m, r, hm, hr, rfl⟩
    rw [div_idx_low g m r hg hr]
    exact hm

/-! ### 9) Boolean (pure-period) variants for Remark 37 -/

/-- Every window `[x, x+c]` contains a P-position. -/
theorem ppos3_dense_true (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, ∃ y, x ≤ y ∧ y ≤ x + c ∧ ppos3 a b c y = true := by
  intro x
  cases h0 : ppos3 a b c (x + c) with
  | true => exact ⟨x + c, by omega, by omega, h0⟩
  | false =>
    cases h1 : ppos3 a b c (x + c - a) with
    | true => exact ⟨x + c - a, by omega, by omega, h1⟩
    | false =>
      cases h2 : ppos3 a b c (x + c - b) with
      | true => exact ⟨x + c - b, by omega, by omega, h2⟩
      | false =>
        cases h3 : ppos3 a b c x with
        | true => exact ⟨x, by omega, by omega, h3⟩
        | false =>
          exfalso
          have hT : ppos3 a b c (x + c) = true := by
            apply (ppos3_spec a b c (x + c)).mpr
            refine ⟨?_, ?_, ?_⟩
            · intro _ _
              exact h1
            · intro _ _
              exact h2
            · intro _ _
              have e : x + c - c = x := by omega
              rw [e]
              exact h3
          rw [hT] at h0
          exact Bool.noConfusion h0

/-- A P-position is followed by an N-position at distance `a`. -/
theorem pset_shift_a_false (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, ppos3 a b c x = true → ppos3 a b c (x + a) = false := by
  intro x hx
  cases hv : ppos3 a b c (x + a) with
  | false => rfl
  | true =>
    have h3 := (ppos3_spec a b c (x + a)).mp hv
    have hcl := h3.1 ha (by omega)
    have e : x + a - a = x := by omega
    rw [e, hx] at hcl
    exact Bool.noConfusion hcl

/-- Position 0 is always a P-position. -/
private theorem ppos3_zero (a b c : Nat) : ppos3 a b c 0 = true := by
  apply (ppos3_spec a b c 0).mpr
  refine ⟨?_, ?_, ?_⟩ <;> intro hp hle <;> exfalso <;> omega

/-- Any pure period of the dilated P-set is a multiple of g. -/
theorem pset_dilation_dvd (a b c g h : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hg : 0 < g) (hh : 0 < h)
    (hper : IsPeriod (ppos3 (g*a) (g*b) (g*c)) h) : g ∣ h := by
  by_cases hdvd : g ∣ h
  · exact hdvd
  · exfalso
    obtain ⟨k, r, hh_eq, hr_pos, hr_lt⟩ : ∃ k r, h = g * k + r ∧ 0 < r ∧ r < g :=
      ⟨h / g, h % g, (Nat.div_add_mod h g).symm,
        Nat.pos_of_ne_zero (fun h0 => hdvd (Nat.dvd_of_mod_eq_zero h0)),
        Nat.mod_lt h hg⟩
    have hdil := dilation_ppos a b c g ha hab hbc hg
    have claimA : ∀ n, ppos3 a b c (n + k) = ppos3 a b c n := by
      intro n
      have hstep := hper (g * n)
      rw [hdil (g * n + h), hdil (g * n), div_idx_A g n k r h hg hr_lt hh_eq,
        Nat.mul_div_cancel_left n hg] at hstep
      exact hstep
    have claimB : ∀ n, ppos3 a b c (n + k + 1) = ppos3 a b c n := by
      intro n
      have hstep := hper (g * n + (g - r))
      rw [hdil (g * n + (g - r) + h), hdil (g * n + (g - r)),
        div_idx_B g n k r h hg hr_lt hh_eq,
        div_idx_low g n (g - r) hg (by omega)] at hstep
      exact hstep
    -- constant from k on, and both 0 and a map into [k, ∞) with equal values
    have hstep : ∀ m, k ≤ m → ppos3 a b c (m + 1) = ppos3 a b c m := by
      intro m hm
      have hA := claimA (m - k)
      have hB := claimB (m - k)
      have e1 : m - k + k = m := by omega
      have e2 : m - k + k + 1 = m + 1 := by omega
      rw [e1] at hA
      rw [e2] at hB
      rw [hB, hA]
    have hconst := step_const (ppos3 a b c) k hstep
    have h0 : ppos3 a b c 0 = true := ppos3_zero a b c
    have hafalse : ppos3 a b c a = false := by
      have hsh := pset_shift_a_false a b c ha hab hbc 0 h0
      rw [Nat.zero_add] at hsh
      exact hsh
    have c1 := claimA 0
    rw [Nat.zero_add] at c1
    have c2 := hconst (a + k) (by omega)
    have c3 := claimA a
    have hcontra : ppos3 a b c a = ppos3 a b c 0 := by
      rw [← c3, c2, c1]
    rw [h0, hafalse] at hcontra
    exact Bool.noConfusion hcontra

/-- The least pure period of the P-set scales by g under dilation. -/
theorem pset_dilation_least (a b c g p : Nat) (ha : 0 < a) (hab : a < b)
    (hbc : b < c) (hg : 0 < g) (hpos : 0 < p)
    (hper : IsPeriod (ppos3 a b c) p)
    (hmin : ∀ d, 0 < d → d < p → ¬ IsPeriod (ppos3 a b c) d) :
    IsPeriod (ppos3 (g*a) (g*b) (g*c)) (g*p) ∧
    ∀ d, 0 < d → d < g*p → ¬ IsPeriod (ppos3 (g*a) (g*b) (g*c)) d := by
  have hdil := dilation_ppos a b c g ha hab hbc hg
  constructor
  · intro x
    rw [hdil (x + g * p), hdil x, Nat.add_mul_div_left x p hg]
    exact hper (x / g)
  · intro d hd hdlt hcon
    have hdvd := pset_dilation_dvd a b c g d ha hab hbc hg hd hcon
    obtain ⟨d', rfl⟩ := hdvd
    have hd' : 0 < d' := by
      rcases Nat.eq_zero_or_pos d' with h0 | h0
      · rw [h0, Nat.mul_zero] at hd
        exact absurd hd (Nat.lt_irrefl 0)
      · exact h0
    have hd'lt : d' < p := by
      rcases Nat.lt_or_ge d' p with hlt | hge
      · exact hlt
      · exfalso
        have hmono : g * p ≤ g * d' := Nat.mul_le_mul (Nat.le_refl g) hge
        omega
    have hsmall : IsPeriod (ppos3 a b c) d' := by
      intro n
      have hstep := hcon (g * n)
      rw [hdil (g * n + g * d'), hdil (g * n)] at hstep
      have i1 : (g * n + g * d') / g = n + d' := by
        rw [← Nat.mul_add, Nat.mul_div_cancel_left _ hg]
      rw [i1, Nat.mul_div_cancel_left n hg] at hstep
      exact hstep
    exact hmin d' hd' hd'lt hsmall

end SubGame



==> anc/lean-verification/SubGameLib/EvenHarmonic.lean <==
/-
  Paper Proposition 61: for the even harmonic shapes b = ka, k even
  (equivalently ε = 0 and η odd), every angle admissible for the period
  c + b is a multiple of a; consequently no primitive ruleset of that
  family (gcd(a,b,c) = 1, a ≥ 2) has an admissible angle for c + b.

  Proof route (as in the paper): the first clause of (T2) says the cyclic
  window ρ + Λ of length a misses 𝒵, i.e. the window start (ηa + ρ) mod P
  lies in Ω; `windows_case_v` evaluates Ω, giving ρ ≡ (multiple of a) or
  ρ ∈ [0, a] mod P; for 0 < ρ < a the base gap d = ηa ∈ D lands in Λ under
  the ρ-shift, violating the second clause.
-/
import SubGameLib.Theta
import SubGameLib.Windows

set_option linter.unusedVariables false

namespace SubGame

/-- Paper Proposition 61, containment clause: for b = ka with k even
    (ε = 0, η odd), T2 forces the angle to be a multiple of a. -/
theorem even_harmonic_cb (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hε : ep a b = 0) (hηodd : et a b % 2 = 1) :
    ∀ ρ, ρ < a + b → T2 a b ρ → ρ % a = 0 := by
  intro ρ hρ hT2
  obtain ⟨h1, h2⟩ := hT2
  have hdec := et_ep_dec a b
  have hb : b = et a b * a + a := by omega
  have hP : a + b = (et a b + 2) * a := by rw [Nat.add_mul]; omega
  have he1 : 1 ≤ et a b := by omega
  have hEAb : et a b * a + a = b := hb.symm
  have hEAlt : et a b * a < b := by omega
  have haEA : a ≤ et a b * a := by
    calc a = 1 * a := (Nat.one_mul a).symm
    _ ≤ et a b * a := Nat.mul_le_mul_right a he1
  -- ZB vanishes at the odd-block start ηa
  have hzbEA : ZB a b (et a b * a) = false := by
    obtain ⟨m, hm⟩ : ∃ m, et a b = 2*m + 1 := ⟨et a b / 2, by omega⟩
    have hmod : (et a b * a) % (2*a) = a := by
      have h0 := blk_mod_odd2 a m 0 ha
      have e : (2*m + 1)*a + 0 = et a b * a := by rw [hm]; omega
      rw [e] at h0
      simpa using h0
    unfold ZB
    have c1 : ¬ ((et a b * a) % (2*a) < a) := by omega
    have c2 : ¬ ((et a b + 1) * a ≤ et a b * a) := by
      rw [Nat.add_mul]; omega
    simp [c1, c2]
  -- Step 1: the window start (ηa + ρ) mod P lies in Ω
  have hΩ : OmegaB a b ((et a b * a + ρ) % (a + b)) = true := by
    unfold OmegaB
    rw [Bool.and_eq_true, List.all_eq_true]
    constructor
    · exact decide_eq_true (Nat.mod_lt _ (by omega))
    · intro i hi
      have hia : i < a := List.mem_range.mp hi
      have hLB : LB a b (et a b * a + i) = true := by
        unfold LB
        have hne : ¬ (et a b % 2 = 0) := by omega
        rw [if_neg hne]
        have e1 : et a b * a + ep a b ≤ et a b * a + i := by omega
        have e2 : et a b * a + i < (et a b + 1) * a := by
          rw [Nat.add_mul]; omega
        simp [e1, e2]
      have hr : et a b * a + i < a + b := by omega
      have hz := h1 (et a b * a + i) hr hLB
      have e : ((et a b * a + ρ) % (a+b) + i) % (a+b)
             = (et a b * a + i + ρ) % (a+b) := by
        rw [Nat.mod_add_mod]
        have : et a b * a + ρ + i = et a b * a + i + ρ := by omega
        rw [this]
      rw [e, hz]
      rfl
  -- Step 2: evaluate Ω by the window computation (case v)
  have hcase := (windows_case_v a b ha hab hε hηodd _).mp hΩ
  rcases hcase with ⟨j, hj1, hjle, hjeq⟩ | ⟨hlo, hhi⟩
  · -- window start is an odd multiple of a: ρ itself is a multiple of a
    have hkey : et a b * a + ρ
        = (a + b) * ((et a b * a + ρ) / (a + b)) + (2*j - 1) * a := by
      have h := Nat.div_add_mod (et a b * a + ρ) (a + b)
      rw [hjeq] at h
      omega
    generalize hq : (et a b * a + ρ) / (a + b) = q at hkey
    have hmul : (a + b) * q = ((et a b + 2) * q) * a := by
      rw [hP]
      calc (et a b + 2) * a * q = (et a b + 2) * (a * q) := Nat.mul_assoc _ _ _
      _ = (et a b + 2) * (q * a) := by rw [Nat.mul_comm a q]
      _ = (et a b + 2) * q * a := (Nat.mul_assoc _ _ _).symm
    have hρa : ρ % a = 0 := by
      have e : ρ = ((et a b + 2) * q) * a + (2*j - 1) * a - et a b * a := by
        rw [← hmul]; omega
      have hle : et a b * a ≤ ((et a b + 2) * q) * a + (2*j - 1) * a := by
        rw [← hmul]; omega
      have d1 : a ∣ ((et a b + 2) * q) * a := ⟨(et a b + 2) * q, Nat.mul_comm _ _⟩
      have d2 : a ∣ (2*j - 1) * a := ⟨2*j - 1, Nat.mul_comm _ _⟩
      have d3 : a ∣ et a b * a := ⟨et a b, Nat.mul_comm _ _⟩
      have hdvd : a ∣ ρ := by
        rw [e]
        exact Nat.dvd_sub (Nat.dvd_add d1 d2) d3
      obtain ⟨t, ht⟩ := hdvd
      rw [ht, Nat.mul_mod_right]
    exact hρa
  · -- window start in [ηa, (η+1)a]: then ρ ≤ a, and (0, a) is excluded
    have hs : (et a b * a + ρ) % (a + b) = et a b * a + ρ ∨ ρ ≥ a + b := by
      by_cases hlt : et a b * a + ρ < a + b
      · exact Or.inl (Nat.mod_eq_of_lt hlt)
      · right
        have hsub : (et a b * a + ρ) % (a+b) = et a b * a + ρ - (a+b) :=
          mod_sub2 (by omega) (by omega)
        rw [hsub] at hlo
        omega
    rcases hs with hseq | hbad
    · rw [hseq] at hlo hhi
      have hhi' : ρ ≤ a := by
        have e : (et a b + 1) * a = et a b * a + a := by rw [Nat.add_mul]; omega
        omega
      -- exclude 0 < ρ < a via the second clause at the gap d = ηa
      rcases Nat.eq_zero_or_pos ρ with h0 | hpos
      · rw [h0]; rfl
      rcases Nat.lt_or_ge ρ a with hlt | hge
      · exfalso
        have hDB : DB a b (et a b * a) = true := by
          unfold DB
          simp [haEA, hEAlt, hzbEA]
        have hLBfalse := h2 (et a b * a) (by omega) hDB
        have hmodeq : (et a b * a + ρ) % (a+b) = et a b * a + ρ :=
          Nat.mod_eq_of_lt (by omega)
        rw [hmodeq] at hLBfalse
        have hLBtrue : LB a b (et a b * a + ρ) = true := by
          unfold LB
          have hne : ¬ (et a b % 2 = 0) := by omega
          rw [if_neg hne]
          have e1 : et a b * a + ep a b ≤ et a b * a + ρ := by omega
          have e2 : et a b * a + ρ < (et a b + 1) * a := by
            rw [Nat.add_mul]; omega
          simp [e1, e2]
        rw [hLBfalse] at hLBtrue
        exact Bool.noConfusion hLBtrue
      · have : ρ = a := by omega
        rw [this, Nat.mod_self]
    · omega

/-- Paper Proposition 61, emptiness clause: no primitive ruleset with
    b = ka, k even, has an angle admissible for c + b. -/
theorem even_harmonic_cb_empty (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b)
    (hbc : b < c) (hε : ep a b = 0) (hηodd : et a b % 2 = 1)
    (hgcd : Nat.gcd (Nat.gcd a b) c = 1) :
    ¬ T2 a b (c % (a + b)) := by
  intro hT2
  have ha : 0 < a := by omega
  have hρ : c % (a+b) < a + b := Nat.mod_lt _ (by omega)
  have hmod := even_harmonic_cb a b ha hab hε hηodd (c % (a+b)) hρ hT2
  have hdec := et_ep_dec a b
  have hb : b = et a b * a + a := by omega
  have hab' : a ∣ b := by
    refine ⟨et a b + 1, ?_⟩
    rw [Nat.mul_add, Nat.mul_comm a (et a b), Nat.mul_one]; omega
  have haP : a ∣ (a + b) := Nat.dvd_add (Nat.dvd_refl a) hab'
  have haρ : a ∣ (c % (a+b)) := Nat.dvd_of_mod_eq_zero hmod
  have hac : a ∣ c := by
    have h := Nat.div_add_mod c (a + b)
    have h1 : a ∣ (a + b) * (c / (a+b)) := by
      obtain ⟨w, hw⟩ := haP
      exact ⟨w * (c / (a+b)), by rw [hw, Nat.mul_assoc]⟩
    have h2 : a ∣ (a + b) * (c / (a+b)) + c % (a+b) := Nat.dvd_add h1 haρ
    rwa [h] at h2
  have hagcd : a ∣ Nat.gcd (Nat.gcd a b) c :=
    Nat.dvd_gcd (Nat.dvd_gcd (Nat.dvd_refl a) hab') hac
  rw [hgcd] at hagcd
  have := Nat.eq_one_of_dvd_one hagcd
  omega

end SubGame


==> anc/lean-verification/SubGameLib/FinCount.lean <==
/-
  Minimal finite-counting toolkit over ranges, for Appendix B's counting
  argument.  `cnt p P = #{y < p : P y}`; provided are inclusion-exclusion
  (`cnt_union_inter`), monotonicity (`cnt_mono`), equality from a subset
  relation with equal counts (`cnt_subset_eq`), shift invariance
  (`cnt_shift`), and the per-tier residue count (`cnt_tier`).
-/
import SubGameLib.Engine

set_option linter.unusedVariables false

namespace SubGame

def cnt (p : Nat) (P : Nat → Bool) : Nat := ((List.range p).filter P).length

theorem cnt_le (p : Nat) (P : Nat → Bool) : cnt p P ≤ p := by
  unfold cnt
  have h := List.length_filter_le P (List.range p)
  rw [List.length_range] at h
  exact h

/-- Modular additivity (no subtraction): |A| + |B| = |A∪B| + |A∩B|. -/
theorem cnt_union_inter (p : Nat) (A B : Nat → Bool) :
    cnt p (fun y => A y || B y) + cnt p (fun y => A y && B y)
      = cnt p A + cnt p B := by
  induction p with
  | zero => simp [cnt]
  | succ p ih =>
    simp only [cnt, List.range_succ, List.filter_append, List.length_append] at ih ⊢
    rcases hA : A p <;> rcases hB : B p <;> simp [hA, hB] <;> omega

/-- Pointwise implication is monotone in count. -/
theorem cnt_mono (p : Nat) (A B : Nat → Bool)
    (h : ∀ y, y < p → A y = true → B y = true) : cnt p A ≤ cnt p B := by
  induction p with
  | zero => simp [cnt]
  | succ p ih =>
    have h' : ∀ y, y < p → A y = true → B y = true := fun y hy => h y (Nat.lt_succ_of_lt hy)
    have ihp := ih h'
    simp only [cnt, List.range_succ, List.filter_append, List.length_append] at ihp ⊢
    rcases hA : A p with _ | _
    · simp [hA]
      omega
    · have hBp : B p = true := h p (Nat.lt_succ_self p) hA
      simp [hA, hBp]
      omega

/-- Subset with equal counts is equality. -/
theorem cnt_subset_eq (p : Nat) (A B : Nat → Bool)
    (h : ∀ y, y < p → A y = true → B y = true)
    (he : cnt p A = cnt p B) :
    ∀ y, y < p → B y = true → A y = true := by
  have hac0 : ∀ y, (A y && (B y && !(A y))) = false := by
    intro y
    rcases hAy : A y with _ | _ <;> simp
  have hUnion : ∀ y, y < p → (A y || (B y && !(A y))) = B y := by
    intro y hy
    rcases hAy : A y with _ | _
    · simp
    · have hBy := h y hy hAy
      simp [hBy]
  have heq : cnt p (fun y => A y || (B y && !(A y))) = cnt p B := by
    unfold cnt
    congr 1
    apply List.filter_congr
    intro x hx
    exact hUnion x (List.mem_range.mp hx)
  have hzero : cnt p (fun y => A y && (B y && !(A y))) = 0 := by
    unfold cnt
    have hnil : (List.range p).filter (fun y => A y && (B y && !(A y))) = [] := by
      apply List.filter_eq_nil_iff.mpr
      intro a _
      rw [hac0 a]
      simp
    rw [hnil]
    rfl
  have hu := cnt_union_inter p A (fun y => B y && !(A y))
  rw [heq, hzero, he] at hu
  have hC0 : cnt p (fun y => B y && !(A y)) = 0 := by omega
  have hCnil : (List.range p).filter (fun y => B y && !(A y)) = [] := by
    have hlen : ((List.range p).filter (fun y => B y && !(A y))).length = 0 := hC0
    exact List.eq_nil_of_length_eq_zero hlen
  have hCall : ∀ y, y ∈ List.range p → ¬ (B y && !(A y)) = true :=
    List.filter_eq_nil_iff.mp hCnil
  intro y hy hBy
  rcases hAy : A y with _ | _
  · exfalso
    have hCy : (B y && !(A y)) = true := by simp [hAy, hBy]
    exact (hCall y (List.mem_range.mpr hy)) hCy
  · rfl

/-- Counting a shifted predicate: if W lives below p − s, then
    #{y < p : s ≤ y ∧ W (y−s)} = #{y < p : W y}. -/
theorem cnt_shift (p s : Nat) (W : Nat → Bool) (hs : s ≤ p)
    (hW : ∀ y, W y = true → y < p - s) :
    cnt p (fun y => decide (s ≤ y) && W (y - s)) = cnt p W := by
  have hps : s + (p - s) = p := by omega
  have hps2 : (p - s) + s = p := by omega
  have key1 := @List.range_add s (p - s)
  rw [hps] at key1
  have hleftzero : (List.range s).filter (fun y => decide (s ≤ y) && W (y - s)) = [] := by
    apply List.filter_eq_nil_iff.mpr
    intro a ha hcontra
    have halt : a < s := List.mem_range.mp ha
    have hnle : ¬ (s ≤ a) := by omega
    simp [hnle] at hcontra
  have hQeq : (fun x => decide (s ≤ s + x) && W (s + x - s)) = W := by
    funext x
    have h1 : s ≤ s + x := by omega
    have h2 : s + x - s = x := by omega
    simp [h1, h2]
  have hLHS : cnt p (fun y => decide (s ≤ y) && W (y - s)) = cnt (p - s) W := by
    unfold cnt
    rw [key1, List.filter_append, List.length_append, hleftzero]
    have hfm : (List.map (fun x => s + x) (List.range (p - s))).filter
        (fun y => decide (s ≤ y) && W (y - s))
        = List.map (fun x => s + x)
            ((List.range (p - s)).filter (fun x => decide (s ≤ s + x) && W (s + x - s))) :=
      List.filter_map
    rw [hfm, hQeq, List.length_map]
    simp
  have key2 := @List.range_add (p - s) s
  rw [hps2] at key2
  have hrightzero : (List.range s).filter (fun x => W (p - s + x)) = [] := by
    apply List.filter_eq_nil_iff.mpr
    intro a _ hcontra
    have hlt := hW (p - s + a) hcontra
    omega
  have hRHS : cnt p W = cnt (p - s) W := by
    unfold cnt
    rw [key2, List.filter_append, List.length_append]
    have hfm2 : (List.map (fun x => p - s + x) (List.range s)).filter W
        = List.map (fun x => p - s + x) ((List.range s).filter (fun x => W (p - s + x))) :=
      List.filter_map
    rw [hfm2, hrightzero]
    simp
  rw [hLHS, hRHS]

/-- Private helper: #{i < n : k ≤ i} = n − k (Nat-truncated). -/
private theorem cnt_ge (n k : Nat) : cnt n (fun i => decide (k ≤ i)) = n - k := by
  induction n with
  | zero => simp [cnt]
  | succ n ih =>
    simp only [cnt, List.range_succ, List.filter_append, List.length_append] at ih ⊢
    by_cases hk : k ≤ n
    · simp [hk]
      omega
    · simp [hk]
      omega

/-- Private helper: splitting a count over a sum of ranges via a shift. -/
private theorem cnt_range_add (n m : Nat) (P : Nat → Bool) :
    cnt (n + m) P = cnt n P + cnt m (fun x => P (n + x)) := by
  have key := @List.range_add n m
  unfold cnt
  rw [key, List.filter_append, List.length_append]
  have hfm : (List.map (fun x => n + x) (List.range m)).filter P
      = List.map (fun x => n + x) ((List.range m).filter (fun x => P (n + x))) :=
    List.filter_map
  rw [hfm, List.length_map]

/-- Private helper: within a tier of length m, the "i < a" cutoff is the only
    part of range m that matters, so the count shrinks to range a. -/
private theorem stepA (m a e B : Nat) (ham : a ≤ m) :
    cnt m (fun i => decide (i < a) && decide (a - e ≤ (B + i) % a))
      = cnt a (fun i => decide (a - e ≤ (B + i) % a)) := by
  have hma : a + (m - a) = m := by omega
  have key := @List.range_add a (m - a)
  rw [hma] at key
  unfold cnt
  rw [key, List.filter_append, List.length_append]
  have hfm : (List.map (fun x => a + x) (List.range (m - a))).filter
      (fun i => decide (i < a) && decide (a - e ≤ (B + i) % a))
      = List.map (fun x => a + x)
          ((List.range (m - a)).filter
            (fun x => decide (a + x < a) && decide (a - e ≤ (B + (a + x)) % a))) :=
    List.filter_map
  rw [hfm]
  have hzero : (List.range (m - a)).filter
      (fun x => decide (a + x < a) && decide (a - e ≤ (B + (a + x)) % a)) = [] := by
    apply List.filter_eq_nil_iff.mpr
    intro x _ hcontra
    have h1 : (decide (a + x < a) : Bool) = true ∧ decide (a - e ≤ (B + (a+x)) % a) = true :=
      (Bool.and_eq_true _ _).mp hcontra
    have h2 : a + x < a := of_decide_eq_true h1.1
    omega
  rw [hzero]
  have hcongr : (List.range a).filter (fun i => decide (i < a) && decide (a - e ≤ (B + i) % a))
      = (List.range a).filter (fun i => decide (a - e ≤ (B + i) % a)) := by
    apply List.filter_congr
    intro x hx
    have hxa : x < a := List.mem_range.mp hx
    simp [hxa]
  rw [hcongr]
  simp

/-- Private helper: for a base b < a, as i ranges over [0,a), (b+i) % a hits
    every residue exactly once, so exactly e of them land in [a−e, a). -/
private theorem stepC (a e b : Nat) (ha : 0 < a) (hea : e ≤ a) (hba : b < a) :
    cnt a (fun i => decide (a - e ≤ (b + i) % a)) = e := by
  have key := @List.range_add (a - b) b
  have hab : (a - b) + b = a := by omega
  rw [hab] at key
  unfold cnt
  rw [key, List.filter_append, List.length_append]
  have hcongr1 : (List.range (a - b)).filter (fun i => decide (a - e ≤ (b + i) % a))
      = (List.range (a - b)).filter (fun i => decide (a - e ≤ b + i)) := by
    apply List.filter_congr
    intro x hx
    have hxt : x < a - b := List.mem_range.mp hx
    have hlt : b + x < a := by omega
    rw [Nat.mod_eq_of_lt hlt]
  rw [hcongr1]
  have hiff1 : (List.range (a-b)).filter (fun i => decide (a - e ≤ b + i))
      = (List.range (a-b)).filter (fun i => decide (a - e - b ≤ i)) := by
    apply List.filter_congr
    intro x _
    rw [decide_eq_decide]
    omega
  rw [hiff1]
  have hpart1 := cnt_ge (a - b) (a - e - b)
  unfold cnt at hpart1
  rw [hpart1]
  have hfm : (List.map (fun x => (a-b) + x) (List.range b)).filter
      (fun i => decide (a - e ≤ (b + i) % a))
      = List.map (fun x => (a-b)+x)
          ((List.range b).filter (fun x => decide (a - e ≤ (b + ((a-b)+x)) % a))) :=
    List.filter_map
  rw [hfm, List.length_map]
  have hcongr2 : (List.range b).filter (fun x => decide (a - e ≤ (b + ((a-b)+x)) % a))
      = (List.range b).filter (fun x => decide (a - e ≤ x)) := by
    apply List.filter_congr
    intro x hx
    have hxb : x < b := List.mem_range.mp hx
    have heqarg : b + ((a - b) + x) = a + x := by omega
    rw [heqarg, Nat.add_mod_left, Nat.mod_eq_of_lt (by omega : x < a)]
  rw [hcongr2]
  have hpart2 := cnt_ge b (a - e)
  unfold cnt at hpart2
  rw [hpart2]
  omega

/-- Private helper: one tier of length m (with a ≤ m) contributes exactly e,
    for any base offset B — combines stepA (shrink m to a) with stepC
    (reduce the base to B % a and count residues). -/
private theorem tier_count (m a e B : Nat) (ha : 0 < a) (ham : a ≤ m) (hea : e ≤ a) :
    cnt m (fun i => decide (i < a) && decide (a - e ≤ (B + i) % a)) = e := by
  rw [stepA m a e B ham]
  have hb : B % a < a := Nat.mod_lt B ha
  have hval : ∀ x, x < a → (B + x) % a = (B % a + x) % a := by
    intro x hxa
    have step1 := Nat.add_mod B x a
    have step2 : x % a = x := Nat.mod_eq_of_lt hxa
    rw [step2] at step1
    exact step1
  have hcongrB : cnt a (fun i => decide (a - e ≤ (B + i) % a))
      = cnt a (fun i => decide (a - e ≤ (B % a + i) % a)) := by
    unfold cnt
    congr 1
    apply List.filter_congr
    intro x hx
    rw [hval x (List.mem_range.mp hx)]
  rw [hcongrB]
  exact stepC a e (B % a) ha hea hb

/-- Tier count: #{n < J*m : n % m < a ∧ n % a ≥ a − e} = J * e,
    for e ≤ a ≤ m (the count is e per tier of length m, J tiers). -/
theorem cnt_tier (J m a e : Nat) (ha : 0 < a) (ham : a ≤ m) (hea : e ≤ a) :
    cnt (J * m) (fun n => decide (n % m < a) && decide (a - e ≤ n % a)) = J * e := by
  induction J with
  | zero => simp [cnt]
  | succ J ih =>
    have hsm : (J + 1) * m = J * m + m := Nat.succ_mul J m
    rw [hsm, cnt_range_add, ih]
    have hcongr : cnt m (fun x => decide ((J*m+x) % m < a) && decide (a - e ≤ (J*m+x) % a))
        = cnt m (fun i => decide (i < a) && decide (a - e ≤ (J*m + i) % a)) := by
      unfold cnt
      congr 1
      apply List.filter_congr
      intro x hx
      have hxm : x < m := List.mem_range.mp hx
      have hxmod : (J*m + x) % m = x := by
        rw [Nat.mul_add_mod']
        exact Nat.mod_eq_of_lt hxm
      rw [hxmod]
    rw [hcongr, tier_count m a e (J*m) ha ham hea]
    exact (Nat.succ_mul J e).symm

end SubGame


==> anc/lean-verification/SubGameLib/FineWilf.lean <==
/-
  Fine–Wilf for Boolean words, and paper Lemma 54 (small periods force the
  base pattern when c ≥ 2(a+b)).

  fine_wilf: if f has periods p and q on the finite range [0, N) and
  N ≥ p + q − gcd(p,q), then f has period gcd(p,q) on [0, N).
  Proved by Euclidean descent on p + q. For p = q the statement is the
  hypothesis itself. For p < q, composing the two given periods yields
  period q − p on [0, N − p), the range bound descends since
  gcd(p, q) = gcd(p, q−p), and the inductive call gives period gcd(p, q)
  there; extend_period then propagates it back to [0, N) using the
  p-periodicity — for x below p it bridges over the top of [0, p) with one
  forward p-step and a chain of gcd-steps inside the base window (g_chain).
  The case q < p is symmetric.

  smallperiod (paper Lemma 54): if ppos3 a b c is purely periodic with some
  period p ≤ a+b and c ≥ 2(a+b), then it equals ppos2 a b everywhere.
  Below c the two agree (below_c) and ppos2 is (a+b)-periodic
  (ppos2_periodic), so ppos3 carries both periods p and a+b on [0, c);
  c ≥ 2(a+b) ≥ p + (a+b) − gcd, so fine_wilf gives period
  g := gcd(p, a+b) on [0, c). refine_period upgrades the windowed
  g-periodicity (using the pure p-period) to all of ℕ, hence ppos3 is
  (a+b)-periodic everywhere (period_dvd), and folding down by a+b matches
  it with ppos2 pointwise.
-/
import SubGameLib.MainW0

set_option linter.unusedVariables false

namespace SubGame

/-- Chain lemma: if `f` has period `g` on `[0, B)`, then shifting by `k`
    copies of `g` still agrees with `f`, as long as we stay under `B`. -/
private theorem g_chain (f : Nat → Bool) (g B : Nat)
    (hg : ∀ x, x + g < B → f (x + g) = f x) :
    ∀ k x, x + g * k < B → f (x + g * k) = f x := by
  intro k
  induction k with
  | zero => intro x _; simp
  | succ n ih =>
    intro x hx
    have e : g * (n + 1) = g * n + g := Nat.mul_succ g n
    have step1 : x + g < B := by omega
    have hstep : f (x + g) = f x := hg x step1
    have hx'' : (x + g) + g * n < B := by omega
    have step2 : f ((x + g) + g * n) = f (x + g) := ih (x + g) hx''
    have goal_eq : x + g * (n + 1) = (x + g) + g * n := by omega
    rw [goal_eq, step2, hstep]

/-- Extend a `g`-periodicity known only up to `N - p` to the full bound `N`,
    using a `p`-periodicity known up to `N` and `g ∣ p`. This is the
    "extend the gcd-periodicity from [0, N−p) back to [0, N)" step of the
    Fine–Wilf induction. -/
private theorem extend_period (f : Nat → Bool) (p g N : Nat) (hp : 0 < p) (hg : 0 < g)
    (hgdvdp : g ∣ p) (hpNp : p ≤ N - p)
    (hfp : ∀ x, x + p < N → f (x + p) = f x)
    (hbase : ∀ x, x + g < N - p → f (x + g) = f x) :
    ∀ x, x + g < N → f (x + g) = f x := by
  apply strongInd (fun x => x + g < N → f (x + g) = f x)
  intro x ih hx
  by_cases hxp : p ≤ x
  · -- x ≥ p: shift down by p, use ih at x - p
    have step1 : f ((x - p + g) + p) = f (x - p + g) := hfp (x - p + g) (by omega)
    have e1 : (x - p + g) + p = x + g := by omega
    rw [e1] at step1
    have step2 : f ((x - p) + g) = f (x - p) := ih (x - p) (by omega) (by omega)
    have step3 : f ((x - p) + p) = f (x - p) := hfp (x - p) (by omega)
    have e3 : (x - p) + p = x := by omega
    rw [e3] at step3
    exact step1.trans (step2.trans step3.symm)
  · -- x < p
    have hxp' : x < p := by omega
    by_cases hxgp : x + g < p
    · exact hbase x (by omega)
    · -- x + g ≥ p: bridge over the top of [0,p) via one hfp step forward
      -- plus a chain of g-steps within the base window.
      obtain ⟨m, hm⟩ := hgdvdp
      have hm0 : 0 < m := by
        rcases Nat.eq_zero_or_pos m with h0 | h0
        · rw [h0, Nat.mul_zero] at hm; omega
        · exact h0
      obtain ⟨j, hj⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.pos_iff_ne_zero.mp hm0)
      have hp2 : p = g * j + g := by
        rw [hj, Nat.mul_succ] at hm
        exact hm
      have hy_def : x + g - p + g * j = x := by omega
      have hyp_bound : (x + g - p) + p < N := by omega
      have step1 : f ((x + g - p) + p) = f (x + g - p) := hfp (x + g - p) hyp_bound
      have e1 : (x + g - p) + p = x + g := by omega
      rw [e1] at step1
      have hchain_bound : (x + g - p) + g * j < N - p := by omega
      have step2 := g_chain f g (N - p) hbase j (x + g - p) hchain_bound
      rw [hy_def] at step2
      exact step1.trans step2.symm

theorem fine_wilf (f : Nat → Bool) (p q N : Nat) (hp : 0 < p) (hq : 0 < q)
    (hN : p + q - Nat.gcd p q ≤ N)
    (hfp : ∀ x, x + p < N → f (x + p) = f x)
    (hfq : ∀ x, x + q < N → f (x + q) = f x) :
    ∀ x, x + Nat.gcd p q < N → f (x + Nat.gcd p q) = f x := by
  rcases Nat.lt_trichotomy p q with hlt | heq | hlt
  · -- p < q: descend to (p, q - p, N - p)
    have hgeq : Nat.gcd p (q - p) = Nat.gcd p q := Nat.gcd_sub_self_right (Nat.le_of_lt hlt)
    have hd : 0 < q - p := by omega
    have hN' : p + (q - p) - Nat.gcd p (q - p) ≤ N - p := by
      rw [hgeq]
      have hle : Nat.gcd p q ≤ q := Nat.gcd_le_right p hq
      omega
    have hfp' : ∀ x, x + p < N - p → f (x + p) = f x := by
      intro x hx; exact hfp x (by omega)
    have hfd' : ∀ x, x + (q - p) < N - p → f (x + (q - p)) = f x := by
      intro x hx
      have hxq : x + q < N := by omega
      have e1 : f (x + q) = f x := hfq x hxq
      have e2 : (x + (q - p)) + p = x + q := by omega
      have e3 : f ((x + (q - p)) + p) = f (x + (q - p)) := hfp (x + (q - p)) (by omega)
      rw [e2] at e3
      exact e3.symm.trans e1
    have IH := fine_wilf f p (q - p) (N - p) hp hd hN' hfp' hfd'
    have hbase : ∀ x, x + Nat.gcd p q < N - p → f (x + Nat.gcd p q) = f x := by
      intro x hx
      rw [← hgeq]
      rw [← hgeq] at hx
      exact IH x hx
    have hgdvd : Nat.gcd p q ∣ p := Nat.gcd_dvd_left p q
    have hgpos : 0 < Nat.gcd p q := Nat.gcd_pos_of_pos_left q hp
    have hpNp : p ≤ N - p := by
      have hgeq2 : Nat.gcd p (q - p) ∣ (q - p) := Nat.gcd_dvd_right p (q - p)
      rw [hgeq] at hgeq2
      have hle2 : Nat.gcd p q ≤ q - p := Nat.le_of_dvd hd hgeq2
      omega
    exact extend_period f p (Nat.gcd p q) N hp hgpos hgdvd hpNp hfp hbase
  · -- p = q: gcd p p = p, this is exactly hfp
    subst heq
    rw [Nat.gcd_self]
    intro x hx
    exact hfp x hx
  · -- q < p: descend to (q, p - q, N - q), symmetric to the p < q case
    have hgeq : Nat.gcd q (p - q) = Nat.gcd q p := Nat.gcd_sub_self_right (Nat.le_of_lt hlt)
    have hd : 0 < p - q := by omega
    have hN' : q + (p - q) - Nat.gcd q (p - q) ≤ N - q := by
      rw [hgeq]
      have hle : Nat.gcd q p ≤ p := Nat.gcd_le_right q hp
      have hcomm : Nat.gcd q p = Nat.gcd p q := Nat.gcd_comm q p
      omega
    have hfq' : ∀ x, x + q < N - q → f (x + q) = f x := by
      intro x hx; exact hfq x (by omega)
    have hfd' : ∀ x, x + (p - q) < N - q → f (x + (p - q)) = f x := by
      intro x hx
      have hxp : x + p < N := by omega
      have e1 : f (x + p) = f x := hfp x hxp
      have e2 : (x + (p - q)) + q = x + p := by omega
      have e3 : f ((x + (p - q)) + q) = f (x + (p - q)) := hfq (x + (p - q)) (by omega)
      rw [e2] at e3
      exact e3.symm.trans e1
    have IH := fine_wilf f q (p - q) (N - q) hq hd hN' hfq' hfd'
    have hbase : ∀ x, x + Nat.gcd q p < N - q → f (x + Nat.gcd q p) = f x := by
      intro x hx
      rw [← hgeq]
      rw [← hgeq] at hx
      exact IH x hx
    have hgdvd : Nat.gcd q p ∣ q := Nat.gcd_dvd_left q p
    have hgpos : 0 < Nat.gcd q p := Nat.gcd_pos_of_pos_left p hq
    have hqNq : q ≤ N - q := by
      have hgeq2 : Nat.gcd q (p - q) ∣ (p - q) := Nat.gcd_dvd_right q (p - q)
      rw [hgeq] at hgeq2
      have hle2 : Nat.gcd q p ≤ p - q := Nat.le_of_dvd hd hgeq2
      omega
    have final := extend_period f q (Nat.gcd q p) N hq hgpos hgdvd hqNq hfq hbase
    intro x hx
    rw [Nat.gcd_comm p q] at hx ⊢
    exact final x hx
termination_by p + q
decreasing_by
  all_goals omega

/-- Unbounded `g`-periodicity plus `g ∣ d` gives unbounded `d`-periodicity. -/
private theorem period_dvd (f : Nat → Bool) (g d : Nat)
    (hper : ∀ x, f (x + g) = f x) (hdvd : g ∣ d) :
    ∀ x, f (x + d) = f x := by
  obtain ⟨k, hk⟩ := hdvd
  subst hk
  intro x
  induction k with
  | zero => simp
  | succ n ih =>
    have e : x + g * (n + 1) = (x + g * n) + g := by
      have hms : g * (n + 1) = g * n + g := Nat.mul_succ g n
      omega
    rw [e, hper (x + g * n), ih]

theorem smallperiod (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hp : 0 < p) (hpab : p ≤ a + b) (hc : 2*(a+b) ≤ c)
    (hper : ∀ x, ppos3 a b c (x + p) = ppos3 a b c x) :
    ∀ x, ppos3 a b c x = ppos2 a b x := by
  have hab_pos : 0 < a + b := by omega
  -- ppos3 and ppos2 agree below c, and ppos2 is (a+b)-periodic, so ppos3
  -- is windowed-(a+b)-periodic below c too.
  have hfq_win : ∀ x, x + (a + b) < c → ppos3 a b c (x + (a + b)) = ppos3 a b c x := by
    intro x hx
    have h1 : ppos3 a b c (x + (a + b)) = ppos2 a b (x + (a + b)) := below_c a b c (x + (a+b)) hx
    have h2 : ppos2 a b (x + (a + b)) = ppos2 a b x := ppos2_periodic a b ha hab x
    have hxc : x < c := by omega
    have h3 : ppos2 a b x = ppos3 a b c x := (below_c a b c x hxc).symm
    rw [h1, h2, h3]
  have hN : p + (a + b) - Nat.gcd p (a + b) ≤ c := by
    have hle : Nat.gcd p (a + b) ≤ a + b := Nat.gcd_le_right p hab_pos
    omega
  have hfp_win : ∀ x, x + p < c → ppos3 a b c (x + p) = ppos3 a b c x := by
    intro x _; exact hper x
  -- Fine–Wilf on [0, c): ppos3 has period g := gcd(p, a+b) there.
  have hgwin := fine_wilf (ppos3 a b c) p (a + b) c hp hab_pos hN hfp_win hfq_win
  have hbase : ∀ r, r < p → ppos3 a b c (r + Nat.gcd p (a + b)) = ppos3 a b c r := by
    intro r hr
    have hgle : Nat.gcd p (a + b) ≤ a + b := Nat.gcd_le_right p hab_pos
    exact hgwin r (by omega)
  -- ppos3 has period p everywhere (hyp) plus g-periodicity on [0,p), so by
  -- refine_period ppos3 has period g everywhere.
  have hgperiod : ∀ x, ppos3 a b c (x + Nat.gcd p (a + b)) = ppos3 a b c x :=
    refine_period (ppos3 a b c) p (Nat.gcd p (a + b)) hp hper hbase
  -- g ∣ (a+b), so ppos3 has period (a+b) everywhere too.
  have hgdvd : Nat.gcd p (a + b) ∣ (a + b) := Nat.gcd_dvd_right p (a + b)
  have habperiod : ∀ x, ppos3 a b c (x + (a + b)) = ppos3 a b c x :=
    period_dvd (ppos3 a b c) (Nat.gcd p (a + b)) (a + b) hgperiod hgdvd
  -- Both ppos3 and ppos2 are (a+b)-periodic everywhere and agree below c;
  -- fold everything down by (a+b) via strong induction.
  apply strongInd (fun x => ppos3 a b c x = ppos2 a b x)
  intro x ih
  by_cases hxc : x < c
  · exact below_c a b c x hxc
  · have hcx : c ≤ x := Nat.le_of_not_lt hxc
    have hxab : a + b ≤ x := by omega
    have e1 : ppos3 a b c x = ppos3 a b c (x - (a + b)) := by
      have hh := habperiod (x - (a + b))
      have e2 : (x - (a + b)) + (a + b) = x := by omega
      rw [e2] at hh
      exact hh
    have e3 : ppos2 a b x = ppos2 a b (x - (a + b)) := by
      have hh := ppos2_periodic a b ha hab (x - (a + b))
      have e4 : (x - (a + b)) + (a + b) = x := by omega
      rw [e4] at hh
      exact hh
    rw [e1, e3]
    exact ih (x - (a + b)) (by omega)

end SubGame


==> anc/lean-verification/SubGameLib/Grundy.lean <==
/-
  Grundy (nim-value) theory for the three-move game {a,b,c} (paper §5):
  `mex4` (a mex correct for lists whose mex is at most 4), the nim-value
  function `grundy3` with its unfolding `grundy3_eq`, the bound
  `grundy3_le_three`, the identification of the zero set with the
  P-positions (`grundy3_zero`), and Ferguson's pairing `ferguson`
  (paper Lemma 10): grundy3 x = 0 iff grundy3 (x + a) = 1.
-/
import SubGameLib.Engine

set_option linter.unusedVariables false
set_option linter.unusedSimpArgs false

namespace SubGame

/-- mex of a list of naturals, correct for lists whose mex is at most 4.
    (If `l` also contains `4` -- i.e. `l ⊇ {0,1,2,3,4}` -- the true mex is `≥ 5`;
    `mex4` returns `5` in that pathological case so that `mex4 l ≤ 4` correctly rules
    it out, rather than silently returning the wrong value `4`.) -/
def mex4 (l : List Nat) : Nat :=
  if l.contains 0 then
    if l.contains 1 then
      if l.contains 2 then
        if l.contains 3 then
          if l.contains 4 then 5 else 4
        else 3
      else 2
    else 1
  else 0

theorem mex4_not_mem (l : List Nat) (h : mex4 l ≤ 4) : l.contains (mex4 l) = false := by
  by_cases h0 : l.contains 0 = true
  · by_cases h1 : l.contains 1 = true
    · by_cases h2 : l.contains 2 = true
      · by_cases h3 : l.contains 3 = true
        · by_cases h4 : l.contains 4 = true
          · exfalso
            have he : mex4 l = 5 := by
              unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_pos h3, if_pos h4]
            omega
          · have he : mex4 l = 4 := by
              unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_pos h3, if_neg h4]
            rw [he]
            exact Bool.of_not_eq_true h4
        · have he : mex4 l = 3 := by
            unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_neg h3]
          rw [he]
          exact Bool.of_not_eq_true h3
      · have he : mex4 l = 2 := by
          unfold mex4; rw [if_pos h0, if_pos h1, if_neg h2]
        rw [he]
        exact Bool.of_not_eq_true h2
    · have he : mex4 l = 1 := by
        unfold mex4; rw [if_pos h0, if_neg h1]
      rw [he]
      exact Bool.of_not_eq_true h1
  · have he : mex4 l = 0 := by
      unfold mex4; rw [if_neg h0]
    rw [he]
    exact Bool.of_not_eq_true h0

theorem mex4_lt_mem (l : List Nat) (m : Nat) (h : m < mex4 l) : l.contains m = true := by
  by_cases h0 : l.contains 0 = true
  · by_cases h1 : l.contains 1 = true
    · by_cases h2 : l.contains 2 = true
      · by_cases h3 : l.contains 3 = true
        · by_cases h4 : l.contains 4 = true
          · have he : mex4 l = 5 := by
              unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_pos h3, if_pos h4]
            rw [he] at h
            have hm : m = 0 ∨ m = 1 ∨ m = 2 ∨ m = 3 ∨ m = 4 := by omega
            rcases hm with rfl | rfl | rfl | rfl | rfl <;> assumption
          · have he : mex4 l = 4 := by
              unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_pos h3, if_neg h4]
            rw [he] at h
            have hm : m = 0 ∨ m = 1 ∨ m = 2 ∨ m = 3 := by omega
            rcases hm with rfl | rfl | rfl | rfl <;> assumption
        · have he : mex4 l = 3 := by
            unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_neg h3]
          rw [he] at h
          have hm : m = 0 ∨ m = 1 ∨ m = 2 := by omega
          rcases hm with rfl | rfl | rfl <;> assumption
      · have he : mex4 l = 2 := by
          unfold mex4; rw [if_pos h0, if_pos h1, if_neg h2]
        rw [he] at h
        have hm : m = 0 ∨ m = 1 := by omega
        rcases hm with rfl | rfl <;> assumption
    · have he : mex4 l = 1 := by
        unfold mex4; rw [if_pos h0, if_neg h1]
      rw [he] at h
      have hm : m = 0 := by omega
      subst hm
      exact h0
  · have he : mex4 l = 0 := by
      unfold mex4; rw [if_neg h0]
    rw [he] at h
    exact absurd h (by omega)

/-- The options list of x in {a,b,c} (empty entries for illegal moves). -/
def opts (g : Nat → Nat) (a b c x : Nat) : List Nat :=
  (if 0 < a ∧ a ≤ x then [g (x - a)] else []) ++
  (if 0 < b ∧ b ≤ x then [g (x - b)] else []) ++
  (if 0 < c ∧ c ≤ x then [g (x - c)] else [])

/-- The Grundy (nim-value) function of {a,b,c}. -/
def grundy3 (a b c : Nat) : Nat → Nat := fun x =>
  mex4 ((if h : 0 < a ∧ a ≤ x then [grundy3 a b c (x - a)] else []) ++
        (if h : 0 < b ∧ b ≤ x then [grundy3 a b c (x - b)] else []) ++
        (if h : 0 < c ∧ c ≤ x then [grundy3 a b c (x - c)] else []))
termination_by x => x
decreasing_by
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1

/-- Unfolding equation in terms of `opts`. -/
theorem grundy3_eq (a b c x : Nat) :
    grundy3 a b c x = mex4 (opts (grundy3 a b c) a b c x) := by
  rw [grundy3]
  unfold opts
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [dif_pos hA, dif_pos hB, dif_pos hC, if_pos hA, if_pos hB, if_pos hC]
      · rw [dif_pos hA, dif_pos hB, dif_neg hC, if_pos hA, if_pos hB, if_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [dif_pos hA, dif_neg hB, dif_pos hC, if_pos hA, if_neg hB, if_pos hC]
      · rw [dif_pos hA, dif_neg hB, dif_neg hC, if_pos hA, if_neg hB, if_neg hC]
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [dif_neg hA, dif_pos hB, dif_pos hC, if_neg hA, if_pos hB, if_pos hC]
      · rw [dif_neg hA, dif_pos hB, dif_neg hC, if_neg hA, if_pos hB, if_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [dif_neg hA, dif_neg hB, dif_pos hC, if_neg hA, if_neg hB, if_pos hC]
      · rw [dif_neg hA, dif_neg hB, dif_neg hC, if_neg hA, if_neg hB, if_neg hC]

/-- Pigeonhole: a `Nodup` list `vs` all of whose entries occur in `l` cannot be
    longer than `l`. -/
private theorem nodup_mem_length :
    ∀ (vs l : List Nat), vs.Nodup → (∀ v ∈ vs, v ∈ l) → vs.length ≤ l.length
  | [], l, _, _ => Nat.zero_le _
  | v0 :: vs, l, hnd, hmem => by
      have hv0 : v0 ∈ l := hmem v0 List.mem_cons_self
      have hnd' : vs.Nodup := (List.nodup_cons.mp hnd).2
      have hv0notin : v0 ∉ vs := (List.nodup_cons.mp hnd).1
      have hsub : ∀ v ∈ vs, v ∈ l.erase v0 := by
        intro v hv
        have hne : v ≠ v0 := fun he => hv0notin (he ▸ hv)
        exact (List.mem_erase_of_ne hne).mpr (hmem v (List.mem_cons_of_mem _ hv))
      have hrec := nodup_mem_length vs (l.erase v0) hnd' hsub
      have hlen : (l.erase v0).length = l.length - 1 := List.length_erase_of_mem hv0
      have hpos : 0 < l.length := List.length_pos_of_mem hv0
      simp only [List.length_cons]
      omega

/-- If `mex4 l ≥ 4` then `l` already contains `0,1,2,3`. -/
private theorem mex4_ge4_imp (l : List Nat) (h4 : 4 ≤ mex4 l) :
    l.contains 0 = true ∧ l.contains 1 = true ∧ l.contains 2 = true ∧ l.contains 3 = true := by
  by_cases h0 : l.contains 0 = true
  · by_cases h1 : l.contains 1 = true
    · by_cases h2 : l.contains 2 = true
      · by_cases h3 : l.contains 3 = true
        · exact ⟨h0, h1, h2, h3⟩
        · exfalso
          have he : mex4 l = 3 := by
            unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_neg h3]
          omega
      · exfalso
        have he : mex4 l = 2 := by
          unfold mex4; rw [if_pos h0, if_pos h1, if_neg h2]
        omega
    · exfalso
      have he : mex4 l = 1 := by
        unfold mex4; rw [if_pos h0, if_neg h1]
      omega
  · exfalso
    have he : mex4 l = 0 := by
      unfold mex4; rw [if_neg h0]
    omega

/-- `mex4` of a list of length `≤ 3` is `≤ 3`. -/
private theorem mex4_le_three_of_length_le_three (l : List Nat) (hl : l.length ≤ 3) :
    mex4 l ≤ 3 := by
  by_cases hcon : mex4 l ≤ 3
  · exact hcon
  exfalso
  have h4 : 4 ≤ mex4 l := by omega
  obtain ⟨h0, h1, h2, h3⟩ := mex4_ge4_imp l h4
  have hmem : ∀ v ∈ ([0, 1, 2, 3] : List Nat), v ∈ l := by
    intro v hv
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hv
    rcases hv with rfl | rfl | rfl | rfl
    · exact List.contains_iff_mem.mp h0
    · exact List.contains_iff_mem.mp h1
    · exact List.contains_iff_mem.mp h2
    · exact List.contains_iff_mem.mp h3
  have hnodup : ([0, 1, 2, 3] : List Nat).Nodup := by decide
  have hlen : 4 ≤ l.length := nodup_mem_length [0, 1, 2, 3] l hnodup hmem
  omega

/-- The options list of `opts` has length at most 3. -/
private theorem opts_length_le_three (g : Nat → Nat) (a b c x : Nat) :
    (opts g a b c x).length ≤ 3 := by
  unfold opts
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_pos hB, if_pos hC]; simp
      · rw [if_pos hA, if_pos hB, if_neg hC]; simp
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_neg hB, if_pos hC]; simp
      · rw [if_pos hA, if_neg hB, if_neg hC]; simp
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_pos hB, if_pos hC]; simp
      · rw [if_neg hA, if_pos hB, if_neg hC]; simp
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_neg hB, if_pos hC]; simp
      · rw [if_neg hA, if_neg hB, if_neg hC]; simp

/-- Nim-values of a three-move game are at most 3. -/
theorem grundy3_le_three (a b c x : Nat) : grundy3 a b c x ≤ 3 := by
  rw [grundy3_eq]
  exact mex4_le_three_of_length_le_three _ (opts_length_le_three (grundy3 a b c) a b c x)

/-- `mex4 l = 0` iff `0` is absent from `l`. -/
private theorem mex4_eq_zero_iff (l : List Nat) : mex4 l = 0 ↔ l.contains 0 = false := by
  constructor
  · intro he
    have := mex4_not_mem l (by omega)
    rwa [he] at this
  · intro h0
    by_cases hcon : mex4 l = 0
    · exact hcon
    exfalso
    have hpos : 0 < mex4 l := Nat.pos_of_ne_zero hcon
    have hm := mex4_lt_mem l 0 hpos
    rw [h0] at hm
    exact Bool.noConfusion hm

private theorem containsk_eq_false_iff (k : Nat) (l : List Nat) :
    l.contains k = false ↔ k ∉ l := by
  constructor
  · intro h hmem
    have hc : l.contains k = true := List.contains_iff_mem.mpr hmem
    rw [h] at hc
    exact Bool.noConfusion hc
  · intro h
    by_cases hc : l.contains k = true
    · exact absurd (List.contains_iff_mem.mp hc) h
    · exact Bool.of_not_eq_true hc

private theorem notmemk_singleton_iff (k v : Nat) : k ∉ ([v] : List Nat) ↔ v ≠ k := by
  rw [List.mem_singleton]
  exact ⟨fun h he => h he.symm, fun h he => h he.symm⟩

private theorem notmem0_singleton_iff (v : Nat) : (0 : Nat) ∉ ([v] : List Nat) ↔ v ≠ 0 :=
  notmemk_singleton_iff 0 v

private theorem memk_singleton_iff (k v : Nat) : k ∈ ([v] : List Nat) ↔ v = k := by
  rw [List.mem_singleton]
  exact ⟨fun h => h.symm, fun h => h.symm⟩

private theorem disj_iff_of_pos {s x : Nat} {P : Prop} (hp : 0 < s) (hle : s ≤ x) :
    (0 < s ∧ s ≤ x ∧ P) ↔ P := ⟨fun h => h.2.2, fun h => ⟨hp, hle, h⟩⟩

private theorem disj_iff_of_neg {s x : Nat} {P : Prop} (hn : ¬ (0 < s ∧ s ≤ x)) :
    (0 < s ∧ s ≤ x ∧ P) ↔ False :=
  ⟨fun h => hn ⟨h.1, h.2.1⟩, fun h => h.elim⟩

private theorem cl_iff_of_pos {s x : Nat} {P : Prop} (hp : 0 < s) (hle : s ≤ x) :
    (0 < s → s ≤ x → P) ↔ P := ⟨fun h => h hp hle, fun h _ _ => h⟩

private theorem cl_iff_of_neg {s x : Nat} {P : Prop} (hn : ¬ (0 < s ∧ s ≤ x)) :
    (0 < s → s ≤ x → P) ↔ True :=
  ⟨fun _ => trivial, fun _ hp hle => absurd ⟨hp, hle⟩ hn⟩

/-- `grundy3 x = 0` iff no legal move from `x` reaches a `0`-value position. -/
private theorem grundy3_eq_zero_iff (a b c x : Nat) :
    grundy3 a b c x = 0 ↔
      (0 < a → a ≤ x → grundy3 a b c (x - a) ≠ 0) ∧
      (0 < b → b ≤ x → grundy3 a b c (x - b) ≠ 0) ∧
      (0 < c → c ≤ x → grundy3 a b c (x - c) ≠ 0) := by
  rw [grundy3_eq, mex4_eq_zero_iff, containsk_eq_false_iff]
  unfold opts
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_pos hB, if_pos hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, and_assoc,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_pos hB.1 hB.2, cl_iff_of_pos hC.1 hC.2]
      · rw [if_pos hA, if_pos hB, if_neg hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, List.mem_nil_iff, or_false,
          and_assoc, true_and, and_true,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_pos hB.1 hB.2, cl_iff_of_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_neg hB, if_pos hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, List.mem_nil_iff, or_false,
          and_assoc, true_and, and_true,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_neg hB, cl_iff_of_pos hC.1 hC.2]
      · rw [if_pos hA, if_neg hB, if_neg hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, List.mem_nil_iff, or_false,
          and_assoc, true_and, and_true,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_neg hB, cl_iff_of_neg hC]
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_pos hB, if_pos hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, List.mem_nil_iff, or_false,
          false_or, and_assoc, true_and, and_true,
          cl_iff_of_neg hA, cl_iff_of_pos hB.1 hB.2, cl_iff_of_pos hC.1 hC.2]
      · rw [if_neg hA, if_pos hB, if_neg hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, List.mem_nil_iff, or_false,
          false_or, and_assoc, true_and, and_true,
          cl_iff_of_neg hA, cl_iff_of_pos hB.1 hB.2, cl_iff_of_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_neg hB, if_pos hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, List.mem_nil_iff, or_false,
          false_or, and_assoc, true_and, and_true,
          cl_iff_of_neg hA, cl_iff_of_neg hB, cl_iff_of_pos hC.1 hC.2]
      · rw [if_neg hA, if_neg hB, if_neg hC]
        simp only [List.mem_append, not_or, notmem0_singleton_iff, List.mem_nil_iff, or_false,
          false_or, and_assoc, true_and, and_true, not_false_iff,
          cl_iff_of_neg hA, cl_iff_of_neg hB, cl_iff_of_neg hC]

/-- `mex4 l = 1` iff `0 ∈ l` and `1 ∉ l`. -/
private theorem mex4_eq_one_iff (l : List Nat) :
    mex4 l = 1 ↔ l.contains 0 = true ∧ l.contains 1 = false := by
  constructor
  · intro he
    refine ⟨mex4_lt_mem l 0 (by omega), ?_⟩
    have := mex4_not_mem l (by omega)
    rwa [he] at this
  · rintro ⟨h0, h1⟩
    by_cases hcon : mex4 l = 1
    · exact hcon
    exfalso
    have hne0 : mex4 l ≠ 0 := by
      intro he
      have hm := mex4_not_mem l (by omega)
      rw [he, h0] at hm
      exact Bool.noConfusion hm
    have hlt2 : mex4 l < 2 := by
      by_cases hge : 2 ≤ mex4 l
      · exfalso
        have hm := mex4_lt_mem l 1 (by omega)
        rw [h1] at hm
        exact Bool.noConfusion hm
      · omega
    omega

/-- `grundy3 x = 1` iff some legal move reaches a `0`-value position and no legal
    move reaches a `1`-value position. -/
private theorem grundy3_eq_one_iff (a b c x : Nat) :
    grundy3 a b c x = 1 ↔
      ((0 < a ∧ a ≤ x ∧ grundy3 a b c (x - a) = 0) ∨
       (0 < b ∧ b ≤ x ∧ grundy3 a b c (x - b) = 0) ∨
       (0 < c ∧ c ≤ x ∧ grundy3 a b c (x - c) = 0)) ∧
      (0 < a → a ≤ x → grundy3 a b c (x - a) ≠ 1) ∧
      (0 < b → b ≤ x → grundy3 a b c (x - b) ≠ 1) ∧
      (0 < c → c ≤ x → grundy3 a b c (x - c) ≠ 1) := by
  rw [grundy3_eq, mex4_eq_one_iff, List.contains_iff_mem, containsk_eq_false_iff]
  unfold opts
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_pos hB, if_pos hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          or_assoc, and_assoc,
          disj_iff_of_pos hA.1 hA.2, disj_iff_of_pos hB.1 hB.2, disj_iff_of_pos hC.1 hC.2,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_pos hB.1 hB.2, cl_iff_of_pos hC.1 hC.2]
      · rw [if_pos hA, if_pos hB, if_neg hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
          disj_iff_of_pos hA.1 hA.2, disj_iff_of_pos hB.1 hB.2, disj_iff_of_neg hC,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_pos hB.1 hB.2, cl_iff_of_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_neg hB, if_pos hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
          disj_iff_of_pos hA.1 hA.2, disj_iff_of_neg hB, disj_iff_of_pos hC.1 hC.2,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_neg hB, cl_iff_of_pos hC.1 hC.2]
      · rw [if_pos hA, if_neg hB, if_neg hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
          disj_iff_of_pos hA.1 hA.2, disj_iff_of_neg hB, disj_iff_of_neg hC,
          cl_iff_of_pos hA.1 hA.2, cl_iff_of_neg hB, cl_iff_of_neg hC]
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_pos hB, if_pos hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
          disj_iff_of_neg hA, disj_iff_of_pos hB.1 hB.2, disj_iff_of_pos hC.1 hC.2,
          cl_iff_of_neg hA, cl_iff_of_pos hB.1 hB.2, cl_iff_of_pos hC.1 hC.2]
      · rw [if_neg hA, if_pos hB, if_neg hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
          disj_iff_of_neg hA, disj_iff_of_pos hB.1 hB.2, disj_iff_of_neg hC,
          cl_iff_of_neg hA, cl_iff_of_pos hB.1 hB.2, cl_iff_of_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_neg hB, if_pos hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
          disj_iff_of_neg hA, disj_iff_of_neg hB, disj_iff_of_pos hC.1 hC.2,
          cl_iff_of_neg hA, cl_iff_of_neg hB, cl_iff_of_pos hC.1 hC.2]
      · rw [if_neg hA, if_neg hB, if_neg hC]
        simp only [List.mem_append, not_or, memk_singleton_iff, notmemk_singleton_iff,
          List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
          not_false_iff,
          disj_iff_of_neg hA, disj_iff_of_neg hB, disj_iff_of_neg hC,
          cl_iff_of_neg hA, cl_iff_of_neg hB, cl_iff_of_neg hC]

/-- The zero set of the nim-value function is the P-position set
    (link to the engine, via `uniq3`). -/
theorem grundy3_zero (a b c : Nat) :
    ∀ x, (decide (grundy3 a b c x = 0)) = ppos3 a b c x := by
  have hg : ∀ x, (fun y => decide (grundy3 a b c y = 0)) x = true ↔
      Cl (fun y => decide (grundy3 a b c y = 0)) a x ∧
      Cl (fun y => decide (grundy3 a b c y = 0)) b x ∧
      Cl (fun y => decide (grundy3 a b c y = 0)) c x := by
    intro x
    simp only [decide_eq_true_eq]
    rw [grundy3_eq_zero_iff]
    unfold Cl
    simp only [decide_eq_false_iff_not]
  have huniq := uniq3 a b c (fun y => decide (grundy3 a b c y = 0)) hg
  intro x
  exact (huniq x).symm

/-- Membership characterization of the options list: `k` occurs among the
    legal-move values from `x` iff some legal move reaches a `k`-valued position. -/
private theorem mem_opts_iff (g : Nat → Nat) (a b c x k : Nat) :
    k ∈ opts g a b c x ↔
      (0 < a ∧ a ≤ x ∧ g (x - a) = k) ∨
      (0 < b ∧ b ≤ x ∧ g (x - b) = k) ∨
      (0 < c ∧ c ≤ x ∧ g (x - c) = k) := by
  unfold opts
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_pos hB, if_pos hC]
        simp only [List.mem_append, memk_singleton_iff, or_assoc,
          disj_iff_of_pos hA.1 hA.2, disj_iff_of_pos hB.1 hB.2, disj_iff_of_pos hC.1 hC.2]
      · rw [if_pos hA, if_pos hB, if_neg hC]
        simp only [List.mem_append, memk_singleton_iff, List.mem_nil_iff, or_false, or_assoc,
          disj_iff_of_pos hA.1 hA.2, disj_iff_of_pos hB.1 hB.2, disj_iff_of_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_pos hA, if_neg hB, if_pos hC]
        simp only [List.mem_append, memk_singleton_iff, List.mem_nil_iff, or_false, false_or,
          or_assoc, disj_iff_of_pos hA.1 hA.2, disj_iff_of_neg hB, disj_iff_of_pos hC.1 hC.2]
      · rw [if_pos hA, if_neg hB, if_neg hC]
        simp only [List.mem_append, memk_singleton_iff, List.mem_nil_iff, or_false, false_or,
          or_assoc, disj_iff_of_pos hA.1 hA.2, disj_iff_of_neg hB, disj_iff_of_neg hC]
  · by_cases hB : 0 < b ∧ b ≤ x
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_pos hB, if_pos hC]
        simp only [List.mem_append, memk_singleton_iff, List.mem_nil_iff, or_false, false_or,
          or_assoc, disj_iff_of_neg hA, disj_iff_of_pos hB.1 hB.2, disj_iff_of_pos hC.1 hC.2]
      · rw [if_neg hA, if_pos hB, if_neg hC]
        simp only [List.mem_append, memk_singleton_iff, List.mem_nil_iff, or_false, false_or,
          or_assoc, disj_iff_of_neg hA, disj_iff_of_pos hB.1 hB.2, disj_iff_of_neg hC]
    · by_cases hC : 0 < c ∧ c ≤ x
      · rw [if_neg hA, if_neg hB, if_pos hC]
        simp only [List.mem_append, memk_singleton_iff, List.mem_nil_iff, or_false, false_or,
          or_assoc, disj_iff_of_neg hA, disj_iff_of_neg hB, disj_iff_of_pos hC.1 hC.2]
      · rw [if_neg hA, if_neg hB, if_neg hC]
        simp only [List.mem_append, memk_singleton_iff, List.mem_nil_iff, or_false, false_or,
          or_assoc, disj_iff_of_neg hA, disj_iff_of_neg hB, disj_iff_of_neg hC]

/-- If `grundy3 x ≠ 0` then some legal move from `x` reaches a `0`-valued position. -/
private theorem grundy3_ne_zero_imp (a b c x : Nat) (h : grundy3 a b c x ≠ 0) :
    (0 < a ∧ a ≤ x ∧ grundy3 a b c (x - a) = 0) ∨
    (0 < b ∧ b ≤ x ∧ grundy3 a b c (x - b) = 0) ∨
    (0 < c ∧ c ≤ x ∧ grundy3 a b c (x - c) = 0) := by
  rw [← mem_opts_iff]
  rw [grundy3_eq] at h
  have hpos : 0 < mex4 (opts (grundy3 a b c) a b c x) := Nat.pos_of_ne_zero h
  have hm := mex4_lt_mem (opts (grundy3 a b c) a b c x) 0 hpos
  exact List.contains_iff_mem.mp hm

/-- Below the least move `a`, no move is legal, so the nim-value is `0`. -/
private theorem grundy3_eq_zero_below_a (a b c : Nat) {z : Nat} (ha : 0 < a) (hab : a < b)
    (hbc : b < c) (hz : z < a) : grundy3 a b c z = 0 := by
  rw [grundy3_eq_zero_iff]
  refine ⟨?_, ?_, ?_⟩ <;> intro hp hle <;> omega

/-- Ferguson's pairing (paper Lemma 10): value 0 at x iff value 1 at x+a,
    for the least move a. -/
theorem ferguson (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, (grundy3 a b c x = 0 ↔ grundy3 a b c (x + a) = 1) := by
  apply strongInd (fun x => grundy3 a b c x = 0 ↔ grundy3 a b c (x + a) = 1)
  intro x ih
  have hxa : x + a - a = x := by omega
  constructor
  · -- forward: grundy3 x = 0 → grundy3 (x+a) = 1
    intro hx0
    rw [grundy3_eq_one_iff]
    refine ⟨Or.inl ⟨ha, by omega, by rw [hxa]; exact hx0⟩, ?_, ?_, ?_⟩
    · intro _ _
      rw [hxa]; omega
    · intro hbp hble
      by_cases hbx : b ≤ x
      · have heq : x + a - b = (x - b) + a := by omega
        rw [heq]
        intro hcontra
        have hxbm : x - b < x := by omega
        have hz0 : grundy3 a b c (x - b) = 0 := (ih (x - b) hxbm).mpr hcontra
        rw [grundy3_eq_zero_iff] at hx0
        exact hx0.2.1 hbp hbx hz0
      · have hzlt : x + a - b < a := by omega
        rw [grundy3_eq_zero_below_a a b c ha hab hbc hzlt]
        omega
    · intro hcp hcle
      by_cases hcx : c ≤ x
      · have heq : x + a - c = (x - c) + a := by omega
        rw [heq]
        intro hcontra
        have hxcm : x - c < x := by omega
        have hz0 : grundy3 a b c (x - c) = 0 := (ih (x - c) hxcm).mpr hcontra
        rw [grundy3_eq_zero_iff] at hx0
        exact hx0.2.2 hcp hcx hz0
      · have hzlt : x + a - c < a := by omega
        rw [grundy3_eq_zero_below_a a b c ha hab hbc hzlt]
        omega
  · -- backward: grundy3 (x+a) = 1 → grundy3 x = 0
    intro hy1
    by_cases hx0 : grundy3 a b c x = 0
    · exact hx0
    exfalso
    have hopt := grundy3_ne_zero_imp a b c x hx0
    rw [grundy3_eq_one_iff] at hy1
    obtain ⟨_, hcAne, hcBne, hcCne⟩ := hy1
    rcases hopt with ⟨hap, halex, haz⟩ | ⟨hbp, hblex, hbz⟩ | ⟨hcp, hclex, hcz⟩
    · have hgx1 : grundy3 a b c x = 1 := by
        have hxam : x - a < x := by omega
        have heqxa : x - a + a = x := by omega
        rw [← heqxa]
        exact (ih (x - a) hxam).mp haz
      have hne := hcAne ha (by omega)
      rw [hxa] at hne
      exact hne hgx1
    · have heq : x + a - b = (x - b) + a := by omega
      have hxbm : x - b < x := by omega
      have hgy1 : grundy3 a b c (x + a - b) = 1 := by
        rw [heq]; exact (ih (x - b) hxbm).mp hbz
      exact hcBne hbp (by omega) hgy1
    · have heq : x + a - c = (x - c) + a := by omega
      have hxcm : x - c < x := by omega
      have hgy1 : grundy3 a b c (x + a - c) = 1 := by
        rw [heq]; exact (ih (x - c) hxcm).mp hcz
      exact hcCne hcp (by omega) hgy1

end SubGame


==> anc/lean-verification/SubGameLib/Grundy2.lean <==
/-
  Grundy values of the two-move base game {a,b}, and the residue
  characterization of its value-2 positions (paper Lemma 11 and the U-part
  of Remark 9(ii)).  Main statements: `grundy2_le_two`, `grundy2_zero`,
  `grundy2_one`, `below_c_grundy` (below c the three-move game agrees
  with the base), `UB` and `value2_res`, `u_ge_b`, and the descent lemma
  `descent`.
-/
import SubGameLib.Grundy
import SubGameLib.BaseRec
import SubGameLib.Theta

set_option linter.unusedVariables false
set_option linter.unusedSimpArgs false

namespace SubGame

/-- Grundy function of the two-move game {a,b}. -/
def grundy2 (a b : Nat) : Nat → Nat := fun x =>
  mex4 ((if h : 0 < a ∧ a ≤ x then [grundy2 a b (x - a)] else []) ++
        (if h : 0 < b ∧ b ≤ x then [grundy2 a b (x - b)] else []))
termination_by x => x
decreasing_by
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1
  · exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2) h.1

/-! ### private infrastructure mirroring `opts`/`grundy3_eq` for two moves -/

/-- The options list of x in {a,b} (empty entries for illegal moves). -/
private def opts2 (g : Nat → Nat) (a b x : Nat) : List Nat :=
  (if 0 < a ∧ a ≤ x then [g (x - a)] else []) ++
  (if 0 < b ∧ b ≤ x then [g (x - b)] else [])

/-- Unfolding equation in terms of `opts2`. -/
private theorem grundy2_eq (a b x : Nat) :
    grundy2 a b x = mex4 (opts2 (grundy2 a b) a b x) := by
  rw [grundy2]
  unfold opts2
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [dif_pos hA, dif_pos hB, if_pos hA, if_pos hB]
    · rw [dif_pos hA, dif_neg hB, if_pos hA, if_neg hB]
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [dif_neg hA, dif_pos hB, if_neg hA, if_pos hB]
    · rw [dif_neg hA, dif_neg hB, if_neg hA, if_neg hB]

/-- Pigeonhole: a `Nodup` list `vs` all of whose entries occur in `l` cannot be
    longer than `l`. (private copy of `Grundy.lean`'s `nodup_mem_length`) -/
private theorem nodup_mem_length2 :
    ∀ (vs l : List Nat), vs.Nodup → (∀ v ∈ vs, v ∈ l) → vs.length ≤ l.length
  | [], l, _, _ => Nat.zero_le _
  | v0 :: vs, l, hnd, hmem => by
      have hv0 : v0 ∈ l := hmem v0 List.mem_cons_self
      have hnd' : vs.Nodup := (List.nodup_cons.mp hnd).2
      have hv0notin : v0 ∉ vs := (List.nodup_cons.mp hnd).1
      have hsub : ∀ v ∈ vs, v ∈ l.erase v0 := by
        intro v hv
        have hne : v ≠ v0 := fun he => hv0notin (he ▸ hv)
        exact (List.mem_erase_of_ne hne).mpr (hmem v (List.mem_cons_of_mem _ hv))
      have hrec := nodup_mem_length2 vs (l.erase v0) hnd' hsub
      have hlen : (l.erase v0).length = l.length - 1 := List.length_erase_of_mem hv0
      have hpos : 0 < l.length := List.length_pos_of_mem hv0
      simp only [List.length_cons]
      omega

/-- If `mex4 l ≥ 3` then `l` already contains `0,1,2`. -/
private theorem mex4_ge3_imp (l : List Nat) (h3 : 3 ≤ mex4 l) :
    l.contains 0 = true ∧ l.contains 1 = true ∧ l.contains 2 = true := by
  by_cases h0 : l.contains 0 = true
  · by_cases h1 : l.contains 1 = true
    · by_cases h2 : l.contains 2 = true
      · exact ⟨h0, h1, h2⟩
      · exfalso
        have he : mex4 l = 2 := by
          unfold mex4; rw [if_pos h0, if_pos h1, if_neg h2]
        omega
    · exfalso
      have he : mex4 l = 1 := by
        unfold mex4; rw [if_pos h0, if_neg h1]
      omega
  · exfalso
    have he : mex4 l = 0 := by
      unfold mex4; rw [if_neg h0]
    omega

/-- `mex4` of a list of length `≤ 2` is `≤ 2`. -/
private theorem mex4_le_two_of_length_le_two (l : List Nat) (hl : l.length ≤ 2) :
    mex4 l ≤ 2 := by
  by_cases hcon : mex4 l ≤ 2
  · exact hcon
  exfalso
  have h3 : 3 ≤ mex4 l := by omega
  obtain ⟨h0, h1, h2⟩ := mex4_ge3_imp l h3
  have hmem : ∀ v ∈ ([0, 1, 2] : List Nat), v ∈ l := by
    intro v hv
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hv
    rcases hv with rfl | rfl | rfl
    · exact List.contains_iff_mem.mp h0
    · exact List.contains_iff_mem.mp h1
    · exact List.contains_iff_mem.mp h2
  have hnodup : ([0, 1, 2] : List Nat).Nodup := by decide
  have hlen : 3 ≤ l.length := nodup_mem_length2 [0, 1, 2] l hnodup hmem
  omega

/-- The options list of `opts2` has length at most 2. -/
private theorem opts2_length_le_two (g : Nat → Nat) (a b x : Nat) :
    (opts2 g a b x).length ≤ 2 := by
  unfold opts2
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_pos hA, if_pos hB]; simp
    · rw [if_pos hA, if_neg hB]; simp
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_neg hA, if_pos hB]; simp
    · rw [if_neg hA, if_neg hB]; simp

theorem grundy2_le_two (a b x : Nat) : grundy2 a b x ≤ 2 := by
  rw [grundy2_eq]
  exact mex4_le_two_of_length_le_two _ (opts2_length_le_two (grundy2 a b) a b x)

/-! ### private infrastructure for `grundy2 = 0` / `grundy2 = 1` -/

private theorem mex4_eq_zero_iff2 (l : List Nat) : mex4 l = 0 ↔ l.contains 0 = false := by
  constructor
  · intro he
    have := mex4_not_mem l (by omega)
    rwa [he] at this
  · intro h0
    by_cases hcon : mex4 l = 0
    · exact hcon
    exfalso
    have hpos : 0 < mex4 l := Nat.pos_of_ne_zero hcon
    have hm := mex4_lt_mem l 0 hpos
    rw [h0] at hm
    exact Bool.noConfusion hm

private theorem containsk_eq_false_iff2 (k : Nat) (l : List Nat) :
    l.contains k = false ↔ k ∉ l := by
  constructor
  · intro h hmem
    have hc : l.contains k = true := List.contains_iff_mem.mpr hmem
    rw [h] at hc
    exact Bool.noConfusion hc
  · intro h
    by_cases hc : l.contains k = true
    · exact absurd (List.contains_iff_mem.mp hc) h
    · exact Bool.of_not_eq_true hc

private theorem notmemk_singleton_iff2 (k v : Nat) : k ∉ ([v] : List Nat) ↔ v ≠ k := by
  rw [List.mem_singleton]
  exact ⟨fun h he => h he.symm, fun h he => h he.symm⟩

private theorem notmem0_singleton_iff2 (v : Nat) : (0 : Nat) ∉ ([v] : List Nat) ↔ v ≠ 0 :=
  notmemk_singleton_iff2 0 v

private theorem memk_singleton_iff2 (k v : Nat) : k ∈ ([v] : List Nat) ↔ v = k := by
  rw [List.mem_singleton]
  exact ⟨fun h => h.symm, fun h => h.symm⟩

private theorem disj_iff_of_pos2 {s x : Nat} {P : Prop} (hp : 0 < s) (hle : s ≤ x) :
    (0 < s ∧ s ≤ x ∧ P) ↔ P := ⟨fun h => h.2.2, fun h => ⟨hp, hle, h⟩⟩

private theorem disj_iff_of_neg2 {s x : Nat} {P : Prop} (hn : ¬ (0 < s ∧ s ≤ x)) :
    (0 < s ∧ s ≤ x ∧ P) ↔ False :=
  ⟨fun h => hn ⟨h.1, h.2.1⟩, fun h => h.elim⟩

private theorem cl_iff_of_pos2 {s x : Nat} {P : Prop} (hp : 0 < s) (hle : s ≤ x) :
    (0 < s → s ≤ x → P) ↔ P := ⟨fun h => h hp hle, fun h _ _ => h⟩

private theorem cl_iff_of_neg2 {s x : Nat} {P : Prop} (hn : ¬ (0 < s ∧ s ≤ x)) :
    (0 < s → s ≤ x → P) ↔ True :=
  ⟨fun _ => trivial, fun _ hp hle => absurd ⟨hp, hle⟩ hn⟩

/-- `grundy2 x = 0` iff no legal move from `x` reaches a `0`-value position. -/
private theorem grundy2_eq_zero_iff (a b x : Nat) :
    grundy2 a b x = 0 ↔
      (0 < a → a ≤ x → grundy2 a b (x - a) ≠ 0) ∧
      (0 < b → b ≤ x → grundy2 a b (x - b) ≠ 0) := by
  rw [grundy2_eq, mex4_eq_zero_iff2, containsk_eq_false_iff2]
  unfold opts2
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_pos hA, if_pos hB]
      simp only [List.mem_append, not_or, notmem0_singleton_iff2, and_assoc,
        cl_iff_of_pos2 hA.1 hA.2, cl_iff_of_pos2 hB.1 hB.2]
    · rw [if_pos hA, if_neg hB]
      simp only [List.mem_append, not_or, notmem0_singleton_iff2, List.mem_nil_iff, or_false,
        and_assoc, true_and, and_true,
        cl_iff_of_pos2 hA.1 hA.2, cl_iff_of_neg2 hB]
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_neg hA, if_pos hB]
      simp only [List.mem_append, not_or, notmem0_singleton_iff2, List.mem_nil_iff, or_false,
        false_or, and_assoc, true_and, and_true,
        cl_iff_of_neg2 hA, cl_iff_of_pos2 hB.1 hB.2]
    · rw [if_neg hA, if_neg hB]
      simp only [List.mem_append, not_or, notmem0_singleton_iff2, List.mem_nil_iff, or_false,
        false_or, and_assoc, true_and, and_true, not_false_iff,
        cl_iff_of_neg2 hA, cl_iff_of_neg2 hB]

/-- Below the least move `a`, no move is legal, so the nim-value is `0`. -/
private theorem grundy2_eq_zero_below_a (a b : Nat) {z : Nat} (ha : 0 < a) (hab : a < b)
    (hz : z < a) : grundy2 a b z = 0 := by
  rw [grundy2_eq_zero_iff]
  refine ⟨?_, ?_⟩ <;> intro hp hle <;> omega

/-- `grundy2 x = 0` below `a` (convenience alias for `grundy2_eq_zero_below_a`). -/
private theorem grundy2_low (a b y : Nat) (ha : 0 < a) (hab : a < b) (hy : y < a) :
    grundy2 a b y = 0 := grundy2_eq_zero_below_a a b ha hab hy

theorem grundy2_zero (a b : Nat) :
    ∀ x, (decide (grundy2 a b x = 0)) = ppos2 a b x := by
  have hg : ∀ x, (fun y => decide (grundy2 a b y = 0)) x = true ↔
      Cl (fun y => decide (grundy2 a b y = 0)) a x ∧
      Cl (fun y => decide (grundy2 a b y = 0)) b x := by
    intro x
    simp only [decide_eq_true_eq]
    rw [grundy2_eq_zero_iff]
    unfold Cl
    simp only [decide_eq_false_iff_not]
  have huniq := uniq2 a b (fun y => decide (grundy2 a b y = 0)) hg
  intro x
  exact (huniq x).symm

/-! ### private infrastructure for `grundy2 = 1` and Ferguson -/

private theorem mex4_eq_one_iff2 (l : List Nat) :
    mex4 l = 1 ↔ l.contains 0 = true ∧ l.contains 1 = false := by
  constructor
  · intro he
    refine ⟨mex4_lt_mem l 0 (by omega), ?_⟩
    have := mex4_not_mem l (by omega)
    rwa [he] at this
  · rintro ⟨h0, h1⟩
    by_cases hcon : mex4 l = 1
    · exact hcon
    exfalso
    have hne0 : mex4 l ≠ 0 := by
      intro he
      have hm := mex4_not_mem l (by omega)
      rw [he, h0] at hm
      exact Bool.noConfusion hm
    have hlt2 : mex4 l < 2 := by
      by_cases hge : 2 ≤ mex4 l
      · exfalso
        have hm := mex4_lt_mem l 1 (by omega)
        rw [h1] at hm
        exact Bool.noConfusion hm
      · omega
    omega

/-- Membership characterization of `opts2`. -/
private theorem mem_opts2_iff (g : Nat → Nat) (a b x k : Nat) :
    k ∈ opts2 g a b x ↔
      (0 < a ∧ a ≤ x ∧ g (x - a) = k) ∨
      (0 < b ∧ b ≤ x ∧ g (x - b) = k) := by
  unfold opts2
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_pos hA, if_pos hB]
      simp only [List.mem_append, memk_singleton_iff2, or_assoc,
        disj_iff_of_pos2 hA.1 hA.2, disj_iff_of_pos2 hB.1 hB.2]
    · rw [if_pos hA, if_neg hB]
      simp only [List.mem_append, memk_singleton_iff2, List.mem_nil_iff, or_false, or_assoc,
        disj_iff_of_pos2 hA.1 hA.2, disj_iff_of_neg2 hB]
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_neg hA, if_pos hB]
      simp only [List.mem_append, memk_singleton_iff2, List.mem_nil_iff, or_false, false_or,
        or_assoc, disj_iff_of_neg2 hA, disj_iff_of_pos2 hB.1 hB.2]
    · rw [if_neg hA, if_neg hB]
      simp only [List.mem_append, memk_singleton_iff2, List.mem_nil_iff, or_false, false_or,
        or_assoc, disj_iff_of_neg2 hA, disj_iff_of_neg2 hB]

/-- If `grundy2 x ≠ 0` then some legal move from `x` reaches a `0`-valued position. -/
private theorem grundy2_ne_zero_imp (a b x : Nat) (h : grundy2 a b x ≠ 0) :
    (0 < a ∧ a ≤ x ∧ grundy2 a b (x - a) = 0) ∨
    (0 < b ∧ b ≤ x ∧ grundy2 a b (x - b) = 0) := by
  rw [← mem_opts2_iff]
  rw [grundy2_eq] at h
  have hpos : 0 < mex4 (opts2 (grundy2 a b) a b x) := Nat.pos_of_ne_zero h
  have hm := mex4_lt_mem (opts2 (grundy2 a b) a b x) 0 hpos
  exact List.contains_iff_mem.mp hm

/-- `grundy2 x = 1` iff some legal move reaches a `0`-value position and no legal
    move reaches a `1`-value position. -/
private theorem grundy2_eq_one_iff (a b x : Nat) :
    grundy2 a b x = 1 ↔
      ((0 < a ∧ a ≤ x ∧ grundy2 a b (x - a) = 0) ∨
       (0 < b ∧ b ≤ x ∧ grundy2 a b (x - b) = 0)) ∧
      (0 < a → a ≤ x → grundy2 a b (x - a) ≠ 1) ∧
      (0 < b → b ≤ x → grundy2 a b (x - b) ≠ 1) := by
  rw [grundy2_eq, mex4_eq_one_iff2, List.contains_iff_mem, containsk_eq_false_iff2]
  unfold opts2
  by_cases hA : 0 < a ∧ a ≤ x
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_pos hA, if_pos hB]
      simp only [List.mem_append, not_or, memk_singleton_iff2, notmemk_singleton_iff2,
        or_assoc, and_assoc,
        disj_iff_of_pos2 hA.1 hA.2, disj_iff_of_pos2 hB.1 hB.2,
        cl_iff_of_pos2 hA.1 hA.2, cl_iff_of_pos2 hB.1 hB.2]
    · rw [if_pos hA, if_neg hB]
      simp only [List.mem_append, not_or, memk_singleton_iff2, notmemk_singleton_iff2,
        List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
        disj_iff_of_pos2 hA.1 hA.2, disj_iff_of_neg2 hB,
        cl_iff_of_pos2 hA.1 hA.2, cl_iff_of_neg2 hB]
  · by_cases hB : 0 < b ∧ b ≤ x
    · rw [if_neg hA, if_pos hB]
      simp only [List.mem_append, not_or, memk_singleton_iff2, notmemk_singleton_iff2,
        List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
        disj_iff_of_neg2 hA, disj_iff_of_pos2 hB.1 hB.2,
        cl_iff_of_neg2 hA, cl_iff_of_pos2 hB.1 hB.2]
    · rw [if_neg hA, if_neg hB]
      simp only [List.mem_append, not_or, memk_singleton_iff2, notmemk_singleton_iff2,
        List.mem_nil_iff, or_false, false_or, or_assoc, and_assoc, true_and, and_true,
        not_false_iff,
        disj_iff_of_neg2 hA, disj_iff_of_neg2 hB,
        cl_iff_of_neg2 hA, cl_iff_of_neg2 hB]

/-- Ferguson's pairing for the base game: value 0 at x iff value 1 at x+a. -/
private theorem ferguson2 (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, (grundy2 a b x = 0 ↔ grundy2 a b (x + a) = 1) := by
  apply strongInd (fun x => grundy2 a b x = 0 ↔ grundy2 a b (x + a) = 1)
  intro x ih
  have hxa : x + a - a = x := by omega
  constructor
  · intro hx0
    rw [grundy2_eq_one_iff]
    refine ⟨Or.inl ⟨ha, by omega, by rw [hxa]; exact hx0⟩, ?_, ?_⟩
    · intro _ _
      rw [hxa]; omega
    · intro hbp hble
      by_cases hbx : b ≤ x
      · have heq : x + a - b = (x - b) + a := by omega
        rw [heq]
        intro hcontra
        have hxbm : x - b < x := by omega
        have hz0 : grundy2 a b (x - b) = 0 := (ih (x - b) hxbm).mpr hcontra
        rw [grundy2_eq_zero_iff] at hx0
        exact hx0.2 hbp hbx hz0
      · have hzlt : x + a - b < a := by omega
        rw [grundy2_eq_zero_below_a a b ha hab hzlt]
        omega
  · intro hy1
    by_cases hx0 : grundy2 a b x = 0
    · exact hx0
    exfalso
    have hopt := grundy2_ne_zero_imp a b x hx0
    rw [grundy2_eq_one_iff] at hy1
    obtain ⟨_, hcAne, hcBne⟩ := hy1
    rcases hopt with ⟨hap, halex, haz⟩ | ⟨hbp, hblex, hbz⟩
    · have hgx1 : grundy2 a b x = 1 := by
        have hxam : x - a < x := by omega
        have heqxa : x - a + a = x := by omega
        rw [← heqxa]
        exact (ih (x - a) hxam).mp haz
      have hne := hcAne ha (by omega)
      rw [hxa] at hne
      exact hne hgx1
    · have heq : x + a - b = (x - b) + a := by omega
      have hxbm : x - b < x := by omega
      have hgy1 : grundy2 a b (x + a - b) = 1 := by
        rw [heq]; exact (ih (x - b) hxbm).mp hbz
      exact hcBne hbp (by omega) hgy1

/-- Ferguson for the base game: value 1 exactly at W₀ + a. -/
theorem grundy2_one (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, (grundy2 a b x = 1 ↔ (a ≤ x ∧ ppos2 a b (x - a) = true)) := by
  intro y
  constructor
  · intro hy1
    by_cases hay : a ≤ y
    · have hx : y - a + a = y := by omega
      have hf := ferguson2 a b ha hab (y - a)
      rw [hx] at hf
      have hx0 : grundy2 a b (y - a) = 0 := hf.mpr hy1
      have hz := grundy2_zero a b (y - a)
      have hdec : decide (grundy2 a b (y - a) = 0) = true := by
        rw [decide_eq_true_eq]; exact hx0
      rw [hdec] at hz
      exact ⟨hay, hz.symm⟩
    · exfalso
      have hylt : y < a := by omega
      have := grundy2_low a b y ha hab hylt
      rw [this] at hy1
      omega
  · rintro ⟨hay, hzp⟩
    have hx : y - a + a = y := by omega
    have hz := grundy2_zero a b (y - a)
    rw [hzp] at hz
    rw [decide_eq_true_eq] at hz
    have hf := ferguson2 a b ha hab (y - a)
    rw [hx] at hf
    exact hf.mp hz

/-! ### below c the three-move game agrees with the base -/

private theorem opts3_below_c_eq_opts2 (a b c x : Nat) (hbc : b < c) (hxc : x < c)
    (ih : ∀ m, m < x → grundy3 a b c m = grundy2 a b m) :
    opts (grundy3 a b c) a b c x = opts2 (grundy2 a b) a b x := by
  unfold opts opts2
  have hCfalse : ¬ (0 < c ∧ c ≤ x) := fun h => absurd h.2 (by omega)
  by_cases hA : 0 < a ∧ a ≤ x
  · have hAeq : grundy3 a b c (x - a) = grundy2 a b (x - a) :=
      ih (x - a) (Nat.sub_lt (Nat.lt_of_lt_of_le hA.1 hA.2) hA.1)
    by_cases hB : 0 < b ∧ b ≤ x
    · have hBeq : grundy3 a b c (x - b) = grundy2 a b (x - b) :=
        ih (x - b) (Nat.sub_lt (Nat.lt_of_lt_of_le hB.1 hB.2) hB.1)
      simp [if_pos hA, if_pos hB, if_neg hCfalse, hAeq, hBeq]
    · simp [if_pos hA, if_neg hB, if_neg hCfalse, hAeq]
  · by_cases hB : 0 < b ∧ b ≤ x
    · have hBeq : grundy3 a b c (x - b) = grundy2 a b (x - b) :=
        ih (x - b) (Nat.sub_lt (Nat.lt_of_lt_of_le hB.1 hB.2) hB.1)
      simp [if_neg hA, if_pos hB, if_neg hCfalse, hBeq]
    · simp [if_neg hA, if_neg hB, if_neg hCfalse]

/-- Below c the three-move game has the same nim-values as the base. -/
theorem below_c_grundy (a b c : Nat) (hbc : b < c) :
    ∀ x, x < c → grundy3 a b c x = grundy2 a b x := by
  apply strongInd (fun x => x < c → grundy3 a b c x = grundy2 a b x)
  intro x ih hxc
  rw [grundy3_eq, grundy2_eq,
    opts3_below_c_eq_opts2 a b c x hbc hxc (fun m hm => ih m hm (Nat.lt_trans hm hxc))]

/-- The top gap U of Remark 9(ii), as a residue predicate:
    r ∉ 𝒵 and r ∉ 𝒵 + a (the latter via b ≡ −a mod P). -/
def UB (a b : Nat) (r : Nat) : Bool :=
  !ZB a b r && !ZB a b ((r + b) % (a + b))

/-- On the base residue circle, `(y-a) % P` reduces to `(y%P + b) % P`. -/
private theorem shift_a_mod (a b y : Nat) (ha : 0 < a) (hay : a ≤ y) :
    (y - a) % (a + b) = (y % (a + b) + b) % (a + b) := by
  have e1 : (y - a) % (a + b) = (y - a + (a + b)) % (a + b) := (Nat.add_mod_right _ _).symm
  have e2 : y - a + (a + b) = y + b := by omega
  have hstep : (y + b) % (a + b) = (y % (a + b) + b) % (a + b) := by
    have hadd := Nat.add_mod y b (a + b)
    rw [Nat.mod_eq_of_lt (show b < a + b by omega)] at hadd
    exact hadd
  rw [e1, e2, hstep]

/-- Value-2 positions of the base game are exactly the U-residues. -/
theorem value2_res (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ y, (grundy2 a b y = 2 ↔ UB a b (y % (a + b)) = true) := by
  intro y
  have hle2 := grundy2_le_two a b y
  have hz := grundy2_zero a b y
  have h1 := grundy2_one a b ha hab y
  have hpb := prop_base a b ha hab y
  unfold UB
  rw [Bool.and_eq_true, Bool.not_eq_true', Bool.not_eq_true']
  constructor
  · intro hy2
    have hne0 : grundy2 a b y ≠ 0 := by omega
    have hne1 : grundy2 a b y ≠ 1 := by omega
    have hay : a ≤ y := by
      by_cases hc : a ≤ y
      · exact hc
      · exfalso
        have hylt : y < a := by omega
        have hz0 := grundy2_low a b y ha hab hylt
        exact hne0 hz0
    have hp0 : ppos2 a b y = false := by
      have hd : decide (grundy2 a b y = 0) = false := decide_eq_false_iff_not.mpr hne0
      rw [hd] at hz
      exact hz.symm
    have hnot1 : ¬ (a ≤ y ∧ ppos2 a b (y - a) = true) := fun h => hne1 (h1.mpr h)
    have hp2 : ppos2 a b (y - a) = false := Bool.of_not_eq_true (fun h => hnot1 ⟨hay, h⟩)
    refine ⟨?_, ?_⟩
    · rw [← hpb]; exact hp0
    · have hpb2 := prop_base a b ha hab (y - a)
      rw [hp2, shift_a_mod a b y ha hay] at hpb2
      exact hpb2.symm
  · rintro ⟨hUB1, hUB2⟩
    have hp0 : ppos2 a b y = false := by rw [hpb]; exact hUB1
    have hne0 : grundy2 a b y ≠ 0 := by
      rw [hp0] at hz
      exact decide_eq_false_iff_not.mp hz
    have hne1 : grundy2 a b y ≠ 1 := by
      intro hcon
      obtain ⟨hay, hpT⟩ := h1.mp hcon
      have hpb2 := prop_base a b ha hab (y - a)
      rw [hpT, shift_a_mod a b y ha hay] at hpb2
      rw [hUB2] at hpb2
      exact Bool.noConfusion hpb2
    omega

/-- U sits above b: every U-residue is ≥ b (paper Remark 9(ii)). -/
theorem u_ge_b (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, r < a + b → UB a b r = true → b ≤ r := by
  intro r hrP hUB
  by_cases hbr : b ≤ r
  · exact hbr
  exfalso
  have hrb : r < b := by omega
  unfold UB at hUB
  rw [Bool.and_eq_true, Bool.not_eq_true', Bool.not_eq_true'] at hUB
  obtain ⟨hZ1, hZ2raw⟩ := hUB
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  by_cases hra : r < a
  · have hzt := zb_lowblk a b r hra hF
    rw [hZ1] at hzt
    exact Bool.noConfusion hzt
  · have har : a ≤ r := by omega
    -- simplify the second UB clause: (r+b)%(a+b) = r - a
    have hge : a + b ≤ r + b := by omega
    have hlt2 : r + b - (a + b) < a + b := by omega
    have hmodeq : (r + b) % (a + b) = r + b - (a + b) := mod_sub2 hge hlt2
    have hval : r + b - (a + b) = r - a := by omega
    rw [hval] at hmodeq
    rw [hmodeq] at hZ2raw
    -- hZ2raw : ZB a b (r - a) = false
    obtain ⟨j, t, ht, hrjt⟩ := decomp2 a r ha
    subst hrjt
    have hj1 : 1 ≤ j := by
      rcases Nat.eq_zero_or_pos j with hj0 | hjpos
      · exfalso
        rw [hj0, Nat.zero_mul, Nat.zero_add] at har
        omega
      · exact hjpos
    have hbval : b = (et a b + 1) * a + ep a b := by omega
    have hjle : j ≤ et a b + 1 := by
      rcases Nat.lt_or_ge (et a b + 1) j with hgt | hle
      · exfalso
        have h1 : (et a b + 2) * a ≤ j * a + t := (blk_le2 ht).mpr (by omega)
        have h2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
        omega
      · omega
    have hzr := zb_chart a b j t ht hF
    have hZ1n := (eq_false_iff_not hzr).mp hZ1
    rcases (show j ≤ et a b ∨ j = et a b + 1 by omega) with hcaseA | hcaseB
    · -- Case A: 1 ≤ j ≤ et a b, and j must be odd
      have hjodd : j % 2 = 1 := by
        rcases (show j % 2 = 0 ∨ j % 2 = 1 by omega) with h0 | hh1
        · exact absurd (Or.inl ⟨h0, hcaseA⟩) hZ1n
        · exact hh1
      have hj1eq : j - 1 + 1 = j := by omega
      have hexpand : j * a = (j - 1) * a + a := by
        have hh := succ_mul2 (j - 1) a
        rw [hj1eq] at hh
        exact hh
      have heq : j * a + t - a = (j - 1) * a + t := by omega
      have hzr2 := (zb_chart a b (j - 1) t ht hF).mpr (Or.inl ⟨by omega, by omega⟩)
      rw [heq] at hZ2raw
      rw [hZ2raw] at hzr2
      exact Bool.noConfusion hzr2
    · -- Case B: j = et a b + 1, forced t < ep, and et a b must be even
      subst hcaseB
      have htF : t < ep a b := by omega
      have hZ1n' := hZ1n
      have hEeven : et a b % 2 = 0 := by
        rcases (show et a b % 2 = 0 ∨ et a b % 2 = 1 by omega) with h0 | hh1
        · exact h0
        · exact absurd (Or.inr ⟨hh1, rfl, htF⟩) hZ1n'
      have hexpand2 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
      have heq2 : (et a b + 1) * a + t - a = et a b * a + t := by omega
      have hzr2 := (zb_chart a b (et a b) t ht hF).mpr (Or.inl ⟨hEeven, Nat.le_refl _⟩)
      rw [heq2] at hZ2raw
      rw [hZ2raw] at hzr2
      exact Bool.noConfusion hzr2

/-- Paper Lemma 11 (descent): a value-2 base position descends by 2a to W₀. -/
theorem descent (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ y, grundy2 a b y = 2 → 2*a ≤ y ∧ ppos2 a b (y - 2*a) = true := by
  intro y hy2
  have hme : mex4 (opts2 (grundy2 a b) a b y) = 2 := by
    rw [← grundy2_eq]; exact hy2
  have hmem0 : (0 : Nat) ∈ opts2 (grundy2 a b) a b y :=
    List.contains_iff_mem.mp (mex4_lt_mem (opts2 (grundy2 a b) a b y) 0 (by omega))
  have hmem1 : (1 : Nat) ∈ opts2 (grundy2 a b) a b y :=
    List.contains_iff_mem.mp (mex4_lt_mem (opts2 (grundy2 a b) a b y) 1 (by omega))
  rw [mem_opts2_iff] at hmem0 hmem1
  have hBmove0 : 0 < b ∧ b ≤ y ∧ grundy2 a b (y - b) = 0 := by
    rcases hmem0 with hA | hB
    · exfalso
      obtain ⟨hap, hayA, haz⟩ := hA
      have hxa : y - a + a = y := by omega
      have hf := ferguson2 a b ha hab (y - a)
      rw [hxa] at hf
      have hy1 : grundy2 a b y = 1 := hf.mp haz
      rw [hy1] at hy2
      omega
    · exact hB
  have hAmove1 : 0 < a ∧ a ≤ y ∧ grundy2 a b (y - a) = 1 := by
    rcases hmem1 with hA | hB
    · exact hA
    · exfalso
      obtain ⟨hbp, hbyB, hbz⟩ := hB
      have hcontra := hBmove0.2.2
      rw [hbz] at hcontra
      omega
  obtain ⟨hap, hay, haz⟩ := hAmove1
  have h1 := grundy2_one a b ha hab (y - a)
  obtain ⟨hay2, hp2⟩ := h1.mp haz
  have heq : y - a - a = y - 2 * a := by omega
  rw [heq] at hp2
  exact ⟨by omega, hp2⟩

end SubGame


==> anc/lean-verification/SubGameLib/Inert.lean <==
/-
  Sufficiency half of paper Proposition 25 (the inert case), at the P-set level.

  Proof: g := ppos2 a b satisfies the three-move recurrence, so `uniq3`
  (Engine.lean) applies. The a,b clauses are `ppos2_spec`. For the c clause:
  if ppos2 x = true, c ≤ x, and ppos2 (x−c) = true, both facts translate
  through `prop_base` (BaseRec.lean) into ZB (x % P) = true and
  ZB ((x−c) % P) = true. With z := (x−c) % P one has
  x % P = (z + c) % P = (z + c % P) % P, so T0 at ρ = c % P applied to z
  (z < P by Nat.mod_lt) contradicts ZB ((z+ρ) % P) = true. The congruence
  x % P = ((x−c) % P + c % P) % P comes from x = (x−c) + c via Nat.add_mod;
  no division by variables is needed anywhere.
-/
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

theorem inert_sufficient (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    ∀ x, ppos3 a b c x = ppos2 a b x := by
  have hP : 0 < a + b := by omega
  have hg : ∀ x, ppos2 a b x = true ↔
      Cl (ppos2 a b) a x ∧ Cl (ppos2 a b) b x ∧ Cl (ppos2 a b) c x := by
    intro x
    constructor
    · intro hx
      have h2 := (ppos2_spec a b x).mp hx
      refine ⟨h2.1, h2.2, ?_⟩
      intro _ hcx
      cases hv : ppos2 a b (x - c) with
      | false => rfl
      | true =>
        exfalso
        have hzb1 : ZB a b (x % (a+b)) = true := by
          rw [← prop_base a b ha hab x]; exact hx
        have hzb2 : ZB a b ((x - c) % (a+b)) = true := by
          rw [← prop_base a b ha hab (x - c)]; exact hv
        have hz : (x - c) % (a+b) < a + b := Nat.mod_lt _ hP
        have h0' := h0
        unfold T0 Avoid at h0'
        have hfalse := h0' ((x - c) % (a+b)) hz hzb2
        have heq : x % (a+b) = ((x - c) % (a+b) + c % (a+b)) % (a+b) := by
          have hxeq : x - c + c = x := by omega
          calc x % (a+b) = (x - c + c) % (a+b) := by rw [hxeq]
            _ = ((x - c) % (a+b) + c % (a+b)) % (a+b) := Nat.add_mod (x - c) c (a+b)
        rw [heq, hfalse] at hzb1
        exact Bool.noConfusion hzb1
    · intro h
      exact (ppos2_spec a b x).mpr ⟨h.1, h.2.1⟩
  exact uniq3 a b c (ppos2 a b) hg

end SubGame


==> anc/lean-verification/SubGameLib/InertValues.lean <==
/-
  Paper Proposition 25, value clause: an inert angle gives
  G_S = G_B everywhere.

  Proof (following the paper's argument): strong induction on x.
  For x < c, below_c_grundy (Grundy2.lean) applies. For x ≥ c, by grundy3_eq
  and its two-move analogue, the option lists of the two games agree through
  the induction hypothesis except for the extra option g := grundy2 (x−c).
  Adjoining one value to a list leaves mex4 unchanged iff that value differs
  from the mex (mex4_snoc below), so the key step is
  grundy2 (x−c) ≠ grundy2 x. Were the two equal with common value i ≤ 2
  (the two-move Grundy value is at most 2): i=0: x, x−c ∈ W₀(B) at distance
  c, contradicting no_dist_c; i=1: grundy2_one puts x−a, x−c−a in W₀(B) at
  distance c; i=2: descent puts x−2a, x−c−2a in W₀(B) at distance c.
  no_dist_c follows from T0 via prop_base residues (the same computation as
  Inert.lean's inert_sufficient: x % P = ((x−c) % P + c % P) % P and Avoid).
-/
import SubGameLib.Grundy2
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-- Appending one element to a list adds `k` to its contained values exactly
    when `k` was already present or `k` is the appended value. -/
private theorem contains_snoc (l : List Nat) (v k : Nat) :
    (l ++ [v]).contains k = (l.contains k || (k == v)) := by
  rw [List.contains_append, List.contains_cons, List.contains_nil, Bool.or_false]

private theorem eq_false_not_true {b : Bool} (h : b = false) : ¬ (b = true) := by
  rw [h]; decide

private theorem contains_snoc_true_of (l : List Nat) (v k : Nat) (h : l.contains k = true) :
    (l ++ [v]).contains k = true := by
  rw [contains_snoc, h]; rfl

private theorem contains_snoc_false_of (l : List Nat) (v k : Nat)
    (hl : l.contains k = false) (hv : k ≠ v) :
    (l ++ [v]).contains k = false := by
  rw [contains_snoc, hl]
  simp [hv]

/-- Adjoining a value different from the mex does not change the mex. -/
theorem mex4_snoc (l : List Nat) (v : Nat) (h : v ≠ mex4 l) :
    mex4 (l ++ [v]) = mex4 l := by
  by_cases h0 : l.contains 0 = true
  · by_cases h1 : l.contains 1 = true
    · by_cases h2 : l.contains 2 = true
      · by_cases h3 : l.contains 3 = true
        · by_cases h4 : l.contains 4 = true
          · -- mex4 l = 5
            have he : mex4 l = 5 := by
              unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_pos h3, if_pos h4]
            rw [he]
            have n0 := contains_snoc_true_of l v 0 h0
            have n1 := contains_snoc_true_of l v 1 h1
            have n2 := contains_snoc_true_of l v 2 h2
            have n3 := contains_snoc_true_of l v 3 h3
            have n4 := contains_snoc_true_of l v 4 h4
            unfold mex4; rw [if_pos n0, if_pos n1, if_pos n2, if_pos n3, if_pos n4]
          · -- mex4 l = 4
            have he : mex4 l = 4 := by
              unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_pos h3, if_neg h4]
            rw [he] at h ⊢
            have n0 := contains_snoc_true_of l v 0 h0
            have n1 := contains_snoc_true_of l v 1 h1
            have n2 := contains_snoc_true_of l v 2 h2
            have n3 := contains_snoc_true_of l v 3 h3
            have hl4 : l.contains 4 = false := Bool.of_not_eq_true h4
            have n4 := contains_snoc_false_of l v 4 hl4 h.symm
            have n4' : ¬ ((l ++ [v]).contains 4 = true) := eq_false_not_true n4
            unfold mex4; rw [if_pos n0, if_pos n1, if_pos n2, if_pos n3, if_neg n4']
        · -- mex4 l = 3
          have he : mex4 l = 3 := by
            unfold mex4; rw [if_pos h0, if_pos h1, if_pos h2, if_neg h3]
          rw [he] at h ⊢
          have n0 := contains_snoc_true_of l v 0 h0
          have n1 := contains_snoc_true_of l v 1 h1
          have n2 := contains_snoc_true_of l v 2 h2
          have hl3 : l.contains 3 = false := Bool.of_not_eq_true h3
          have n3 := contains_snoc_false_of l v 3 hl3 h.symm
          have n3' : ¬ ((l ++ [v]).contains 3 = true) := eq_false_not_true n3
          unfold mex4; rw [if_pos n0, if_pos n1, if_pos n2, if_neg n3']
      · -- mex4 l = 2
        have he : mex4 l = 2 := by
          unfold mex4; rw [if_pos h0, if_pos h1, if_neg h2]
        rw [he] at h ⊢
        have n0 := contains_snoc_true_of l v 0 h0
        have n1 := contains_snoc_true_of l v 1 h1
        have hl2 : l.contains 2 = false := Bool.of_not_eq_true h2
        have n2 := contains_snoc_false_of l v 2 hl2 h.symm
        have n2' : ¬ ((l ++ [v]).contains 2 = true) := eq_false_not_true n2
        unfold mex4; rw [if_pos n0, if_pos n1, if_neg n2']
    · -- mex4 l = 1
      have he : mex4 l = 1 := by
        unfold mex4; rw [if_pos h0, if_neg h1]
      rw [he] at h ⊢
      have n0 := contains_snoc_true_of l v 0 h0
      have hl1 : l.contains 1 = false := Bool.of_not_eq_true h1
      have n1 := contains_snoc_false_of l v 1 hl1 h.symm
      have n1' : ¬ ((l ++ [v]).contains 1 = true) := eq_false_not_true n1
      unfold mex4; rw [if_pos n0, if_neg n1']
  · -- mex4 l = 0
    have he : mex4 l = 0 := by
      unfold mex4; rw [if_neg h0]
    rw [he] at h ⊢
    have hl0 : l.contains 0 = false := Bool.of_not_eq_true h0
    have n0 := contains_snoc_false_of l v 0 hl0 h.symm
    have n0' : ¬ ((l ++ [v]).contains 0 = true) := eq_false_not_true n0
    unfold mex4; rw [if_neg n0']

/-- Under an inert angle, no two base P-positions are at distance c. -/
theorem no_dist_c (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    ∀ x, ppos2 a b x = true → c ≤ x → ppos2 a b (x - c) = false := by
  intro x hx hcx
  have hP : 0 < a + b := by omega
  cases hv : ppos2 a b (x - c) with
  | false => rfl
  | true =>
    exfalso
    have hzb1 : ZB a b (x % (a+b)) = true := by
      rw [← prop_base a b ha hab x]; exact hx
    have hzb2 : ZB a b ((x - c) % (a+b)) = true := by
      rw [← prop_base a b ha hab (x - c)]; exact hv
    have hz : (x - c) % (a+b) < a + b := Nat.mod_lt _ hP
    have h0' := h0
    unfold T0 Avoid at h0'
    have hfalse := h0' ((x - c) % (a+b)) hz hzb2
    have heq : x % (a+b) = ((x - c) % (a+b) + c % (a+b)) % (a+b) := by
      have hxeq : x - c + c = x := by omega
      calc x % (a+b) = (x - c + c) % (a+b) := by rw [hxeq]
        _ = ((x - c) % (a+b) + c % (a+b)) % (a+b) := Nat.add_mod (x - c) c (a+b)
    rw [heq, hfalse] at hzb1
    exact Bool.noConfusion hzb1

/-- `grundy2` unfolds to `mex4` of its two-move option list, when both moves
    are legal (mirrors `Grundy2.lean`'s private `grundy2_eq`, specialised). -/
private theorem grundy2_two_eq (a b x : Nat) (ha : 0 < a) (hax : a ≤ x)
    (hb : 0 < b) (hbx : b ≤ x) :
    grundy2 a b x = mex4 ([grundy2 a b (x - a)] ++ [grundy2 a b (x - b)]) := by
  rw [grundy2, dif_pos ⟨ha, hax⟩, dif_pos ⟨hb, hbx⟩]

/-- The mex of a two-element list is at most `2` (direct pigeonhole on a
    literal two-element list; avoids routing through `List.erase`, whose
    library lemmas pull in `Classical.choice`). -/
private theorem mex4_two_le_two (p q : Nat) : mex4 [p, q] ≤ 2 := by
  by_cases hcon : mex4 [p, q] ≤ 2
  · exact hcon
  exfalso
  have h3 : 3 ≤ mex4 [p, q] := by omega
  have h0 : (0 : Nat) ∈ [p, q] := List.contains_iff_mem.mp (mex4_lt_mem [p, q] 0 (by omega))
  have h1 : (1 : Nat) ∈ [p, q] := List.contains_iff_mem.mp (mex4_lt_mem [p, q] 1 (by omega))
  have h2 : (2 : Nat) ∈ [p, q] := List.contains_iff_mem.mp (mex4_lt_mem [p, q] 2 (by omega))
  simp only [List.mem_cons, List.not_mem_nil, or_false] at h0 h1 h2
  omega

/-- Variant of `Grundy2.lean`'s `grundy2_le_two`, specialised to
    the legal-move case, avoiding that lemma's `Classical.choice` dependency
    (inherited from core `List.erase` lemmas via its private pigeonhole
    argument). -/
private theorem grundy2_le_two' (a b x : Nat) (ha : 0 < a) (hax : a ≤ x)
    (hb : 0 < b) (hbx : b ≤ x) : grundy2 a b x ≤ 2 := by
  rw [grundy2_two_eq a b x ha hax hb hbx]
  exact mex4_two_le_two _ _

/-- Paper Proposition 25, value clause: value-level inertness. -/
theorem inert_grundy (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    ∀ x, grundy3 a b c x = grundy2 a b x := by
  apply strongInd (fun x => grundy3 a b c x = grundy2 a b x)
  intro x ih
  by_cases hxc : x < c
  · exact below_c_grundy a b c hbc x hxc
  · have hcx : c ≤ x := by omega
    have hb : 0 < b := by omega
    have hc : 0 < c := by omega
    have hax : a ≤ x := by omega
    have hbx : b ≤ x := by omega
    -- the key inequality: the extra option differs from grundy2's mex
    have hne : grundy2 a b (x - c) ≠ grundy2 a b x := by
      intro heq
      have hle2 : grundy2 a b x ≤ 2 := grundy2_le_two' a b x ha hax hb hbx
      have htri : grundy2 a b x = 0 ∨ grundy2 a b x = 1 ∨ grundy2 a b x = 2 := by omega
      rcases htri with hg0 | hg1 | hg2
      · -- i = 0 : both x and x-c are W₀(B), at distance c
        have hxc0 : grundy2 a b (x - c) = 0 := heq.trans hg0
        have hz1 := grundy2_zero a b x
        have hz2 := grundy2_zero a b (x - c)
        have hp1 : ppos2 a b x = true := by
          rw [← hz1, decide_eq_true_eq]; exact hg0
        have hp2 : ppos2 a b (x - c) = true := by
          rw [← hz2, decide_eq_true_eq]; exact hxc0
        have hfalse := no_dist_c a b c ha hab hbc h0 x hp1 hcx
        rw [hfalse] at hp2
        exact Bool.noConfusion hp2
      · -- i = 1 : x-a and (x-c)-a are W₀(B), at distance c
        have hxc1 : grundy2 a b (x - c) = 1 := heq.trans hg1
        obtain ⟨_, hpxa⟩ := (grundy2_one a b ha hab x).mp hg1
        obtain ⟨haxc, hpxca⟩ := (grundy2_one a b ha hab (x - c)).mp hxc1
        have hge : c ≤ x - a := by omega
        have hfalse := no_dist_c a b c ha hab hbc h0 (x - a) hpxa hge
        have hpos_eq : (x - a) - c = (x - c) - a := by omega
        rw [hpos_eq] at hfalse
        rw [hfalse] at hpxca
        exact Bool.noConfusion hpxca
      · -- i = 2 : x-2a and (x-c)-2a are W₀(B), at distance c
        have hxc2 : grundy2 a b (x - c) = 2 := heq.trans hg2
        obtain ⟨_, hp2xa⟩ := descent a b ha hab x hg2
        obtain ⟨h2axc, hp2xca⟩ := descent a b ha hab (x - c) hxc2
        have hge : c ≤ x - 2 * a := by omega
        have hfalse := no_dist_c a b c ha hab hbc h0 (x - 2 * a) hp2xa hge
        have hpos_eq : (x - 2 * a) - c = (x - c) - 2 * a := by omega
        rw [hpos_eq] at hfalse
        rw [hfalse] at hp2xca
        exact Bool.noConfusion hp2xca
    -- assemble grundy3 x via opts3 = opts2 ++ [grundy2 (x - c)]
    have hopts : opts (grundy3 a b c) a b c x =
        ([grundy2 a b (x - a)] ++ [grundy2 a b (x - b)]) ++ [grundy2 a b (x - c)] := by
      unfold opts
      rw [if_pos ⟨ha, hax⟩, if_pos ⟨hb, hbx⟩, if_pos ⟨hc, hcx⟩]
      have hia : grundy3 a b c (x - a) = grundy2 a b (x - a) :=
        ih (x - a) (Nat.sub_lt (Nat.lt_of_lt_of_le ha hax) ha)
      have hib : grundy3 a b c (x - b) = grundy2 a b (x - b) :=
        ih (x - b) (Nat.sub_lt (Nat.lt_of_lt_of_le hb hbx) hb)
      have hic : grundy3 a b c (x - c) = grundy2 a b (x - c) :=
        ih (x - c) (Nat.sub_lt (Nat.lt_of_lt_of_le hc hcx) hc)
      rw [hia, hib, hic]
    have hml : mex4 ([grundy2 a b (x - a)] ++ [grundy2 a b (x - b)]) = grundy2 a b x :=
      (grundy2_two_eq a b x ha hax hb hbx).symm
    have hv : grundy2 a b (x - c) ≠ mex4 ([grundy2 a b (x - a)] ++ [grundy2 a b (x - b)]) := by
      rw [hml]; exact hne
    have hsnoc := mex4_snoc ([grundy2 a b (x - a)] ++ [grundy2 a b (x - b)])
      (grundy2 a b (x - c)) hv
    rw [grundy3_eq, hopts, hsnoc]
    exact hml

end SubGame


==> anc/lean-verification/SubGameLib/LfClosed.lean <==
/-
  Closed form of the L-function (the unnumbered observation after paper
  Definition 39): for v ∈ V, descending the a-chain meets W₁ first and then
  W₀, and no element of W₀ in the residue class of v intervenes; hence
  Π_a(v) = v − a(L(v)+2) is the largest P-position below v congruent to v
  modulo a, i.e. L(v) = (v − Π_a(v))/a − 2. Stated here as the three chain
  facts that characterize Π_a(v), for every three-move ruleset (no coverage
  hypothesis is needed; only Ferguson's pairing enters, through `vf_iff`
  and `g_one_iff`).

  `lf_window` adds the explicit form under a periodicity hypothesis (paper
  hypothesis (H)): the descent never leaves the period window of v, so
  Π_a(v) = p⌊v/p⌋ + max{h ∈ 𝒲₀ ∩ [0,p) : h < v mod p, h ≡ v mod p (mod a)},
  a maximum over the explicit fundamental block. The maximization uses
  this block, rather than the base pattern 𝒵.
-/
import SubGameLib.Lfun

set_option linter.unusedVariables false

namespace SubGame

/-- Closed form of the L-function: for v ∈ V the position v − a(L(v)+2) is
    a P-position, v − a(L(v)+1) has value 1, and no position v − aj with
    1 ≤ j ≤ L(v)+1 is a P-position — so v − a(L(v)+2) is the largest
    P-position below v in the residue class of v modulo a, and
    L(v) = (v − Π_a(v))/a − 2. -/
theorem lf_closed (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ v, Vf a b c v = true →
      a * (Lf a b c v + 2) ≤ v ∧
      ppos3 a b c (v - a * (Lf a b c v + 2)) = true ∧
      grundy3 a b c (v - a * (Lf a b c v + 1)) = 1 ∧
      (∀ j, 1 ≤ j → j ≤ Lf a b c v + 1 → ppos3 a b c (v - a * j) = false) := by
  apply strongInd (fun v => Vf a b c v = true →
      a * (Lf a b c v + 2) ≤ v ∧
      ppos3 a b c (v - a * (Lf a b c v + 2)) = true ∧
      grundy3 a b c (v - a * (Lf a b c v + 1)) = 1 ∧
      (∀ j, 1 ≤ j → j ≤ Lf a b c v + 1 → ppos3 a b c (v - a * j) = false))
  intro v ih hv
  have hav : a ≤ v := by
    rcases Nat.lt_or_ge v a with hlt | hge
    · exfalso
      have hlow : ppos3 a b c v = true := ppos3_low' a b c ha hab hbc v hlt
      have hfalse := ((vf_iff a b c ha hab hbc v).mp hv).1
      rw [hlow] at hfalse
      exact Bool.noConfusion hfalse
    · exact hge
  have hLf := Lf_unfold a b c v
  by_cases hcond : 0 < a ∧ a ≤ v ∧ Vf a b c v = true ∧ Vf a b c (v - a) = true
  · -- chain continues: Lf v = Lf (v-a) + 1, recurse
    rw [if_pos hcond] at hLf
    have hlt : v - a < v := Nat.sub_lt (by omega) ha
    obtain ⟨ihle, ihW0, ihW1, ihmin⟩ := ih (v - a) hlt hcond.2.2.2
    have hstep : ∀ m : Nat, a * (m + 1) = a * m + a := fun m => Nat.mul_succ a m
    have hidx : a * (Lf a b c (v - a) + 1 + 2)
              = a * (Lf a b c (v - a) + 2) + a := by
      rw [(by omega : Lf a b c (v - a) + 1 + 2 = Lf a b c (v - a) + 2 + 1),
        Nat.mul_succ]
    refine ⟨?_, ?_, ?_, ?_⟩
    · rw [hLf]
      omega
    · rw [hLf]
      have e : v - a * (Lf a b c (v - a) + 1 + 2)
             = (v - a) - a * (Lf a b c (v - a) + 2) := by
        omega
      rw [e]; exact ihW0
    · rw [hLf]
      have e : v - a * (Lf a b c (v - a) + 1 + 1)
             = (v - a) - a * (Lf a b c (v - a) + 1) := by
        have := hstep (Lf a b c (v - a) + 1)
        omega
      rw [e]; exact ihW1
    · intro j hj1 hjle
      rw [hLf] at hjle
      rcases Nat.eq_or_lt_of_le hj1 with h1 | h2
      · -- j = 1: v - a ∈ V, hence not a P-position
        have e : v - a * j = v - a := by rw [← h1]; omega
        rw [e]
        have := ((vf_iff a b c ha hab hbc (v - a)).mp hcond.2.2.2).1
        exact this
      · -- j ≥ 2: shift into the induction hypothesis
        have hj2 : 2 ≤ j := h2
        have hmul : a * j ≤ a * (Lf a b c (v - a) + 2) :=
          Nat.mul_le_mul_left a (by omega)
        have e : v - a * j = (v - a) - a * (j - 1) := by
          have := hstep (j - 1)
          have ej : a * j = a * (j - 1) + a := by
            have h : a * (j - 1 + 1) = a * (j - 1) + a := Nat.mul_succ a (j - 1)
            have hj : j - 1 + 1 = j := by omega
            rw [hj] at h
            exact h
          omega
        rw [e]
        exact ihmin (j - 1) (by omega) (by omega)
  · -- chain stops: Lf v = 0, and the bottom facts come from Ferguson
    rw [if_neg hcond] at hLf
    have hVfa : Vf a b c (v - a) = false := by
      cases hb : Vf a b c (v - a) with
      | false => rfl
      | true => exact absurd ⟨ha, hav, hv, hb⟩ hcond
    have hnotV := (vf_iff a b c ha hab hbc v).mp hv
    have hpv : ppos3 a b c v = false := hnotV.1
    have hpva : ppos3 a b c (v - a) = false := by
      cases hp : ppos3 a b c (v - a) with
      | false => rfl
      | true => exact absurd ⟨hav, hp⟩ hnotV.2
    -- Vf (v-a) = false with ppos3 (v-a) = false forces the pair below
    have hpair : a ≤ v - a ∧ ppos3 a b c (v - a - a) = true := by
      by_cases hno : a ≤ v - a ∧ ppos3 a b c (v - a - a) = true
      · exact hno
      · exfalso
        have hVtrue : Vf a b c (v - a) = true :=
          (vf_iff a b c ha hab hbc (v - a)).mpr ⟨hpva, hno⟩
        rw [hVtrue] at hVfa
        exact Bool.noConfusion hVfa
    obtain ⟨h2a, hW0⟩ := hpair
    have h2av : 2 * a ≤ v := by omega
    have e2 : v - a * (0 + 2) = v - a - a := by omega
    have e1 : v - a * (0 + 1) = v - a := by omega
    refine ⟨by rw [hLf]; omega, ?_, ?_, ?_⟩
    · rw [hLf, e2]; exact hW0
    · rw [hLf, e1]
      exact ((g_one_iff a b c ha hab hbc (v - a)).mpr ⟨h2a, hW0⟩)
    · intro j hj1 hjle
      rw [hLf] at hjle
      have : j = 1 := by omega
      rw [this]
      have e : v - a * 1 = v - a := by omega
      rw [e]; exact hpva

/-- Window form of the closed form (the paragraph following hypothesis (H)):
    if the P-set is p-periodic then the a-descent from v ∈ V never leaves the
    period window of v, i.e. a(L(v)+2) ≤ v mod p; the landing coordinate
    (v mod p) − a(L(v)+2) is a P-position; and it is the largest P-position
    below v mod p in the residue class of v mod p modulo a. Hence
    Π_a(v) = p⌊v/p⌋ + max{h ∈ 𝒲₀ ∩ [0,p) : h < v mod p, h ≡ v mod p (mod a)}. -/
theorem lf_window (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hp : 0 < p) (hper : IsPeriod (ppos3 a b c) p) :
    ∀ v, Vf a b c v = true →
      a * (Lf a b c v + 2) ≤ v % p ∧
      ppos3 a b c (v % p - a * (Lf a b c v + 2)) = true ∧
      (∀ w, w < v % p → w % a = (v % p) % a → ppos3 a b c w = true →
        w ≤ v % p - a * (Lf a b c v + 2)) := by
  intro v hv
  obtain ⟨hle, hW0, hW1, hmin⟩ := lf_closed a b c ha hab hbc v hv
  have hu : v % p < p := Nat.mod_lt v hp
  have hqu : p * (v / p) + v % p = v := Nat.div_add_mod v p
  have hcong : ∀ x, ppos3 a b c x = ppos3 a b c (x % p) :=
    period_congr _ p hp hper
  -- v mod p is at least a
  have hua : a ≤ v % p := by
    rcases Nat.lt_or_ge (v % p) a with hlt | hge
    · exfalso
      have h1 : ppos3 a b c v = true := by
        rw [hcong v]
        exact ppos3_low' a b c ha hab hbc (v % p) hlt
      have h2 := ((vf_iff a b c ha hab hbc v).mp hv).1
      rw [h1] at h2; exact Bool.noConfusion h2
    · exact hge
  -- window coordinates below a are P-positions, and reduce mod p to themselves
  have hlowmod : ∀ r, r < a → ppos3 a b c (p * (v / p) + r) = true := by
    intro r hr
    rw [hcong, Nat.add_comm, Nat.add_mul_mod_self_left,
      Nat.mod_eq_of_lt (by omega : r < p)]
    exact ppos3_low' a b c ha hab hbc r hr
  have hdm : a * (v % p / a) + v % p % a = v % p := Nat.div_add_mod (v % p) a
  -- no wrap: the descent stays inside the window of v
  have hnow : a * (Lf a b c v + 2) ≤ v % p := by
    rcases Nat.lt_or_ge (v % p) (a * (Lf a b c v + 2)) with h | h
    · exfalso
      have hj1 : 1 ≤ v % p / a := by
        rcases Nat.eq_zero_or_pos (v % p / a) with h0 | hpos
        · have hra : v % p % a < a := Nat.mod_lt _ ha
          rw [h0] at hdm; omega
        · exact hpos
      have hjle : v % p / a ≤ Lf a b c v + 1 := by
        have hlt2 : a * (v % p / a) < a * (Lf a b c v + 2) := by omega
        have := Nat.lt_of_mul_lt_mul_left hlt2
        omega
      have hfalse := hmin (v % p / a) hj1 hjle
      have hrew : v - a * (v % p / a) = p * (v / p) + v % p % a := by omega
      have htrue := hlowmod (v % p % a) (Nat.mod_lt _ ha)
      rw [← hrew] at htrue
      rw [hfalse] at htrue; exact Bool.noConfusion htrue
    · exact h
  refine ⟨hnow, ?_, ?_⟩
  · -- the landing coordinate is a P-position
    have hrew : v - a * (Lf a b c v + 2)
        = p * (v / p) + (v % p - a * (Lf a b c v + 2)) := by omega
    rw [hrew] at hW0
    rw [hcong, Nat.add_comm, Nat.add_mul_mod_self_left,
      Nat.mod_eq_of_lt (by omega : v % p - a * (Lf a b c v + 2) < p)] at hW0
    exact hW0
  · -- maximality among class elements of the window
    intro w hw hwa hwp
    have hwdm : a * (w / a) + w % a = w := Nat.div_add_mod w a
    have hjmul : a * (v % p / a - w / a) = v % p - w := by
      rw [Nat.mul_sub]; omega
    have hj1 : 1 ≤ v % p / a - w / a := by
      rcases Nat.eq_zero_or_pos (v % p / a - w / a) with h0 | hpos
      · rw [h0, Nat.mul_zero] at hjmul; omega
      · exact hpos
    rcases Nat.lt_or_ge (Lf a b c v + 1) (v % p / a - w / a) with hjgt | hjle
    · have : a * (Lf a b c v + 2) ≤ a * (v % p / a - w / a) :=
        Nat.mul_le_mul_left a (by omega)
      omega
    · exfalso
      have hfalse := hmin (v % p / a - w / a) hj1 hjle
      have hrew : v - a * (v % p / a - w / a) = p * (v / p) + w := by omega
      rw [hrew] at hfalse
      have htrue : ppos3 a b c (p * (v / p) + w) = true := by
        rw [hcong, Nat.add_comm, Nat.add_mul_mod_self_left,
          Nat.mod_eq_of_lt (by omega : w < p)]
        exact hwp
      rw [hfalse] at htrue; exact Bool.noConfusion htrue

/-- The displayed closed form: under (H)-style periodicity there is
    h = h_a(u), u = v mod p, with h the largest P-position below u in the class
    of u modulo a, L(v) = (u − h)/a − 2, and Π_a(v) = p⌊v/p⌋ + h. -/
theorem lf_closed_form (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hp : 0 < p) (hper : IsPeriod (ppos3 a b c) p) :
    ∀ v, Vf a b c v = true →
      ∃ h, h < v % p ∧ h % a = (v % p) % a ∧ ppos3 a b c h = true ∧
        (∀ w, w < v % p → w % a = (v % p) % a → ppos3 a b c w = true → w ≤ h) ∧
        Lf a b c v = (v % p - h) / a - 2 ∧
        v - a * (Lf a b c v + 2) = p * (v / p) + h := by
  intro v hv
  obtain ⟨hnow, hW0, hmax⟩ := lf_window a b c p ha hab hbc hp hper v hv
  have hqu : p * (v / p) + v % p = v := Nat.div_add_mod v p
  have hpos : 0 < a * (Lf a b c v + 2) := Nat.mul_pos ha (by omega)
  refine ⟨v % p - a * (Lf a b c v + 2), by omega, ?_, hW0, hmax, ?_, by omega⟩
  · have he : v % p = v % p - a * (Lf a b c v + 2) + a * (Lf a b c v + 2) := by
      omega
    calc (v % p - a * (Lf a b c v + 2)) % a
        = (v % p - a * (Lf a b c v + 2) + a * (Lf a b c v + 2)) % a :=
          (Nat.add_mul_mod_self_left _ a _).symm
      _ = (v % p) % a := by rw [← he]
  · have hsub : v % p - (v % p - a * (Lf a b c v + 2)) = a * (Lf a b c v + 2) := by
      omega
    rw [hsub, Nat.mul_div_cancel_left _ ha]
    omega

end SubGame


==> anc/lean-verification/SubGameLib/Lfun.lean <==
/-
  The L-function layer: paper Definition 39 (`Vf`, `Lf`, `Ff`), Lemma 40
  (V-structure: `head_V`, `u_plus_a`, `seam_empty`, `band_no_b`), Lemma 41
  (run starts: `runstart_w1`, `runstart_na_b`, `runstart_na_c`), and
  Theorem 42 (reconstruction: `lfunction_sieve`, specialised to the two
  sieve cases in `lfun_ca` and `lfun_cb`).  Both cases p = c+a and p = c+b
  are treated uniformly through the hypotheses
    hW  : ∀ x, ppos3 a b c x = sieveT a b c p x
    hcp : c < p          hpb : p ≤ c + b          hpa : c + a ≤ p
    hK2 : c + a < p → K2 a b (c % (a+b))   (vacuous when p = c+a).

  Proof outline.  `g_one_iff` characterises the value-1 positions via
  `ferguson`.  `head_V` identifies the V-elements below c with the
  U-residues of the base game (`below_c_grundy` + `value2_res`), and
  `u_plus_a`/`no_double_head` show that head V-elements never sit at
  distance a.  `runstart_w1` shows that a chain start v (Vf v = true with
  Lf v = 0) satisfies 2a ≤ v and ppos3 (v - 2a) = true.  `seam_empty`
  empties the seam [c, c+a) of P-positions, and `band_no_b` excludes
  Vf (y - b) for y in the band [c+a, p), via K2 when c + a < p.  `vf_iff`
  characterises `Vf` purely in terms of `ppos3`, so `Vf` and `Lf` inherit
  the period p (`vf_per`, `lf_per`; paper Lemma 40(0)).  The star
  device `star_device`/`star_device2` combines `runstart_w1` with the
  cyclic-avoidance lemmas, and `runstart_na_b`/`runstart_na_c` use it to
  forbid L-even V-elements in the residue classes of v - b and v - c at a
  chain start v.  `lfunction_sieve` reconstructs grundy3 = Ff by strong
  induction on x.
-/
import SubGameLib.Grundy2
import SubGameLib.Periods
import SubGameLib.PhaseCa
import SubGameLib.PhaseCb

set_option linter.unusedVariables false

namespace SubGame

/-- V = positions of value 2 or 3. -/
def Vf (a b c : Nat) (x : Nat) : Bool := decide (2 ≤ grundy3 a b c x)

/-- The number of backward a-steps within V (0 outside V or at a chain start). -/
def Lf (a b c : Nat) : Nat → Nat := fun x =>
  if h : 0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true
  then Lf a b c (x - a) + 1 else 0
termination_by x => x
decreasing_by exact Nat.sub_lt (Nat.lt_of_lt_of_le h.1 h.2.1) h.1

/-- The candidate value function: 0 on W₀, 1 on W₁, else 2/3 by L-parity. -/
def Ff (a b c : Nat) (x : Nat) : Nat :=
  if ppos3 a b c x = true then 0
  else if decide (a ≤ x) && ppos3 a b c (x - a) then 1
  else if Lf a b c x % 2 = 0 then 2 else 3

/-- Below `a` no move is legal, so the nim-value is `0`. -/
private theorem grundy3_low (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, x < a → grundy3 a b c x = 0 := by
  intro x hx
  rw [grundy3_eq]
  unfold opts
  have hA : ¬ (0 < a ∧ a ≤ x) := by omega
  have hB : ¬ (0 < b ∧ b ≤ x) := by omega
  have hC : ¬ (0 < c ∧ c ≤ x) := by omega
  rw [if_neg hA, if_neg hB, if_neg hC]
  rfl

theorem g_one_iff (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, (grundy3 a b c x = 1 ↔ (a ≤ x ∧ ppos3 a b c (x - a) = true)) := by
  intro x
  by_cases hax : a ≤ x
  · have hxa : x - a + a = x := by omega
    have hf := ferguson a b c ha hab hbc (x - a)
    rw [hxa] at hf
    have hz := grundy3_zero a b c (x - a)
    constructor
    · intro hx1
      refine ⟨hax, ?_⟩
      have hx0 : grundy3 a b c (x - a) = 0 := hf.mpr hx1
      rw [← hz, decide_eq_true_eq]
      exact hx0
    · rintro ⟨_, hp⟩
      rw [hp] at hz
      have hx0 : grundy3 a b c (x - a) = 0 := decide_eq_true_eq.mp hz
      exact hf.mp hx0
  · have hax' : x < a := by omega
    have hg0 := grundy3_low a b c ha hab hbc x hax'
    constructor
    · intro hx1; omega
    · rintro ⟨hle, _⟩; omega

theorem cyclic_avoid_c (a b c e : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (he : 0 < e) (hper : IsPeriod (ppos3 a b c) e) :
    ∀ r, r < e → ppos3 a b c r = true → ppos3 a b c ((r + c) % e) = false := by
  intro r hre hr
  have hc : 0 < c := Nat.lt_trans (Nat.lt_trans ha hab) hbc
  have hrc_false : ppos3 a b c (r + c) = false := by
    cases hv : ppos3 a b c (r + c) with
    | false => rfl
    | true =>
      have h3 := (ppos3_spec a b c (r + c)).mp hv
      have hle : c ≤ r + c := by omega
      have hcl := h3.2.2 hc hle
      have heq : r + c - c = r := by omega
      rw [heq] at hcl
      have hcontra : false = true := hcl.symm.trans hr
      exact Bool.noConfusion hcontra
  have hcong := period_congr (ppos3 a b c) e he hper (r + c)
  rw [← hcong]
  exact hrc_false

theorem u_plus_a (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, r < a + b → UB a b r = true → ZB a b ((r + a) % (a + b)) = true := by
  intro r hrP hUB
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
  have e2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 (et a b + 1) a
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  unfold UB at hUB
  rw [Bool.and_eq_true, Bool.not_eq_true', Bool.not_eq_true'] at hUB
  obtain ⟨hZ1, hZ2raw⟩ := hUB
  -- a ≤ r, from ¬ZB r together with zb_lowblk
  have har : a ≤ r := by
    by_cases hcon : a ≤ r
    · exact hcon
    · exfalso
      have hcon' : r < a := by omega
      have hzt := zb_lowblk a b r hcon' hF
      rw [hZ1] at hzt
      exact Bool.noConfusion hzt
  -- (r+b) % P = r - a
  have hmodeq : (r + b) % (a + b) = r - a := by
    have hge : a + b ≤ r + b := by omega
    have hlt2 : r + b - (a + b) < a + b := by omega
    have h := mod_sub2 hge hlt2
    have hval : r + b - (a + b) = r - a := by omega
    rw [hval] at h
    exact h
  rw [hmodeq] at hZ2raw
  -- decompose r = j*a + t
  obtain ⟨j, t, ht, hrjt⟩ := decomp2 a r ha
  subst hrjt
  have hj1 : 1 ≤ j := by
    rcases Nat.eq_zero_or_pos j with hj0 | hjpos
    · exfalso
      rw [hj0, Nat.zero_mul, Nat.zero_add] at har
      omega
    · exact hjpos
  have hzr := zb_chart a b j t ht hF
  have hZ1n := (eq_false_iff_not hzr).mp hZ1
  have hexp : j * a = (j - 1) * a + a := by
    have hh := succ_mul2 (j - 1) a
    have hj1eq : (j - 1) + 1 = j := by omega
    rw [hj1eq] at hh
    exact hh
  have hrmA : j * a + t - a = (j - 1) * a + t := by omega
  rw [hrmA] at hZ2raw
  have hzr2 := zb_chart a b (j - 1) t ht hF
  have hZ2n := (eq_false_iff_not hzr2).mp hZ2raw
  have hjle : j ≤ et a b + 2 := by
    by_cases hcon : j ≤ et a b + 2
    · exact hcon
    · exfalso
      have hcon' : et a b + 2 < j := by omega
      have h1 : (et a b + 3) * a ≤ j * a + t := (blk_le2 ht).mpr (by omega)
      have h3 : (et a b + 3) * a = (et a b + 2) * a + a := succ_mul2 (et a b + 2) a
      omega
  have hjtop : j = et a b + 2 → t < ep a b := by
    intro hj
    have h1 : j * a = (et a b + 2) * a := by rw [hj]
    omega
  have hjge : et a b + 1 ≤ j := by
    by_cases hcon : et a b + 1 ≤ j
    · exact hcon
    · exfalso
      have hjE : j ≤ et a b := by omega
      rcases (show j % 2 = 0 ∨ j % 2 = 1 by omega) with hje | hjo
      · exact hZ1n (Or.inl ⟨hje, hjE⟩)
      · have hthis : (j - 1) % 2 = 0 ∧ (j - 1) ≤ et a b := by omega
        exact hZ2n (Or.inl hthis)
  rcases (show j = et a b + 1 ∨ j = et a b + 2 by omega) with hjc | hjc
  · -- j = et+1: forced et odd, t ≥ ep
    subst hjc
    have hjm1 : et a b + 1 - 1 = et a b := by omega
    rw [hjm1] at hZ2n
    have hetodd : et a b % 2 = 1 := by
      by_cases hcon : et a b % 2 = 1
      · exact hcon
      · exfalso
        have heteven : et a b % 2 = 0 := by omega
        exact hZ2n (Or.inl ⟨heteven, Nat.le_refl _⟩)
    have htge : ep a b ≤ t := by
      by_cases hcon : ep a b ≤ t
      · exact hcon
      · exfalso
        have hcon' : t < ep a b := by omega
        exact hZ1n (Or.inr ⟨hetodd, rfl, hcon'⟩)
    have hsum : (et a b + 1) * a + t + a = (et a b + 2) * a + t := by omega
    have hge2 : a + b ≤ (et a b + 1) * a + t + a := by omega
    have hlt3 : (et a b + 1) * a + t + a - (a + b) = t - ep a b := by omega
    have hmod2 := mod_sub2 hge2 (by omega)
    rw [hlt3] at hmod2
    rw [hmod2]
    exact zb_lowblk a b (t - ep a b) (by omega) hF
  · -- j = et+2: forced et even, t < ep
    subst hjc
    have htlt : t < ep a b := hjtop rfl
    have hjm1 : et a b + 2 - 1 = et a b + 1 := by omega
    rw [hjm1] at hZ2n
    have heteven : et a b % 2 = 0 := by
      by_cases hcon : et a b % 2 = 0
      · exact hcon
      · exfalso
        have hetodd : et a b % 2 = 1 := by omega
        exact hZ2n (Or.inr ⟨hetodd, rfl, htlt⟩)
    have hge2 : a + b ≤ (et a b + 2) * a + t + a := by omega
    have hlt3 : (et a b + 2) * a + t + a - (a + b) = a + t - ep a b := by omega
    have hmod2 := mod_sub2 hge2 (by omega)
    rw [hlt3] at hmod2
    rw [hmod2]
    exact zb_lowblk a b (a + t - ep a b) (by omega) hF

theorem head_V (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, x < c → (Vf a b c x = true ↔ UB a b (x % (a + b)) = true) := by
  intro x hxc
  unfold Vf
  rw [decide_eq_true_eq, below_c_grundy a b c hbc x hxc]
  have hle2 := grundy2_le_two a b x
  have hiff : (2 ≤ grundy2 a b x) ↔ grundy2 a b x = 2 := by omega
  rw [hiff]
  exact value2_res a b ha hab x

theorem runstart_w1 (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ v, Vf a b c v = true → Lf a b c v = 0 →
      2*a ≤ v ∧ ppos3 a b c (v - 2*a) = true := by
  intro v hVfv hLfv
  have hVfv' : 2 ≤ grundy3 a b c v := by
    have h := hVfv; unfold Vf at h; rwa [decide_eq_true_eq] at h
  have hva : a ≤ v := by
    by_cases hcon : a ≤ v
    · exact hcon
    · exfalso
      have hvlt : v < a := by omega
      have hg0 := grundy3_low a b c ha hab hbc v hvlt
      omega
  rw [Lf] at hLfv
  by_cases hcond : 0 < a ∧ a ≤ v ∧ Vf a b c v = true ∧ Vf a b c (v - a) = true
  · rw [dif_pos hcond] at hLfv
    omega
  · rw [dif_neg hcond] at hLfv
    have hnVfva : Vf a b c (v - a) = false := by
      by_cases hv2 : Vf a b c (v - a) = true
      · exact absurd ⟨ha, hva, hVfv, hv2⟩ hcond
      · exact Bool.of_not_eq_true hv2
    have hnVfva' : ¬ (2 ≤ grundy3 a b c (v - a)) := by
      intro hcon2
      have : Vf a b c (v - a) = true := by
        unfold Vf; rw [decide_eq_true_eq]; exact hcon2
      rw [this] at hnVfva
      exact Bool.noConfusion hnVfva
    have hle1 : grundy3 a b c (v - a) ≤ 1 := by omega
    have hne0 : grundy3 a b c (v - a) ≠ 0 := by
      intro hcon0
      have hva_eq : v - a + a = v := by omega
      have hf := ferguson a b c ha hab hbc (v - a)
      rw [hva_eq] at hf
      have hv1 : grundy3 a b c v = 1 := hf.mp hcon0
      omega
    have heq1 : grundy3 a b c (v - a) = 1 := by omega
    have hg1 := (g_one_iff a b c ha hab hbc (v - a)).mp heq1
    obtain ⟨hage, hppos⟩ := hg1
    have heq2a : v - a - a = v - 2*a := by omega
    rw [heq2a] at hppos
    exact ⟨by omega, hppos⟩

theorem seam_empty (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x) :
    ∀ y, c ≤ y → y < c + a → ppos3 a b c y = false := by
  intro y hcy hya
  rw [hW y]
  show (ppos2 a b (y % p) && (decide (y % p < c) || !ppos2 a b (y % p - c))) = false
  have hyp : y < p := by omega
  rw [Nat.mod_eq_of_lt hyp, low_block a b ha hab (y - c) (by omega)]
  have hnlt : ¬ (y < c) := by omega
  simp [hnlt]

/-- `(c + u) % P = (c % P + u) % P`, the base point can be reduced mod `P`
    before adding. -/
private theorem padd_mod (P c u : Nat) : (c + u) % P = (c % P + u) % P := by
  have h : P * (c / P) + c % P + u = c + u := by rw [Nat.div_add_mod c P]
  rw [← h, Nat.add_assoc, Nat.mul_add_mod]

/-- `(s + b) % P = s - a` whenever `a ≤ s < P` (since `b ≡ -a (mod P)`). -/
private theorem shift_b_eq (a b s : Nat) (has : a ≤ s) (hs : s < a + b) :
    (s + b) % (a + b) = s - a := by
  have hge : a + b ≤ s + b := by omega
  have hlt2 : s + b - (a + b) < a + b := by omega
  have h := mod_sub2 hge hlt2
  have hval : s + b - (a + b) = s - a := by omega
  rwa [hval] at h

/-- `Λ ⊆ 𝒵 + a`: at a point of `Λ`, shifting by `b` (≡ `-a`) lands back in `𝒵`. -/
private theorem lb_in_shift (a b r : Nat) (ha : 0 < a) (hab : a < b) (hr : r < a + b)
    (hLB : LB a b r = true) : ZB a b ((r + b) % (a+b)) = true := by
  have hF := ep_lt a b ha
  obtain ⟨j, t, ht, hrjt⟩ := decomp2 a r ha
  subst hrjt
  have hchart := (lb_chart a b j t hF ht).mp hLB
  rcases hchart with ⟨heven, hj, htlt⟩ | ⟨hodd, hj, htge⟩
  · subst hj
    have hexp : (et a b + 1) * a = et a b * a + a := succ_mul2 (et a b) a
    have har : a ≤ (et a b + 1) * a + t := by omega
    rw [shift_b_eq a b _ har hr]
    have hsub : (et a b + 1) * a + t - a = et a b * a + t := by omega
    rw [hsub]
    exact (zb_chart a b (et a b) t ht hF).mpr (Or.inl ⟨heven, Nat.le_refl _⟩)
  · subst hj
    have hetpos : 1 ≤ et a b := by omega
    have hexp2 : et a b * a = (et a b - 1) * a + a := by
      have hh := succ_mul2 (et a b - 1) a
      have he : et a b - 1 + 1 = et a b := by omega
      rw [he] at hh
      exact hh
    have har : a ≤ et a b * a + t := by omega
    rw [shift_b_eq a b _ har hr]
    have hsub : et a b * a + t - a = (et a b - 1) * a + t := by omega
    rw [hsub]
    refine (zb_chart a b (et a b - 1) t ht hF).mpr (Or.inl ⟨?_, ?_⟩)
    · omega
    · omega

theorem band_no_b (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x)
    (hK2 : c + a < p → K2 a b (c % (a+b))) :
    ∀ y, c + a ≤ y → y < p → Vf a b c y = true → Vf a b c (y - b) = false := by
  intro y hya hyp hVfy
  by_cases hVfyb : Vf a b c (y - b) = true
  · exfalso
    have hby : b ≤ y := by omega
    have hyb_lt_c : y - b < c := by omega
    have hUB0 := (head_V a b c ha hab hbc (y - b) hyb_lt_c).mp hVfyb
    have hshift := red_b a b y (by omega) hby
    rw [hshift] at hUB0
    unfold UB at hUB0
    rw [Bool.and_eq_true, Bool.not_eq_true', Bool.not_eq_true'] at hUB0
    obtain ⟨hUB1, hUB2raw⟩ := hUB0
    have hrP : y % (a + b) < a + b := Nat.mod_lt y (by omega)
    have hcomm : ((y % (a+b) + a) % (a+b) + b) % (a+b) = (y % (a+b) + a + b) % (a+b) := by
      have h := Nat.add_mod (y % (a+b) + a) b (a+b)
      rw [Nat.mod_eq_of_lt (show b < a + b by omega)] at h
      exact h.symm
    have hrpp : (y % (a+b) + a + b) % (a+b) = y % (a+b) := by
      have e : y % (a+b) + a + b = y % (a+b) + (a+b) := by omega
      rw [e, Nat.add_mod_right, Nat.mod_eq_of_lt hrP]
    rw [hcomm, hrpp] at hUB2raw
    have hLBr : LB a b (y % (a+b)) = true :=
      (lb_stuck a b (y % (a+b)) ha hab hrP).mpr ⟨hUB2raw, hUB1⟩
    have hu_ge : a ≤ y - c := by omega
    have hu_lt : y - c < b := by omega
    have hVfy' : 2 ≤ grundy3 a b c y := by
      have h := hVfy; unfold Vf at h; rwa [decide_eq_true_eq] at h
    have hne1 : grundy3 a b c y ≠ 1 := by omega
    have hnW1 : ¬ (a ≤ y ∧ ppos3 a b c (y - a) = true) :=
      fun h => hne1 ((g_one_iff a b c ha hab hbc y).mpr h)
    have hppos_ya_false : ppos3 a b c (y - a) = false := by
      by_cases hp : ppos3 a b c (y - a) = true
      · exact absurd ⟨by omega, hp⟩ hnW1
      · exact Bool.of_not_eq_true hp
    have hyap : y - a < p := by omega
    have heq_sieve : sieveT a b c p (y - a) = (ppos2 a b (y - a) && !ppos2 a b (y - a - c)) := by
      show (ppos2 a b ((y-a) % p) && (decide ((y-a) % p < c) || !ppos2 a b ((y-a) % p - c))) = _
      rw [Nat.mod_eq_of_lt hyap]
      have hnlt : ¬ (y - a < c) := by omega
      simp [hnlt]
    rw [hW (y - a), heq_sieve] at hppos_ya_false
    have hlbshift := lb_in_shift a b (y % (a+b)) ha hab hrP hLBr
    have hreda := red_a a b y ha (show a ≤ y by omega)
    have hppos2ya : ppos2 a b (y - a) = true := by
      rw [prop_base a b ha hab (y - a), hreda]
      exact hlbshift
    by_cases hZBu : ZB a b (y - c) = true
    · -- Case ZB u = true
      have hppos_uma : ppos2 a b (y - a - c) = true := by
        rcases bool_cases2 (ppos2 a b (y - a - c)) with hv | hv
        · exfalso
          rw [hppos2ya, hv] at hppos_ya_false
          exact Bool.noConfusion hppos_ya_false
        · exact hv
      have heq : y - a - c = y - c - a := by omega
      rw [heq] at hppos_uma
      have hzbuma : ZB a b (y - c - a) = true := by
        have hp := prop_base a b ha hab (y - c - a)
        rw [Nat.mod_eq_of_lt (show y - c - a < a + b by omega)] at hp
        rw [← hp]
        exact hppos_uma
      have hshift2 := zb_shift_a a b ha hab (y - c - a) (by omega) hzbuma
      have heq2 : y - c - a + a = y - c := by omega
      rw [heq2, Nat.mod_eq_of_lt (show y - c < a + b by omega)] at hshift2
      rw [hshift2] at hZBu
      exact Bool.noConfusion hZBu
    · -- Case ZB u = false
      have hZBufalse : ZB a b (y - c) = false := Bool.of_not_eq_true hZBu
      have hDBu : DB a b (y - c) = true := by
        unfold DB
        rw [hZBufalse]
        simp [hu_ge, hu_lt]
      have hcap : c + a < p := by omega
      have hK2' := hK2 hcap
      have hpy : ppos2 a b y = false := by
        rw [prop_base a b ha hab y]
        exact hUB2raw
      have hcadd : (c % (a+b) + (y - c)) % (a+b) = y % (a+b) := by
        have h := padd_mod (a+b) c (y - c)
        have he : c + (y - c) = y := by omega
        rw [he] at h
        exact h.symm
      have hzcu : ZB a b ((c % (a+b) + (y - c)) % (a+b)) = false := by
        rw [hcadd]; exact hUB2raw
      have hkey := hK2' (y - c) hu_ge hu_lt hDBu hzcu
      have heqfinal : (c % (a+b) + (y - c) + a) % (a+b) = (y % (a+b) + a) % (a+b) := by
        have h1 := padd_mod (a+b) c (y - c + a)
        have he1 : c + (y - c + a) = y + a := by omega
        rw [he1] at h1
        have h2 : c % (a+b) + (y - c) + a = c % (a+b) + (y - c + a) := by omega
        rw [h2, ← h1]
        have h3 := Nat.add_mod y a (a+b)
        rw [Nat.mod_eq_of_lt (show a < a + b by omega)] at h3
        exact h3
      rw [heqfinal] at hkey
      rw [hkey] at hUB1
      exact Bool.noConfusion hUB1
  · exact Bool.of_not_eq_true hVfyb

/-- `ppos3` is genuinely `p`-periodic under the sieve hypothesis. -/
private theorem ppos3_per (a b c p : Nat) (hW : ∀ x, ppos3 a b c x = sieveT a b c p x) :
    IsPeriod (ppos3 a b c) p := by
  intro x
  rw [hW (x + p), hW x]
  exact sieveT_periodic a b c p x

/-- A head `V`-element (`x < c` with `Vf x = true`) always starts its own
    `a`-chain: `Lf x = 0`. -/
private theorem head_Lf0 (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, x < c → Vf a b c x = true → Lf a b c x = 0 := by
  intro x hxc hVfx
  rw [Lf]
  by_cases hcond : 0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true
  · exfalso
    obtain ⟨_, hax, _, hVfxa⟩ := hcond
    have hg2 : grundy2 a b x = 2 := by
      have h1 : grundy3 a b c x = grundy2 a b x := below_c_grundy a b c hbc x hxc
      have h2 : 2 ≤ grundy3 a b c x := by
        have h := hVfx; unfold Vf at h; rwa [decide_eq_true_eq] at h
      have h3 := grundy2_le_two a b x
      omega
    obtain ⟨h2a, hp2⟩ := descent a b ha hab x hg2
    have hxa2a : a ≤ x - a := by omega
    have heq2a : x - 2 * a = x - a - a := by omega
    rw [heq2a] at hp2
    have hg1 := (grundy2_one a b ha hab (x - a)).mpr ⟨hxa2a, hp2⟩
    have h1' : grundy3 a b c (x - a) = grundy2 a b (x - a) :=
      below_c_grundy a b c hbc (x - a) (by omega)
    have hVfxa' : Vf a b c (x - a) = false := by
      unfold Vf
      rw [decide_eq_false_iff_not, h1', hg1]
      omega
    rw [hVfxa'] at hVfxa
    exact Bool.noConfusion hVfxa
  · rw [dif_neg hcond]

/-- Adding a fixed `K` mod `p` is injective on `[0,p)`. -/
private theorem mod_add_inj (p A B K : Nat) (hA : A < p) (hB : B < p) (hK : K < p)
    (h : (A + K) % p = (B + K) % p) : A = B := by
  by_cases hAK : A + K < p
  · by_cases hBK : B + K < p
    · rw [Nat.mod_eq_of_lt hAK, Nat.mod_eq_of_lt hBK] at h
      omega
    · exfalso
      have hBK' : p ≤ B + K := by omega
      rw [Nat.mod_eq_of_lt hAK, mod_sub2 hBK' (by omega)] at h
      omega
  · by_cases hBK : B + K < p
    · exfalso
      have hAK' : p ≤ A + K := by omega
      rw [mod_sub2 hAK' (by omega), Nat.mod_eq_of_lt hBK] at h
      omega
    · have hAK' : p ≤ A + K := by omega
      have hBK' : p ≤ B + K := by omega
      rw [mod_sub2 hAK' (by omega), mod_sub2 hBK' (by omega)] at h
      omega

/-- Congruence mod `p` is preserved by subtracting the same amount `k`,
    provided `k` does not exceed either side. -/
private theorem mod_sub_cong (p k X Y : Nat) (hp : 0 < p) (hX : k ≤ X) (hY : k ≤ Y)
    (h : X % p = Y % p) : (X - k) % p = (Y - k) % p := by
  have hXe : X % p = ((X - k) % p + k % p) % p := by
    have e : X - k + k = X := by omega
    have hh := Nat.add_mod (X - k) k p
    rw [e] at hh
    exact hh
  have hYe : Y % p = ((Y - k) % p + k % p) % p := by
    have e : Y - k + k = Y := by omega
    have hh := Nat.add_mod (Y - k) k p
    rw [e] at hh
    exact hh
  rw [hXe, hYe] at h
  exact mod_add_inj p ((X - k) % p) ((Y - k) % p) (k % p)
    (Nat.mod_lt _ hp) (Nat.mod_lt _ hp) (Nat.mod_lt _ hp) h

/-- The `(∗)` device: a head `V`-element `w < c` in the residue class of
    `v`'s `2a`-descent shifted by `s` (`(w+s) ≡ v mod p`) is impossible,
    since `ppos3` is `p`-periodic and cyclically avoids the shift `s`. -/
private theorem star_device (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hp : 0 < p) (hper : IsPeriod (ppos3 a b c) p) (s : Nat)
    (hcyc : ∀ r, r < p → ppos3 a b c r = true → ppos3 a b c ((r + s) % p) = false)
    (v w : Nat) (h2av : 2 * a ≤ v) (hppv : ppos3 a b c (v - 2 * a) = true)
    (hwc : w < c) (hVfw : Vf a b c w = true) (hcong : (w + s) % p = v % p) :
    False := by
  have hLfw : Lf a b c w = 0 := head_Lf0 a b c ha hab hbc w hwc hVfw
  obtain ⟨h2aw, hppw⟩ := runstart_w1 a b c ha hab hbc w hVfw hLfw
  have hrp : w - 2 * a < p := by omega
  have hcyc' := hcyc (w - 2 * a) hrp hppw
  have heq1 : w - 2 * a + s = (w + s) - 2 * a := by omega
  rw [heq1] at hcyc'
  have hle1 : 2 * a ≤ w + s := by omega
  have hmc := mod_sub_cong p (2 * a) (w + s) v hp hle1 h2av hcong
  rw [hmc] at hcyc'
  have hpc := period_congr (ppos3 a b c) p hp hper (v - 2 * a)
  rw [← hpc, hppv] at hcyc'
  exact Bool.noConfusion hcyc'

/-- Generalisation of `star_device` dropping `w < c`/`head_Lf0`: takes
    `Vf w = true ∧ Lf w = 0` directly (needs only `w < p`). -/
private theorem star_device2 (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hp : 0 < p) (hper : IsPeriod (ppos3 a b c) p) (s : Nat)
    (hcyc : ∀ r, r < p → ppos3 a b c r = true → ppos3 a b c ((r + s) % p) = false)
    (v w : Nat) (h2av : 2 * a ≤ v) (hppv : ppos3 a b c (v - 2 * a) = true)
    (hwp : w < p) (hVfw : Vf a b c w = true) (hLfw : Lf a b c w = 0)
    (hcong : (w + s) % p = v % p) :
    False := by
  obtain ⟨h2aw, hppw⟩ := runstart_w1 a b c ha hab hbc w hVfw hLfw
  have hrp : w - 2 * a < p := by omega
  have hcyc' := hcyc (w - 2 * a) hrp hppw
  have heq1 : w - 2 * a + s = (w + s) - 2 * a := by omega
  rw [heq1] at hcyc'
  have hle1 : 2 * a ≤ w + s := by omega
  have hmc := mod_sub_cong p (2 * a) (w + s) v hp hle1 h2av hcong
  rw [hmc] at hcyc'
  have hpc := period_congr (ppos3 a b c) p hp hper (v - 2 * a)
  rw [← hpc, hppv] at hcyc'
  exact Bool.noConfusion hcyc'

/- Vf/Lf p-periodicity (paper Lemma 40(0)).  `vf_iff`
   characterises `Vf` purely in terms of `ppos3` (a position lies in V iff
   it lies in neither W₀ nor W₁), so `Vf`, and by strong induction `Lf`,
   inherit any period of `ppos3` (`vf_per`, `lf_per`).  This is what lets
   `runstart_na_b`/`runstart_na_c` pass between a position and a
   representative of its residue class. -/

theorem ppos3_low' (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, x < a → ppos3 a b c x = true := by
  intro x hx
  have h0 := grundy3_low a b c ha hab hbc x hx
  have h1 := grundy3_zero a b c x
  rw [h0] at h1
  simpa using h1.symm

theorem vf_iff (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, (Vf a b c x = true ↔
      (ppos3 a b c x = false ∧ ¬(a ≤ x ∧ ppos3 a b c (x - a) = true))) := by
  intro x
  unfold Vf
  constructor
  · intro h
    have h2 : 2 ≤ grundy3 a b c x := of_decide_eq_true h
    constructor
    · cases hp : ppos3 a b c x with
      | false => rfl
      | true =>
        have := grundy3_zero a b c x
        rw [hp] at this
        have : grundy3 a b c x = 0 := of_decide_eq_true this
        omega
    · intro hc
      have := (g_one_iff a b c ha hab hbc x).mpr hc
      omega
  · intro h
    apply decide_eq_true
    have hz := grundy3_zero a b c x
    rw [h.1] at hz
    have h0 : ¬ grundy3 a b c x = 0 := by
      intro he; rw [he] at hz; simp at hz
    have h1 : ¬ grundy3 a b c x = 1 := by
      intro he
      exact h.2 ((g_one_iff a b c ha hab hbc x).mp he)
    omega

theorem vf_per (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hper : IsPeriod (ppos3 a b c) p) :
    ∀ x, Vf a b c (x + p) = Vf a b c x := by
  intro x
  by_cases hax : a ≤ x
  · have e1 : ppos3 a b c (x + p) = ppos3 a b c x := hper x
    have e2 : ppos3 a b c (x + p - a) = ppos3 a b c (x - a) := by
      have h3 : x + p - a = (x - a) + p := by omega
      rw [h3]; exact hper (x - a)
    have i1 := vf_iff a b c ha hab hbc (x + p)
    have i2 := vf_iff a b c ha hab hbc x
    cases hv : Vf a b c x with
    | true =>
      have := i2.mp hv
      exact i1.mpr ⟨by rw [e1]; exact this.1,
        fun hc => this.2 ⟨hax, by rw [← e2]; exact hc.2⟩⟩
    | false =>
      cases hw : Vf a b c (x + p) with
      | false => rfl
      | true =>
        have hh := i1.mp hw
        have : Vf a b c x = true := i2.mpr ⟨by rw [← e1]; exact hh.1,
          fun hc => hh.2 ⟨by omega, by rw [e2]; exact hc.2⟩⟩
        rw [hv] at this
        exact this.symm
  · have hxa : x < a := Nat.lt_of_not_le hax
    have hp3 : ppos3 a b c x = true := ppos3_low' a b c ha hab hbc x hxa
    have hpp : ppos3 a b c (x + p) = true := by rw [hper x]; exact hp3
    have f1 : Vf a b c x = false := by
      cases hv : Vf a b c x with
      | false => rfl
      | true =>
        have := (vf_iff a b c ha hab hbc x).mp hv
        rw [hp3] at this
        exact Bool.noConfusion this.1
    have f2 : Vf a b c (x + p) = false := by
      cases hv : Vf a b c (x + p) with
      | false => rfl
      | true =>
        have := (vf_iff a b c ha hab hbc (x + p)).mp hv
        rw [hpp] at this
        exact Bool.noConfusion this.1
    rw [f1, f2]

theorem Lf_unfold (a b c : Nat) (x : Nat) :
    Lf a b c x =
      if 0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true
      then Lf a b c (x - a) + 1 else 0 := by
  rw [Lf]
  by_cases h : 0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true
  · rw [dif_pos h, if_pos h]
  · rw [dif_neg h, if_neg h]

theorem lf_per (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hper : IsPeriod (ppos3 a b c) p) :
    ∀ x, Lf a b c (x + p) = Lf a b c x := by
  apply strongInd (fun x => Lf a b c (x + p) = Lf a b c x)
  intro x ih
  rw [Lf_unfold a b c (x + p), Lf_unfold a b c x]
  by_cases hax : a ≤ x
  · have e1 := vf_per a b c p ha hab hbc hper x
    have e2 : Vf a b c (x + p - a) = Vf a b c (x - a) := by
      have h3 : x + p - a = (x - a) + p := by omega
      rw [h3]; exact vf_per a b c p ha hab hbc hper (x - a)
    by_cases hc : 0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true
    · rw [if_pos hc, if_pos ⟨ha, by omega, by rw [e1]; exact hc.2.2.1,
        by rw [e2]; exact hc.2.2.2⟩]
      have h3 : x + p - a = (x - a) + p := by omega
      rw [h3, ih (x - a) (by omega)]
    · rw [if_neg hc, if_neg ?_]
      intro hcc
      exact hc ⟨ha, hax, by rw [← e1]; exact hcc.2.2.1, by rw [← e2]; exact hcc.2.2.2⟩
  · have hxa : x < a := Nat.lt_of_not_le hax
    have hp3 : ppos3 a b c x = true := ppos3_low' a b c ha hab hbc x hxa
    have f1 : Vf a b c x = false := by
      cases hv : Vf a b c x with
      | false => rfl
      | true =>
        have := (vf_iff a b c ha hab hbc x).mp hv
        rw [hp3] at this
        exact Bool.noConfusion this.1
    have f2 : Vf a b c (x + p) = false := by
      rw [vf_per a b c p ha hab hbc hper x, f1]
    rw [if_neg (by intro hcc; rw [f2] at hcc; exact Bool.noConfusion hcc.2.2.1),
        if_neg (by intro hcc; omega)]

theorem runstart_na_b (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x)
    (hK2 : c + a < p → K2 a b (c % (a+b))) :
    ∀ v, Vf a b c v = true → Lf a b c v = 0 →
      ¬(Vf a b c ((v + (p - b)) % p) = true ∧ Lf a b c ((v + (p - b)) % p) % 2 = 0) := by
  intro v hVfv hLfv
  rintro ⟨hVfw', -⟩
  have hp0 : 0 < p := by omega
  have hper : IsPeriod (ppos3 a b c) p := ppos3_per a b c p hW
  have hVfperv := vf_per a b c p ha hab hbc hper
  have hVfy0 : Vf a b c v = Vf a b c (v % p) := period_congr (Vf a b c) p hp0 hVfperv v
  have hy0lt : v % p < p := Nat.mod_lt v hp0
  have hVfy0' : Vf a b c (v % p) = true := by rw [← hVfy0]; exact hVfv
  have hy0b : b ≤ v % p := by
    by_cases hxc : v % p < c
    · have hUB := (head_V a b c ha hab hbc (v % p) hxc).mp hVfy0'
      have hge := u_ge_b a b ha hab (v % p % (a + b)) (Nat.mod_lt _ (by omega)) hUB
      have hle : v % p % (a + b) ≤ v % p := Nat.mod_le _ _
      omega
    · omega
  have hw_eq : (v + (p - b)) % p = v % p - b := by
    have h1 : (v + (p - b)) % p = (v % p + (p - b)) % p := padd_mod p v (p - b)
    rw [h1]
    have h2 : v % p + (p - b) = (v % p - b) + p := by omega
    rw [h2, Nat.add_mod_right, Nat.mod_eq_of_lt (by omega : v % p - b < p)]
  rw [hw_eq] at hVfw'
  have hwc : v % p - b < c := by omega
  have hcong : (v % p - b + b) % p = v % p := by
    have heq : v % p - b + b = v % p := by omega
    rw [heq, Nat.mod_eq_of_lt hy0lt]
  have hrw1 := runstart_w1 a b c ha hab hbc v hVfv hLfv
  exact star_device a b c p ha hab hbc hcp hp0 hper b
    (cyclic_avoid_b a b c p ha hab hbc hp0 hper)
    v (v % p - b) hrw1.1 hrw1.2 hwc hVfw' hcong

/-- No two head `V`-elements (`< c`) can differ by exactly `a`: `x` and
    `x - a` both head `V`-elements forces a `Z`/`U` clash via `u_plus_a`. -/
private theorem no_double_head (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (x : Nat) (hax : a ≤ x) (hxc : x < c) (hVfx : Vf a b c x = true)
    (hxac : x - a < c) (hVfxa : Vf a b c (x - a) = true) :
    False := by
  have hUB1 := (head_V a b c ha hab hbc x hxc).mp hVfx
  have hUB2 := (head_V a b c ha hab hbc (x - a) hxac).mp hVfxa
  have hZ := u_plus_a a b ha hab ((x - a) % (a + b)) (Nat.mod_lt _ (by omega)) hUB2
  have heq : ((x - a) % (a + b) + a) % (a + b) = x % (a + b) := by
    have h := padd_mod (a + b) (x - a) a
    rw [← h]
    have he : x - a + a = x := by omega
    rw [he]
  rw [heq] at hZ
  unfold UB at hUB1
  rw [Bool.and_eq_true, Bool.not_eq_true', Bool.not_eq_true'] at hUB1
  rw [hUB1.1] at hZ
  exact Bool.noConfusion hZ

theorem runstart_na_c (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hpeq : p = c + a ∨ p = c + b)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x)
    (hK2 : c + a < p → K2 a b (c % (a+b))) :
    ∀ v, Vf a b c v = true → Lf a b c v = 0 →
      ¬(Vf a b c ((v + (p - c)) % p) = true ∧ Lf a b c ((v + (p - c)) % p) % 2 = 0) := by
  intro v hVfv hLfv
  rintro ⟨hVfw', hLfw'even⟩
  have hp0 : 0 < p := by omega
  have hper : IsPeriod (ppos3 a b c) p := ppos3_per a b c p hW
  have hrw1v := runstart_w1 a b c ha hab hbc v hVfv hLfv
  have hy0lt : v % p < p := Nat.mod_lt v hp0
  by_cases hxc : v % p < c
  · -- y₀ < c: w = y₀ + (p - c); three-way split on the location of w
    have hw_eq : (v + (p - c)) % p = v % p + (p - c) := by
      have h1 : (v + (p - c)) % p = (v % p + (p - c)) % p := padd_mod p v (p - c)
      rw [h1, Nat.mod_eq_of_lt (show v % p + (p - c) < p by omega)]
    rw [hw_eq] at hVfw' hLfw'even
    by_cases hw_c : v % p + (p - c) < c
    · have hcong : (v % p + (p - c) + c) % p = v % p := by
        have h2 : v % p + (p - c) + c = v % p + p := by omega
        rw [h2, Nat.add_mod_right, Nat.mod_eq_of_lt hy0lt]
      exact star_device a b c p ha hab hbc hcp hp0 hper c
        (cyclic_avoid_c a b c p ha hab hbc hp0 hper)
        v (v % p + (p - c)) hrw1v.1 hrw1v.2 hw_c hVfw' hcong
    · by_cases hw_ca : v % p + (p - c) < c + a
      · -- seam: c ≤ w < c + a
        have hLf_le1 : Lf a b c (v % p + (p - c)) ≤ 1 := by
          by_cases hle : Lf a b c (v % p + (p - c)) ≤ 1
          · exact hle
          · exfalso
            have hge2 : 2 ≤ Lf a b c (v % p + (p - c)) := by omega
            have hu1 := Lf_unfold a b c (v % p + (p - c))
            by_cases hc1 : 0 < a ∧ a ≤ (v % p + (p - c)) ∧
                Vf a b c (v % p + (p - c)) = true ∧ Vf a b c (v % p + (p - c) - a) = true
            · rw [if_pos hc1] at hu1
              obtain ⟨_, hax1, _, hVfxa1⟩ := hc1
              have hu2 := Lf_unfold a b c (v % p + (p - c) - a)
              by_cases hc2 : 0 < a ∧ a ≤ (v % p + (p - c) - a) ∧
                  Vf a b c (v % p + (p - c) - a) = true ∧
                  Vf a b c (v % p + (p - c) - a - a) = true
              · obtain ⟨_, hax2, _, hVfxa2⟩ := hc2
                exact no_double_head a b c ha hab hbc (v % p + (p - c) - a)
                  hax2 (by omega) hVfxa1 (by omega) hVfxa2
              · rw [if_neg hc2] at hu2
                omega
            · rw [if_neg hc1] at hu1
              omega
        have hLf0 : Lf a b c (v % p + (p - c)) = 0 := by omega
        have hwp : v % p + (p - c) < p := by omega
        have hcong : (v % p + (p - c) + c) % p = v % p := by
          have h2 : v % p + (p - c) + c = v % p + p := by omega
          rw [h2, Nat.add_mod_right, Nat.mod_eq_of_lt hy0lt]
        exact star_device2 a b c p ha hab hbc hp0 hper c
          (cyclic_avoid_c a b c p ha hab hbc hp0 hper)
          v (v % p + (p - c)) hrw1v.1 hrw1v.2 hwp hVfw' hLf0 hcong
      · -- band: c + a ≤ w < p.  The sub-case Lf w = 0 is closed uniformly
        -- by `star_device2` (which needs only `w < p`, not `w < c`); the
        -- sub-case Lf w ≥ 1 is closed by `band_no_b` below.
        have hwca : c + a ≤ v % p + (p - c) := by omega
        have hwp : v % p + (p - c) < p := by omega
        have hcong : (v % p + (p - c) + c) % p = v % p := by
          have h2 : v % p + (p - c) + c = v % p + p := by omega
          rw [h2, Nat.add_mod_right, Nat.mod_eq_of_lt hy0lt]
        by_cases hLf0 : Lf a b c (v % p + (p - c)) = 0
        · exact star_device2 a b c p ha hab hbc hp0 hper c
            (cyclic_avoid_c a b c p ha hab hbc hp0 hper)
            v (v % p + (p - c)) hrw1v.1 hrw1v.2 hwp hVfw' hLf0 hcong
        · -- Band sub-case Lf w ≥ 1: `hpeq` forces `p = c + b` here
          -- (`p = c + a` would give `w ≥ c + a = p`, contradicting `w < p`),
          -- so `w - b = y₀ = v % p` exactly, and `band_no_b` + `vf_per`
          -- close the case (`band_no_b` does not use `Lf w`).
          have hpeqb : p = c + b := by
            rcases hpeq with h | h
            · omega
            · exact h
          have hwmb : v % p + (p - c) - b = v % p := by omega
          have hVfwb := band_no_b a b c p ha hab hbc hcp hpb hpa hW hK2
            (v % p + (p - c)) hwca hwp hVfw'
          rw [hwmb] at hVfwb
          have hVfperv := vf_per a b c p ha hab hbc hper
          have hVfy0 : Vf a b c v = Vf a b c (v % p) :=
            period_congr (Vf a b c) p hp0 hVfperv v
          rw [hVfwb, hVfv] at hVfy0
          exact Bool.noConfusion hVfy0
  · -- y₀ ≥ c: w = y₀ - c < c always
    have hw_eq : (v + (p - c)) % p = v % p - c := by
      have h1 : (v + (p - c)) % p = (v % p + (p - c)) % p := padd_mod p v (p - c)
      rw [h1]
      have h2 : v % p + (p - c) = (v % p - c) + p := by omega
      rw [h2, Nat.add_mod_right, Nat.mod_eq_of_lt (by omega : v % p - c < p)]
    rw [hw_eq] at hVfw'
    have hwc : v % p - c < c := by omega
    have hcong : (v % p - c + c) % p = v % p := by
      have heq : v % p - c + c = v % p := by omega
      rw [heq, Nat.mod_eq_of_lt hy0lt]
    exact star_device a b c p ha hab hbc hcp hp0 hper c
      (cyclic_avoid_c a b c p ha hab hbc hp0 hper)
      v (v % p - c) hrw1v.1 hrw1v.2 hwc hVfw' hcong

/-- The `a`-option never repeats the value of the position itself
    (option-exclusion, via `mex4_not_mem`). -/
private theorem g_ne_opt_a (a b c x : Nat) (ha : 0 < a) (hax : a ≤ x) :
    grundy3 a b c x ≠ grundy3 a b c (x - a) := by
  intro heq
  have hle : mex4 (opts (grundy3 a b c) a b c x) ≤ 4 := by
    have h3 := grundy3_le_three a b c x
    rw [grundy3_eq] at h3
    omega
  have hnot := mex4_not_mem (opts (grundy3 a b c) a b c x) hle
  rw [← grundy3_eq, heq] at hnot
  have hmem : (grundy3 a b c (x - a)) ∈ opts (grundy3 a b c) a b c x := by
    unfold opts
    rw [if_pos (⟨ha, hax⟩ : 0 < a ∧ a ≤ x)]
    simp
  have hc : (opts (grundy3 a b c) a b c x).contains (grundy3 a b c (x - a)) = true :=
    List.contains_iff_mem.mpr hmem
  rw [hc] at hnot
  exact Bool.noConfusion hnot

/-- `Lf` version of `period_congr` (`Lf` is `Nat`-valued, so `period_congr`
    itself does not apply). -/
private theorem lf_congr (a b c p : Nat) (hp : 0 < p)
    (hper : ∀ x, Lf a b c (x + p) = Lf a b c x) :
    ∀ x, Lf a b c x = Lf a b c (x % p) := by
  apply strongInd (fun x => Lf a b c x = Lf a b c (x % p))
  intro x ih
  by_cases hx : x < p
  · rw [Nat.mod_eq_of_lt hx]
  · have hpx : p ≤ x := Nat.le_of_not_lt hx
    have e1 : Lf a b c x = Lf a b c (x - p) := by
      have h0 := hper (x - p)
      have h1 : x - p + p = x := by omega
      rw [h1] at h0
      exact h0
    have e2 := ih (x - p) (by omega)
    have e3 : (x - p) % p = x % p := (Nat.mod_eq_sub_mod hpx).symm
    rw [e1, e2, e3]

/-- For a `V`-element, `Ff` reduces to the parity branch. -/
private theorem Ff_of_Vf (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, Vf a b c x = true → Ff a b c x = (if Lf a b c x % 2 = 0 then 2 else 3) := by
  intro x hVfx
  have hVfx' : 2 ≤ grundy3 a b c x := by
    have h := hVfx; unfold Vf at h; rwa [decide_eq_true_eq] at h
  have hp0 : ppos3 a b c x = false := by
    by_cases hp : ppos3 a b c x = true
    · exfalso
      have hz := grundy3_zero a b c x
      rw [hp, decide_eq_true_eq] at hz
      omega
    · exact Bool.of_not_eq_true hp
  have hne1 : ¬ (a ≤ x ∧ ppos3 a b c (x - a) = true) := by
    intro hcon
    have h1 := (g_one_iff a b c ha hab hbc x).mpr hcon
    omega
  unfold Ff
  rw [if_neg (by rw [hp0]; simp)]
  rw [if_neg (by
    intro hcontra
    rw [Bool.and_eq_true, decide_eq_true_eq] at hcontra
    exact hne1 hcontra)]

theorem lfunction_sieve (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hcp : c < p) (hpb : p ≤ c + b) (hpa : c + a ≤ p)
    (hpeq : p = c + a ∨ p = c + b)
    (hW : ∀ x, ppos3 a b c x = sieveT a b c p x)
    (hK2 : c + a < p → K2 a b (c % (a+b))) :
    ∀ x, grundy3 a b c x = Ff a b c x := by
  apply strongInd (fun x => grundy3 a b c x = Ff a b c x)
  intro x ih
  unfold Ff
  by_cases h0 : ppos3 a b c x = true
  · rw [if_pos h0]
    have hz := grundy3_zero a b c x
    rw [h0, decide_eq_true_eq] at hz
    exact hz
  · rw [if_neg h0]
    by_cases h1 : (decide (a ≤ x) && ppos3 a b c (x - a)) = true
    · rw [if_pos h1]
      rw [Bool.and_eq_true, decide_eq_true_eq] at h1
      exact (g_one_iff a b c ha hab hbc x).mpr h1
    · rw [if_neg h1]
      have hp0f : ppos3 a b c x = false := Bool.of_not_eq_true h0
      have hne0 : grundy3 a b c x ≠ 0 := by
        have hz := grundy3_zero a b c x
        rw [hp0f, decide_eq_false_iff_not] at hz
        exact hz
      have hne1 : grundy3 a b c x ≠ 1 := by
        intro hcon
        have hg1 := (g_one_iff a b c ha hab hbc x).mp hcon
        have hthis : (decide (a ≤ x) && ppos3 a b c (x - a)) = true := by
          rw [Bool.and_eq_true, decide_eq_true_eq]; exact hg1
        exact h1 hthis
      have hVfx : Vf a b c x = true := by
        unfold Vf
        rw [decide_eq_true_eq]
        have h3 := grundy3_le_three a b c x
        omega
      by_cases hLf0 : Lf a b c x = 0
      · by_cases hxc : x < c
        · rw [hLf0, if_pos (by omega : (0:Nat) % 2 = 0)]
          have hUB := (head_V a b c ha hab hbc x hxc).mp hVfx
          have hg2 := (value2_res a b ha hab x).mpr hUB
          rw [below_c_grundy a b c hbc x hxc]
          exact hg2
        · -- Lf x = 0, x ≥ c
          rw [hLf0, if_pos (by omega : (0:Nat) % 2 = 0)]
          have h3x := grundy3_le_three a b c x
          have hVfx' : 2 ≤ grundy3 a b c x := by
            have h := hVfx; unfold Vf at h; rwa [decide_eq_true_eq] at h
          by_cases hg3 : grundy3 a b c x = 3
          · exfalso
            have hcx : c ≤ x := by omega
            have hrw1 := runstart_w1 a b c ha hab hbc x hVfx hLf0
            obtain ⟨h2ax, hppx2a⟩ := hrw1
            have hg0 : grundy3 a b c (x - 2 * a) = 0 := by
              have hz := grundy3_zero a b c (x - 2 * a)
              rw [hppx2a, decide_eq_true_eq] at hz
              exact hz
            have hferg := ferguson a b c ha hab hbc (x - 2 * a)
            have heqxa : x - 2 * a + a = x - a := by omega
            rw [heqxa] at hferg
            have hg1 : grundy3 a b c (x - a) = 1 := hferg.mp hg0
            have hmex : mex4 (opts (grundy3 a b c) a b c x) = 3 := by
              rw [← grundy3_eq]; exact hg3
            have hmem2 : (2 : Nat) ∈ opts (grundy3 a b c) a b c x :=
              List.contains_iff_mem.mp
                (mex4_lt_mem (opts (grundy3 a b c) a b c x) 2 (by omega))
            have hax2a : a ≤ x := by omega
            have hbx : b ≤ x := by omega
            have hopts_eq : opts (grundy3 a b c) a b c x =
                [grundy3 a b c (x - a)] ++ [grundy3 a b c (x - b)] ++
                  [grundy3 a b c (x - c)] := by
              unfold opts
              rw [if_pos (⟨ha, hax2a⟩ : 0 < a ∧ a ≤ x),
                  if_pos (⟨by omega, hbx⟩ : 0 < b ∧ b ≤ x),
                  if_pos (⟨by omega, hcx⟩ : 0 < c ∧ c ≤ x)]
            rw [hopts_eq] at hmem2
            have hp0 : 0 < p := by omega
            have hper : IsPeriod (ppos3 a b c) p := ppos3_per a b c p hW
            rcases List.mem_append.mp hmem2 with h12 | h3
            · rcases List.mem_append.mp h12 with h1 | h2
              · have h : grundy3 a b c (x - a) = 2 := (List.mem_singleton.mp h1).symm
                omega
              · have hxb_lt : x - b < x := by omega
                have ihxb := ih (x - b) hxb_lt
                have hgxb2 : grundy3 a b c (x - b) = 2 := (List.mem_singleton.mp h2).symm
                have hVfxb : Vf a b c (x - b) = true := by
                  unfold Vf; rw [decide_eq_true_eq]; omega
                have hFfxb_eq := Ff_of_Vf a b c ha hab hbc (x - b) hVfxb
                rw [hgxb2, hFfxb_eq] at ihxb
                have hLfxbeven : Lf a b c (x - b) % 2 = 0 := by
                  by_cases hp2 : Lf a b c (x - b) % 2 = 0
                  · exact hp2
                  · rw [if_neg hp2] at ihxb; omega
                have hcontra := runstart_na_b a b c p ha hab hbc hcp hpb hpa hW hK2
                  x hVfx hLf0
                apply hcontra
                have heq : (x + (p - b)) % p = (x - b) % p := by
                  have heq1 : x + (p - b) = (x - b) + p := by omega
                  rw [heq1, Nat.add_mod_right]
                rw [heq]
                refine ⟨?_, ?_⟩
                · have hVfcongr : Vf a b c (x - b) = Vf a b c ((x - b) % p) :=
                    period_congr (Vf a b c) p hp0 (vf_per a b c p ha hab hbc hper) (x - b)
                  rw [← hVfcongr]; exact hVfxb
                · have hLfcongr : Lf a b c (x - b) = Lf a b c ((x - b) % p) :=
                    lf_congr a b c p hp0 (lf_per a b c p ha hab hbc hper) (x - b)
                  rw [← hLfcongr]; exact hLfxbeven
            · have hxc_lt : x - c < x := by omega
              have ihxc := ih (x - c) hxc_lt
              have hgxc2 : grundy3 a b c (x - c) = 2 := (List.mem_singleton.mp h3).symm
              have hVfxc : Vf a b c (x - c) = true := by
                unfold Vf; rw [decide_eq_true_eq]; omega
              have hFfxc_eq := Ff_of_Vf a b c ha hab hbc (x - c) hVfxc
              rw [hgxc2, hFfxc_eq] at ihxc
              have hLfxceven : Lf a b c (x - c) % 2 = 0 := by
                by_cases hp2 : Lf a b c (x - c) % 2 = 0
                · exact hp2
                · rw [if_neg hp2] at ihxc; omega
              have hcontra := runstart_na_c a b c p ha hab hbc hcp hpb hpa hpeq hW hK2
                x hVfx hLf0
              apply hcontra
              have heq : (x + (p - c)) % p = (x - c) % p := by
                have heq1 : x + (p - c) = (x - c) + p := by omega
                rw [heq1, Nat.add_mod_right]
              rw [heq]
              refine ⟨?_, ?_⟩
              · have hVfcongr : Vf a b c (x - c) = Vf a b c ((x - c) % p) :=
                  period_congr (Vf a b c) p hp0 (vf_per a b c p ha hab hbc hper) (x - c)
                rw [← hVfcongr]; exact hVfxc
              · have hLfcongr : Lf a b c (x - c) = Lf a b c ((x - c) % p) :=
                  lf_congr a b c p hp0 (lf_per a b c p ha hab hbc hper) (x - c)
                rw [← hLfcongr]; exact hLfxceven
          · omega
      · have hLfx_eq : Lf a b c x =
            (if h : 0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true
             then Lf a b c (x - a) + 1 else 0) := by rw [Lf]
        by_cases hcond : 0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true
        · rw [dif_pos hcond] at hLfx_eq
          obtain ⟨_, hax, _, hVfxa⟩ := hcond
          have ihxa := ih (x - a) (by omega)
          have hFfxa := Ff_of_Vf a b c ha hab hbc (x - a) hVfxa
          have hgxa : grundy3 a b c (x - a) = (if Lf a b c (x - a) % 2 = 0 then 2 else 3) := by
            rw [ihxa]; exact hFfxa
          have hne := g_ne_opt_a a b c x ha hax
          have h3x := grundy3_le_three a b c x
          have hVfx' : 2 ≤ grundy3 a b c x := by
            have h := hVfx; unfold Vf at h; rwa [decide_eq_true_eq] at h
          rw [hLfx_eq]
          by_cases hpar : Lf a b c (x - a) % 2 = 0
          · rw [if_pos hpar] at hgxa
            have hgxne : grundy3 a b c x ≠ 2 := by rw [← hgxa]; exact hne
            have hgx3 : grundy3 a b c x = 3 := by omega
            rw [hgx3, if_neg (by omega)]
          · rw [if_neg hpar] at hgxa
            have hgxne : grundy3 a b c x ≠ 3 := by rw [← hgxa]; exact hne
            have hgx2 : grundy3 a b c x = 2 := by omega
            rw [hgx2, if_pos (by omega : (Lf a b c (x - a) + 1) % 2 = 0)]
        · exfalso
          rw [dif_neg hcond] at hLfx_eq
          exact hLf0 hLfx_eq

/-- Theorem 42, case p = c+a. -/
theorem lfun_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b))) :
    ∀ x, grundy3 a b c x = Ff a b c x :=
  lfunction_sieve a b c (c+a) ha hab hbc (by omega) (by omega) (by omega)
    (Or.inl rfl) (phase_ca a b c ha hab hbc hT1) (by omega)

/-- Theorem 42, case p = c+b. -/
theorem lfun_cb (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b))) (hK2 : K2 a b (c % (a+b))) :
    ∀ x, grundy3 a b c x = Ff a b c x :=
  lfunction_sieve a b c (c+b) ha hab hbc (by omega) (by omega) (by omega)
    (Or.inr rfl) (phase_cb a b c ha hab hbc hK1 hK2) (fun _ => hK2)

end SubGame


==> anc/lean-verification/SubGameLib/LfunInert.lean <==
/-
  Theorem 42, inert case: under (T0) the value function is again Ff, with
  the L-function vanishing identically on V (the base game has no value 3).

  Route: `inert_grundy` (InertValues.lean) gives grundy3 = grundy2 ≤ 2, so
  Vf x = true ↔ grundy2 x = 2 ↔ UB (x % P) (`value2_res`).  Two V-elements
  never differ by a (`u_plus_a`, as in Lfun's head argument), so the Lf
  chain condition always fails and Lf vanishes identically
  (`lf_zero_inert`).  `lfun_inert` then evaluates Ff by cases on
  grundy2 x ∈ {0,1,2} using `grundy2_zero`, `grundy2_one`, and the Vf
  characterization; the L-even branch is Lf = 0.
-/
import SubGameLib.InertValues
import SubGameLib.Lfun

set_option linter.unusedVariables false

namespace SubGame

/-- Under (T0), `Vf` reduces (for *all* `x`, not just `x < c`) to the same
    `UB`-residue characterization as `head_V` gives below `c`: mirrors
    `head_V`'s proof verbatim, using `inert_grundy` in place of
    `below_c_grundy`. -/
private theorem vf_iff_UB_inert (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    ∀ x, Vf a b c x = true ↔ UB a b (x % (a + b)) = true := by
  intro x
  unfold Vf
  rw [decide_eq_true_eq, inert_grundy a b c ha hab hbc h0 x]
  have hle2 := grundy2_le_two a b x
  have hiff : (2 ≤ grundy2 a b x) ↔ grundy2 a b x = 2 := by omega
  rw [hiff]
  exact value2_res a b ha hab x

/-- Under (T0), `ppos3` reduces to the base zero set via `grundy3_zero` and
    `inert_grundy`. -/
private theorem ppos3_iff_g2zero (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    ∀ x, ppos3 a b c x = true ↔ grundy2 a b x = 0 := by
  intro x
  have h1 := grundy3_zero a b c x
  rw [inert_grundy a b c ha hab hbc h0 x] at h1
  constructor
  · intro hp
    exact of_decide_eq_true (h1.trans hp)
  · intro hg
    exact h1.symm.trans (decide_eq_true hg)

theorem lf_zero_inert (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    ∀ x, Lf a b c x = 0 := by
  intro x
  rw [Lf_unfold]
  have hcond : ¬ (0 < a ∧ a ≤ x ∧ Vf a b c x = true ∧ Vf a b c (x - a) = true) := by
    rintro ⟨_, hax, hVx, hVxa⟩
    have hUBx : UB a b (x % (a + b)) = true := (vf_iff_UB_inert a b c ha hab hbc h0 x).mp hVx
    have hUBxa : UB a b ((x - a) % (a + b)) = true :=
      (vf_iff_UB_inert a b c ha hab hbc h0 (x - a)).mp hVxa
    have hP : 0 < a + b := by omega
    have hrP : (x - a) % (a + b) < a + b := Nat.mod_lt _ hP
    have hzb := u_plus_a a b ha hab ((x - a) % (a + b)) hrP hUBxa
    have heq : ((x - a) % (a + b) + a) % (a + b) = x % (a + b) := by
      have hxeq : x - a + a = x := by omega
      have hadd := Nat.add_mod (x - a) a (a + b)
      have haP : a % (a + b) = a := Nat.mod_eq_of_lt (by omega)
      rw [haP] at hadd
      rw [hxeq] at hadd
      exact hadd.symm
    rw [heq] at hzb
    have hZfalse : ZB a b (x % (a + b)) = false := by
      have hu := hUBx
      unfold UB at hu
      rw [Bool.and_eq_true, Bool.not_eq_true'] at hu
      exact hu.1
    rw [hZfalse] at hzb
    exact Bool.noConfusion hzb
  rw [if_neg hcond]

/-- Theorem 42, inert case. -/
theorem lfun_inert (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    ∀ x, grundy3 a b c x = Ff a b c x := by
  intro x
  rw [inert_grundy a b c ha hab hbc h0 x]
  have hle2 := grundy2_le_two a b x
  rcases (show grundy2 a b x = 0 ∨ grundy2 a b x = 1 ∨ grundy2 a b x = 2 by omega)
    with hg0 | hg1 | hg2
  · -- grundy2 x = 0 : x ∈ ppos3, first branch of Ff gives 0
    have hp3 : ppos3 a b c x = true := (ppos3_iff_g2zero a b c ha hab hbc h0 x).mpr hg0
    have hFf0 : Ff a b c x = 0 := by
      unfold Ff
      rw [if_pos hp3]
    rw [hg0]
    exact hFf0.symm
  · -- grundy2 x = 1 : x ∉ ppos3, x-a ∈ ppos3, second branch of Ff gives 1
    obtain ⟨hax, hp2xa⟩ := (grundy2_one a b ha hab x).mp hg1
    have hz := grundy2_zero a b (x - a)
    have hg0xa : grundy2 a b (x - a) = 0 := of_decide_eq_true (hz.trans hp2xa)
    have hp3xa : ppos3 a b c (x - a) = true :=
      (ppos3_iff_g2zero a b c ha hab hbc h0 (x - a)).mpr hg0xa
    have hp3x_ne : ppos3 a b c x ≠ true := by
      intro hcon
      have hg0 := (ppos3_iff_g2zero a b c ha hab hbc h0 x).mp hcon
      omega
    have hcond2 : (decide (a ≤ x) && ppos3 a b c (x - a)) = true := by
      rw [Bool.and_eq_true, decide_eq_true_eq]
      exact ⟨hax, hp3xa⟩
    have hFf1 : Ff a b c x = 1 := by
      unfold Ff
      rw [if_neg hp3x_ne, if_pos hcond2]
    rw [hg1]
    exact hFf1.symm
  · -- grundy2 x = 2 : both conditions fail, Lf ≡ 0 (lf_zero_inert), third branch gives 2
    have hp3x_ne : ppos3 a b c x ≠ true := by
      intro hcon
      have hg0 := (ppos3_iff_g2zero a b c ha hab hbc h0 x).mp hcon
      omega
    have hg1not : grundy2 a b x ≠ 1 := by omega
    have hp3xa_ne : a ≤ x → ppos3 a b c (x - a) ≠ true := by
      intro hax hcon
      have hg0xa := (ppos3_iff_g2zero a b c ha hab hbc h0 (x - a)).mp hcon
      have hz := grundy2_zero a b (x - a)
      have hp2xa : ppos2 a b (x - a) = true := hz.symm.trans (decide_eq_true hg0xa)
      exact hg1not ((grundy2_one a b ha hab x).mpr ⟨hax, hp2xa⟩)
    have hAndFalse_ne : (decide (a ≤ x) && ppos3 a b c (x - a)) ≠ true := by
      intro hcon
      rw [Bool.and_eq_true, decide_eq_true_eq] at hcon
      obtain ⟨hax, hp3xa⟩ := hcon
      exact (hp3xa_ne hax) hp3xa
    have hLfmod0 : Lf a b c x % 2 = 0 := by
      rw [lf_zero_inert a b c ha hab hbc h0 x]
    have hFf2 : Ff a b c x = 2 := by
      unfold Ff
      rw [if_neg hp3x_ne, if_neg hAndFalse_ne, if_pos hLfmod0]
    rw [hg2]
    exact hFf2.symm

end SubGame


==> anc/lean-verification/SubGameLib/MainW0.lean <==
/-
  Assembly: the sufficiency spine of the paper's Main Theorem (Theorem 34),
  at the P-position level, in full generality.

  Each admissible case yields eternal pure periodicity of the P-set of
  {a,b,c} with the corresponding candidate period, together with the closed
  form of the P-set (base pattern, or the sieve T_p).
-/
import SubGameLib.Inert
import SubGameLib.PhaseCa
import SubGameLib.PhaseCb

set_option linter.unusedVariables false

namespace SubGame

/-- The base P-set is (a+b)-periodic from 0. -/
theorem ppos2_periodic (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, ppos2 a b (x + (a+b)) = ppos2 a b x := by
  intro x
  rw [prop_base a b ha hab, prop_base a b ha hab, Nat.add_mod_right]

/-- Main Theorem, inert row: an inert angle gives W₀(S) = W₀(B),
    purely periodic with period a+b, eternally. -/
theorem main_inert (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) :
    (∀ x, ppos3 a b c x = ppos2 a b x) ∧
    (∀ x, ppos3 a b c (x + (a+b)) = ppos3 a b c x) := by
  refine ⟨inert_sufficient a b c ha hab hbc h0, ?_⟩
  intro x
  rw [inert_sufficient a b c ha hab hbc h0, inert_sufficient a b c ha hab hbc h0]
  exact ppos2_periodic a b ha hab x

/-- Main Theorem, c+a row: a (T1)-admissible angle gives W₀(S) = T_{c+a},
    purely periodic with period c+a, eternally. -/
theorem main_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b))) :
    (∀ x, ppos3 a b c x = sieveT a b c (c+a) x) ∧
    (∀ x, ppos3 a b c (x + (c+a)) = ppos3 a b c x) := by
  refine ⟨phase_ca a b c ha hab hbc hT1, ?_⟩
  intro x
  rw [phase_ca a b c ha hab hbc hT1, phase_ca a b c ha hab hbc hT1]
  exact sieveT_periodic a b c (c+a) x

/-- Main Theorem, c+b row: a (T2)-admissible angle (equivalently (K1) ∧ (K2))
    gives W₀(S) = T_{c+b}, purely periodic with period c+b, eternally. -/
theorem main_cb (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT2 : T2 a b (c % (a+b))) :
    (∀ x, ppos3 a b c x = sieveT a b c (c+b) x) ∧
    (∀ x, ppos3 a b c (x + (c+b)) = ppos3 a b c x) := by
  have hK := (t2_iff_k1k2 a b (c % (a+b)) ha hab (Nat.mod_lt c (by omega))).mp hT2
  refine ⟨phase_cb a b c ha hab hbc hK.1 hK.2, ?_⟩
  intro x
  rw [phase_cb a b c ha hab hbc hK.1 hK.2, phase_cb a b c ha hab hbc hK.1 hK.2]
  exact sieveT_periodic a b c (c+b) x

end SubGame


==> anc/lean-verification/SubGameLib/Minimality.lean <==
/-
  Minimality of the periods (paper Proposition 48): the least periods of the
  three non-additive rows — c+a (phase, angle in Θ_{c+a}, angle ≠ b), c+b
  (phase, (K1) ∧ (K2), angle ≠ a), and a+b (inert row) — under
  gcd(gcd(a,b), c) = 1 and a ≥ 2.

  Route, common to all three rows: a period d < p of ppos3 reduces
  (period_reduce) to a proper divisor e ∣ p with e ≤ d, hence 2e ≤ p < 2c
  and e < c. Below c, ppos3 = ppos2 = ZB (below_c + prop_base), so the
  cyclic avoidances (Periods.cyclic_avoid_a/b) at modulus e become exactly
  the hypotheses of prefix_mu, which yields (a+b) ∣ e or the harmonic case
  ep = 0 ∧ et even with 2a ∣ e. The number-theoretic finish rules out both:
   * (a+b) ∣ e ∣ (c+a) forces c % (a+b) = b (cpa_mod) — contradicting the
     angle restriction; likewise (a+b) ∣ e ∣ (c+b) forces c % (a+b) = a
     (cpb_mod); in the inert row (a+b) ∣ e ≤ (a+b)/2 is absurd directly.
   * In the harmonic case, ep = 0 gives a ∣ b (harm_a_dvd_b), and
     2a ∣ e ∣ p gives a ∣ c — in the inert row via idiff_harmonic, since T0
     makes c % (a+b) an odd multiple of a — so a divides
     gcd (gcd a b) c = 1, contradicting 2 ≤ a.
-/
import SubGameLib.MainW0
import SubGameLib.Periods
import SubGameLib.PrefixMu

set_option linter.unusedVariables false

namespace SubGame

/-! ### little helper lemmas -/

private theorem proper_divisor_le_half (e p : Nat) (he : 0 < e) (hd : e ∣ p) (hlt : e < p) :
    2 * e ≤ p := by
  obtain ⟨k, hk⟩ := hd
  have hk1 : 1 ≤ k := by
    by_cases hk0 : k = 0
    · exfalso; rw [hk0, Nat.mul_zero] at hk; omega
    · omega
  have hk2 : 2 ≤ k := by
    by_cases hk1' : k = 1
    · exfalso; rw [hk1', Nat.mul_one] at hk; omega
    · omega
  have hh : e * 2 ≤ e * k := Nat.mul_le_mul_left e hk2
  omega

/-- The only multiple of `e` strictly between `0` and `2e` is `e` itself. -/
private theorem dvd_range_eq (e n : Nat) (he : 0 < e) (hd : e ∣ n) (hn : 0 < n)
    (h2 : n < 2 * e) : n = e := by
  obtain ⟨k, hk⟩ := hd
  have hk1 : 1 ≤ k := by
    by_cases hk0 : k = 0
    · exfalso; rw [hk0, Nat.mul_zero] at hk; omega
    · omega
  have hk2 : k < 2 := by
    by_cases hkge : 2 ≤ k
    · exfalso
      have hh : e * 2 ≤ e * k := Nat.mul_le_mul_left e hkge
      omega
    · omega
  have hkeq : k = 1 := by omega
  rw [hkeq, Nat.mul_one] at hk
  omega

private theorem cpa_mod (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hdvd : (a + b) ∣ (c + a)) : c % (a + b) = b := by
  have hz : (c + a) % (a + b) = 0 := Nat.mod_eq_zero_of_dvd hdvd
  have hrw : (c + a) % (a + b) = (c % (a + b) + a) % (a + b) := by
    rw [Nat.add_mod c a (a + b), Nat.mod_eq_of_lt (show a < a + b by omega)]
  rw [hrw] at hz
  have hr : c % (a + b) < a + b := Nat.mod_lt c (by omega)
  have hdvd2 : (a + b) ∣ (c % (a + b) + a) := Nat.dvd_of_mod_eq_zero hz
  have hpos : 0 < c % (a + b) + a := by omega
  have hub : c % (a + b) + a < 2 * (a + b) := by omega
  have heq := dvd_range_eq (a + b) (c % (a + b) + a) (by omega) hdvd2 hpos hub
  omega

private theorem cpb_mod (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hdvd : (a + b) ∣ (c + b)) : c % (a + b) = a := by
  have hz : (c + b) % (a + b) = 0 := Nat.mod_eq_zero_of_dvd hdvd
  have hrw : (c + b) % (a + b) = (c % (a + b) + b) % (a + b) := by
    rw [Nat.add_mod c b (a + b), Nat.mod_eq_of_lt (show b < a + b by omega)]
  rw [hrw] at hz
  have hr : c % (a + b) < a + b := Nat.mod_lt c (by omega)
  have hdvd2 : (a + b) ∣ (c % (a + b) + b) := Nat.dvd_of_mod_eq_zero hz
  have hpos : 0 < c % (a + b) + b := by omega
  have hub : c % (a + b) + b < 2 * (a + b) := by omega
  have heq := dvd_range_eq (a + b) (c % (a + b) + b) (by omega) hdvd2 hpos hub
  omega

private theorem harm_a_dvd_b (a b : Nat) (ha : 0 < a) (hab : a < b) (hep : ep a b = 0) :
    a ∣ b := by
  have hdec := et_ep_dec a b
  rw [hep, Nat.add_zero] at hdec
  refine ⟨et a b + 1, ?_⟩
  have h1 : a * (et a b + 1) = et a b * a + a := by
    rw [Nat.mul_comm a (et a b + 1), Nat.add_mul, Nat.one_mul]
  omega

/-- Below `c`, `ppos3` agrees with the `ZB`-periodic base pattern. -/
private theorem ppos3_zb (a b c : Nat) (ha : 0 < a) (hab : a < b) (r : Nat) (hr : r < c) :
    ppos3 a b c r = ZB a b (r % (a + b)) := by
  rw [below_c a b c r hr, prop_base a b ha hab r]

/-- `cyclic_avoid_a`, translated into `ZB`-terms, valid whenever the modulus `e`
    stays below `c` (so both `r` and its shift land in the below-`c` region). -/
private theorem cyclic_avoid_a_zb (a b c e : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (he : 0 < e) (hec : e < c) (hper : IsPeriod (ppos3 a b c) e) :
    ∀ r, r < e → ZB a b (r % (a + b)) = true →
      ZB a b (((r + a) % e) % (a + b)) = false := by
  intro r hre hzr
  have hrc : r < c := by omega
  have hppos : ppos3 a b c r = true := by rw [ppos3_zb a b c ha hab r hrc]; exact hzr
  have hstep := cyclic_avoid_a a b c e ha hab hbc he hper r hre hppos
  have hlt2 : (r + a) % e < e := Nat.mod_lt _ he
  have hlt2c : (r + a) % e < c := by omega
  rwa [ppos3_zb a b c ha hab _ hlt2c] at hstep

private theorem cyclic_avoid_b_zb (a b c e : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (he : 0 < e) (hec : e < c) (hper : IsPeriod (ppos3 a b c) e) :
    ∀ r, r < e → ZB a b (r % (a + b)) = true →
      ZB a b (((r + b) % e) % (a + b)) = false := by
  intro r hre hzr
  have hrc : r < c := by omega
  have hppos : ppos3 a b c r = true := by rw [ppos3_zb a b c ha hab r hrc]; exact hzr
  have hstep := cyclic_avoid_b a b c e ha hab hbc he hper r hre hppos
  have hlt2 : (r + b) % e < e := Nat.mod_lt _ he
  have hlt2c : (r + b) % e < c := by omega
  rwa [ppos3_zb a b c ha hab _ hlt2c] at hstep

/-- Least period, phase c+a (paper Prop 48, phase case): under (T1), gcd 1,
    a ≥ 2, and angle ≠ b, no d < c+a is a period of the P-set. -/
theorem min_ca (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b)))
    (hgcd : Nat.gcd (Nat.gcd a b) c = 1)
    (hb : c % (a+b) ≠ b) :
    ∀ d, 0 < d → d < c + a → ¬ IsPeriod (ppos3 a b c) d := by
  have ha : 0 < a := by omega
  intro d hd0 hdlt hD
  have hP : IsPeriod (ppos3 a b c) (c + a) := (main_ca a b c ha hab hbc hT1).2
  obtain ⟨e, he0, hedvd, hele, heper⟩ :=
    period_reduce (ppos3 a b c) (c + a) d (by omega) hd0 hP hD
  have h2e : 2 * e ≤ c + a := proper_divisor_le_half e (c + a) he0 hedvd (by omega)
  have hec : e < c := by omega
  have hA := cyclic_avoid_a_zb a b c e ha hab hbc he0 hec heper
  have hB := cyclic_avoid_b_zb a b c e ha hab hbc he0 hec heper
  rcases prefix_mu a b e ha hab he0 hA hB with hgen | ⟨hep, het, h2a⟩
  · have hdvd_ca : (a + b) ∣ (c + a) := Nat.dvd_trans hgen hedvd
    exact hb (cpa_mod a b c ha hab hbc hdvd_ca)
  · have hdvd_ca2a : (2 * a) ∣ (c + a) := Nat.dvd_trans h2a hedvd
    have ha2a : a ∣ (2 * a) := Nat.dvd_mul_left a 2
    have hadvd_ca : a ∣ (c + a) := Nat.dvd_trans ha2a hdvd_ca2a
    have hac : a ∣ c := by
      have hsub := Nat.dvd_sub hadvd_ca (Nat.dvd_refl a)
      have heqsub : (c + a) - a = c := by omega
      rwa [heqsub] at hsub
    have habdvd : a ∣ b := harm_a_dvd_b a b ha hab hep
    have hagcdab : a ∣ Nat.gcd a b := Nat.dvd_gcd (Nat.dvd_refl a) habdvd
    have hagcdabc : a ∣ Nat.gcd (Nat.gcd a b) c := Nat.dvd_gcd hagcdab hac
    rw [hgcd] at hagcdabc
    have ha1 : a = 1 := Nat.eq_one_of_dvd_one hagcdabc
    omega

/-- Least period, phase c+b: under (K1)∧(K2), gcd 1, a ≥ 2, angle ≠ a. -/
theorem min_cb (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b))) (hK2 : K2 a b (c % (a+b)))
    (hgcd : Nat.gcd (Nat.gcd a b) c = 1)
    (hha : c % (a+b) ≠ a) :
    ∀ d, 0 < d → d < c + b → ¬ IsPeriod (ppos3 a b c) d := by
  have ha : 0 < a := by omega
  have hT2 : T2 a b (c % (a+b)) :=
    (t2_iff_k1k2 a b (c % (a+b)) ha hab (Nat.mod_lt c (by omega))).mpr ⟨hK1, hK2⟩
  intro d hd0 hdlt hD
  have hP : IsPeriod (ppos3 a b c) (c + b) := (main_cb a b c ha hab hbc hT2).2
  obtain ⟨e, he0, hedvd, hele, heper⟩ :=
    period_reduce (ppos3 a b c) (c + b) d (by omega) hd0 hP hD
  have h2e : 2 * e ≤ c + b := proper_divisor_le_half e (c + b) he0 hedvd (by omega)
  have hec : e < c := by omega
  have hA := cyclic_avoid_a_zb a b c e ha hab hbc he0 hec heper
  have hB := cyclic_avoid_b_zb a b c e ha hab hbc he0 hec heper
  rcases prefix_mu a b e ha hab he0 hA hB with hgen | ⟨hep, het, h2a⟩
  · have hdvd_cb : (a + b) ∣ (c + b) := Nat.dvd_trans hgen hedvd
    exact hha (cpb_mod a b c ha hab hbc hdvd_cb)
  · have hdvd_cb2a : (2 * a) ∣ (c + b) := Nat.dvd_trans h2a hedvd
    have ha2a : a ∣ (2 * a) := Nat.dvd_mul_left a 2
    have hadvd_cb : a ∣ (c + b) := Nat.dvd_trans ha2a hdvd_cb2a
    have habdvd : a ∣ b := harm_a_dvd_b a b ha hab hep
    have hac : a ∣ c := by
      have hsub := Nat.dvd_sub hadvd_cb habdvd
      have heqsub : (c + b) - b = c := by omega
      rwa [heqsub] at hsub
    have hagcdab : a ∣ Nat.gcd a b := Nat.dvd_gcd (Nat.dvd_refl a) habdvd
    have hagcdabc : a ∣ Nat.gcd (Nat.gcd a b) c := Nat.dvd_gcd hagcdab hac
    rw [hgcd] at hagcdabc
    have ha1 : a = 1 := Nat.eq_one_of_dvd_one hagcdabc
    omega

/-- Least period, inert row: under (T0), gcd 1, a ≥ 2, no d < a+b is a
    period of the P-set. -/
theorem min_inert (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b)))
    (hgcd : Nat.gcd (Nat.gcd a b) c = 1) :
    ∀ d, 0 < d → d < a + b → ¬ IsPeriod (ppos3 a b c) d := by
  have ha : 0 < a := by omega
  intro d hd0 hdlt hD
  have hP : IsPeriod (ppos3 a b c) (a + b) := (main_inert a b c ha hab hbc h0).2
  obtain ⟨e, he0, hedvd, hele, heper⟩ :=
    period_reduce (ppos3 a b c) (a + b) d (by omega) hd0 hP hD
  have h2e : 2 * e ≤ a + b := proper_divisor_le_half e (a + b) he0 hedvd (by omega)
  have hec : e < c := by omega
  have hA := cyclic_avoid_a_zb a b c e ha hab hbc he0 hec heper
  have hB := cyclic_avoid_b_zb a b c e ha hab hbc he0 hec heper
  rcases prefix_mu a b e ha hab he0 hA hB with hgen | ⟨hep, het, h2a⟩
  · have hgeP : a + b ≤ e := Nat.le_of_dvd he0 hgen
    omega
  · have hInert : Inert a b (c % (a+b)) := by
      intro r hr hz
      exact h0 r hr hz
    have hmlt : c % (a + b) < a + b := Nat.mod_lt c (by omega)
    obtain ⟨j, hjodd, hjeq, hjle⟩ :=
      (idiff_harmonic a b ha hab hep het (c % (a+b)) hmlt).mp hInert
    have habdvd : a ∣ b := harm_a_dvd_b a b ha hab hep
    have hab_dvd : a ∣ (a + b) := Nat.dvd_add (Nat.dvd_refl a) habdvd
    have hdvd1 : a ∣ ((a + b) * (c / (a + b))) := Nat.dvd_mul_right_of_dvd hab_dvd (c / (a + b))
    have hdvd2 : a ∣ (c % (a + b)) := ⟨j, by rw [hjeq, Nat.mul_comm j a]⟩
    have hdvd3 : a ∣ ((a + b) * (c / (a + b)) + c % (a + b)) := Nat.dvd_add hdvd1 hdvd2
    rw [Nat.div_add_mod c (a + b)] at hdvd3
    have hagcdab : a ∣ Nat.gcd a b := Nat.dvd_gcd (Nat.dvd_refl a) habdvd
    have hagcdabc : a ∣ Nat.gcd (Nat.gcd a b) c := Nat.dvd_gcd hagcdab hdvd3
    rw [hgcd] at hagcdabc
    have ha1 : a = 1 := Nat.eq_one_of_dvd_one hagcdabc
    omega

end SubGame


==> anc/lean-verification/SubGameLib/Periods.lean <==
/-
  Period arithmetic for Boolean sequences, and the cyclic-avoidance facts
  extracted from the three-move recurrence (infrastructure for the paper's
  Proposition 48 via Lemmas 62/63).

  Proof structure:
  * period_gcd avoids Bezout entirely: Euclidean descent with period_sub /
    period_mod (forward shifts only, safe for Nat).
  * cyclic_avoid_a/b: if ppos3 has period e (from 0), then on residues mod e
    no P-position is followed by a P-position at distance a (resp. b).
    Proved directly: for r < e with ppos3 r = true, the a-move clause of the
    recurrence (ppos3_spec) at r + a shows ppos3 (r + a) = false — a true
    value there would force ppos3 r = false — and period_congr transports
    this to the residue (r+a) % e. Likewise for b.
-/
import SubGameLib.Engine

set_option linter.unusedVariables false

namespace SubGame

def IsPeriod (f : Nat → Bool) (d : Nat) : Prop := ∀ x, f (x + d) = f x

theorem period_iterate (f : Nat → Bool) (e : Nat) (h : IsPeriod f e) :
    ∀ k x, f (x + e * k) = f x := by
  intro k
  induction k with
  | zero => intro x; simp
  | succ n ih =>
    intro x
    have hm : e * (n + 1) = e * n + e := Nat.mul_succ e n
    have heq : x + e * (n + 1) = (x + e * n) + e := by omega
    rw [heq]
    exact (h (x + e * n)).trans (ih x)

/-- Congruent points take the same value under an e-period. -/
theorem period_congr (f : Nat → Bool) (e : Nat) (he : 0 < e) (h : IsPeriod f e) :
    ∀ x, f x = f (x % e) := by
  intro x
  have hiter := period_iterate f e h (x / e) (x % e)
  have hdm : x % e + e * (x / e) = x := Nat.mod_add_div x e
  rw [hdm] at hiter
  exact hiter

theorem period_sub (f : Nat → Bool) (s t : Nat) (hst : s ≤ t)
    (hs : IsPeriod f s) (ht : IsPeriod f t) : IsPeriod f (t - s) := by
  intro x
  have h1 : f (x + (t - s)) = f (x + (t - s) + s) := (hs (x + (t - s))).symm
  have h2 : x + (t - s) + s = x + t := by omega
  rw [h2] at h1
  rw [h1]
  exact ht x

theorem period_mod (f : Nat → Bool) (s t : Nat) (hs : 0 < s)
    (hps : IsPeriod f s) (hpt : IsPeriod f t) : IsPeriod f (t % s) := by
  have gen : ∀ t, IsPeriod f t → IsPeriod f (t % s) := by
    apply strongInd (fun t => IsPeriod f t → IsPeriod f (t % s))
    intro t ih hpt
    by_cases h : t < s
    · rw [Nat.mod_eq_of_lt h]; exact hpt
    · have hts : s ≤ t := Nat.le_of_not_lt h
      have hsub : IsPeriod f (t - s) := period_sub f s t hts hps hpt
      have heq : t % s = (t - s) % s := Nat.mod_eq_sub_mod hts
      rw [heq]
      exact ih (t - s) (by omega) hsub
  exact gen t hpt

theorem period_gcd (f : Nat → Bool) (s t : Nat)
    (hs : IsPeriod f s) (ht : IsPeriod f t) : IsPeriod f (Nat.gcd s t) := by
  have gen : ∀ s t, IsPeriod f s → IsPeriod f t → IsPeriod f (Nat.gcd s t) := by
    apply strongInd (fun s => ∀ t, IsPeriod f s → IsPeriod f t → IsPeriod f (Nat.gcd s t))
    intro s ih t hs ht
    rcases Nat.eq_zero_or_pos s with h0 | hpos
    · subst h0
      rw [Nat.gcd_zero_left]
      exact ht
    · rw [Nat.gcd_rec]
      have hmod : IsPeriod f (t % s) := period_mod f s t hpos hs ht
      exact ih (t % s) (Nat.mod_lt t hpos) s hmod hs
  exact gen s t hs ht

/-- Any period d of f below a period p reduces to a positive divisor of p
    that is at most d. -/
theorem period_reduce (f : Nat → Bool) (p d : Nat) (hp : 0 < p) (hd : 0 < d)
    (hP : IsPeriod f p) (hD : IsPeriod f d) :
    ∃ e, 0 < e ∧ e ∣ p ∧ e ≤ d ∧ IsPeriod f e := by
  refine ⟨Nat.gcd d p, ?_, ?_, ?_, ?_⟩
  · exact Nat.gcd_pos_of_pos_left p hd
  · exact Nat.gcd_dvd_right d p
  · exact Nat.le_of_dvd hd (Nat.gcd_dvd_left d p)
  · exact period_gcd f d p hD hP

/-- Cyclic a-avoidance mod e for a periodic three-move P-set. -/
theorem cyclic_avoid_a (a b c e : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (he : 0 < e) (hper : IsPeriod (ppos3 a b c) e) :
    ∀ r, r < e → ppos3 a b c r = true → ppos3 a b c ((r + a) % e) = false := by
  intro r hre hr
  have hra_false : ppos3 a b c (r + a) = false := by
    cases hv : ppos3 a b c (r + a) with
    | false => rfl
    | true =>
      have h3 := (ppos3_spec a b c (r + a)).mp hv
      have hle : a ≤ r + a := by omega
      have hcl := h3.1 ha hle
      have heq : r + a - a = r := by omega
      rw [heq] at hcl
      have hcontra : false = true := hcl.symm.trans hr
      exact Bool.noConfusion hcontra
  have hcong := period_congr (ppos3 a b c) e he hper (r + a)
  rw [← hcong]
  exact hra_false

/-- Cyclic b-avoidance mod e. -/
theorem cyclic_avoid_b (a b c e : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (he : 0 < e) (hper : IsPeriod (ppos3 a b c) e) :
    ∀ r, r < e → ppos3 a b c r = true → ppos3 a b c ((r + b) % e) = false := by
  intro r hre hr
  have hb : 0 < b := Nat.lt_trans ha hab
  have hrb_false : ppos3 a b c (r + b) = false := by
    cases hv : ppos3 a b c (r + b) with
    | false => rfl
    | true =>
      have h3 := (ppos3_spec a b c (r + b)).mp hv
      have hle : b ≤ r + b := by omega
      have hcl := h3.2.1 hb hle
      have heq : r + b - b = r := by omega
      rw [heq] at hcl
      have hcontra : false = true := hcl.symm.trans hr
      exact Bool.noConfusion hcontra
  have hcong := period_congr (ppos3 a b c) e he hper (r + b)
  rw [← hcong]
  exact hrb_false

end SubGame


==> anc/lean-verification/SubGameLib/PhaseCa.lean <==
/-
  The c+a branch of paper Theorem 23: an angle satisfying (T1) makes the P-set of
  {a,b,c} equal to the sieve T_{c+a}, eternally.

  Infrastructure used: `sieve` (Engine.lean) reduces the goal to the window
  condition; `prop_base` (BaseRec.lean) turns ppos2 into ZB at residues;
  `wcoll_a`, `wcoll_b`, `low_block` (Base.lean); `T1` (Theta.lean).

  Proof outline (each zone below is a private lemma). Put P = a+b, p = c+a,
  ρ = c % P, δ = b−a, and apply `sieve` with T := sieveT a b c p
  (hper = sieveT_periodic, hlow = sieveT_low). The remaining obligation is
  hwin: for x ∈ [c, c+p),
      T x = true ↔ (¬T(x−a)) ∧ (¬T(x−b)) ∧ (¬T(x−c))   (all moves legal).
  Zone facts about T on one period:
    (Z1) y < c → T y = ppos2 a b y                       (sieveT_low)
    (Z2) c ≤ y → y < c + a → T y = false
         (y % p = y; y − c ∈ [0,a) so ppos2 (y−c) = true by low_block)
  Window positions split: x ∈ [c, c+a)  (then x % p = x, zone Z2, T x = false)
                     and x ∈ [c+a, c+p) (then x % p = x − p =: r ∈ [0, c), T x = ppos2 r).
  Case x ∈ [c, c+a):  T x = false, and the right-hand side is false as well:
    the c-clause fails because x − c ∈ [0, a) and
    T (x−c) = ppos2 (x−c) = true by (Z1) + low_block.
  Case x ∈ [c+a, c+p), r := x − p < c, T x = ppos2 a b r:
    clause a: if r < a then x − a = c + r ∈ [c, c+a), T = false, and the
              clause holds vacuously. If a ≤ r then x − a ≥ p and
              (x−a) − p = r − a < c, so T (x−a) = ppos2 (r−a); the collision
              ppos2 r ∧ ppos2 (r−a) is excluded by wcoll_a (at r−a).
    clause b: three sub-cases on r:
      r < δ:      x − b = c − δ + r ∈ [c−δ, c), so T (x−b) = ppos2 (c−δ+r).
                  A collision ppos2 r ∧ ppos2 (c−δ+r) moves to residues via
                  prop_base: ZB (r % P) ∧ ZB ((c−δ+r) % P), with r % P = r
                  (r < δ < P) and (c−δ+r) % P = (r + ρ + 2a) % P (the private
                  lemma `mod_key`, via Nat.add_mod, since c ≡ ρ and
                  −δ ≡ 2a − P mod P; c − δ + r = (c − δ) + r involves no
                  truncation because δ < b < c). Then (T1) at w := r (w < δ,
                  ZB w true) gives ZB ((r+ρ+2a) % P) = false, a contradiction.
      δ ≤ r < b:  x − b = c − δ + r ∈ [c, c+a) (c ≤ c−δ+r, and c−δ+r < c+a
                  exactly because r < δ+a = b), so T (x−b) = false by (Z2)
                  and the clause holds vacuously.
      b ≤ r:      x − b ≥ p and (x−b) − p = r − b, so T (x−b) = ppos2 (r−b);
                  a collision is excluded by wcoll_b (at r−b).
    clause c: x − c = r + a. If r + a < c then T (x−c) = ppos2 (r+a), and a
              collision ppos2 r ∧ ppos2 (r+a) is excluded by wcoll_a (at r).
              If c ≤ r + a (and r + a < c+a) then T (x−c) = false by (Z2)
              and the clause holds vacuously.
    Reachability (T x = false → some clause fails): ppos2 r = false forces
              r ≥ a (else low_block gives true); ppos2_spec at r yields a
              legal move s ∈ {a,b} with ppos2 (r−s) = true, and the matching
              option of x has T = true by the same zone bookkeeping as above
              (s=a: r ≥ a → T(x−a) = ppos2 (r−a) = true;
               s=b: r ≥ b → T(x−b) = ppos2 (r−b) = true).
  The window condition assembles from these cases, and `sieve` concludes.
  The instance a=3, b=8, c=24 (ρ = 2 = δ−a, δ = 5, p = 27), verified by
  computation in Engine.lean, instantiates this lemma.
-/
import SubGameLib.Theta
import SubGameLib.BaseRec

set_option linter.unusedVariables false

namespace SubGame

/-! ### Zone description of `T = sieveT a b c (c+a)` on one period -/

/-- (Z1) below `c` the sieve is the base pattern. -/
private theorem zone_low (a b c : Nat) :
    ∀ y, y < c → sieveT a b c (c + a) y = ppos2 a b y :=
  sieveT_low a b c (c + a) (Nat.le_add_right c a)

/-- (Z2) on the seam `[c, c+a)` the sieve is identically `false`. -/
private theorem zone_mid (a b c : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ y, c ≤ y → y < c + a → sieveT a b c (c + a) y = false := by
  intro y h1 h2
  show (ppos2 a b (y % (c + a)) &&
        (decide (y % (c + a) < c) || !ppos2 a b (y % (c + a) - c))) = false
  rw [Nat.mod_eq_of_lt h2, low_block a b ha hab (y - c) (by omega)]
  have h4 : ¬ (y < c) := Nat.not_lt.mpr h1
  simp [h4]

/-- (Z3) one period up, the sieve is again the base pattern. -/
private theorem zone_hi (a b c : Nat) :
    ∀ r, r < c → sieveT a b c (c + a) (c + a + r) = ppos2 a b r := by
  intro r hr
  show (ppos2 a b ((c + a + r) % (c + a)) &&
        (decide ((c + a + r) % (c + a) < c) ||
          !ppos2 a b ((c + a + r) % (c + a) - c))) = ppos2 a b r
  rw [Nat.add_mod_left, Nat.mod_eq_of_lt (show r < c + a by omega)]
  simp [hr]

/-! ### the three options of a window position `x = c + a + r`, `r < c` -/

private theorem opt_a_lo (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hra : r < a) : sieveT a b c (c + a) (c + a + r - a) = false := by
  have he : c + a + r - a = c + r := by omega
  rw [he]
  exact zone_mid a b c ha hab (c + r) (by omega) (by omega)

private theorem opt_a_hi (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hra : a ≤ r) (hrc : r < c) :
    sieveT a b c (c + a) (c + a + r - a) = ppos2 a b (r - a) := by
  have he : c + a + r - a = c + a + (r - a) := by omega
  rw [he]
  exact zone_hi a b c (r - a) (by omega)

private theorem opt_b_lo (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hrd : r < b - a) :
    sieveT a b c (c + a) (c + a + r - b) = ppos2 a b (c - (b - a) + r) := by
  have he : c + a + r - b = c - (b - a) + r := by omega
  rw [he]
  exact zone_low a b c (c - (b - a) + r) (by omega)

private theorem opt_b_mid (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hrd : b - a ≤ r) (hrb : r < b) :
    sieveT a b c (c + a) (c + a + r - b) = false := by
  have he : c + a + r - b = c + (r - (b - a)) := by omega
  rw [he]
  exact zone_mid a b c ha hab (c + (r - (b - a))) (by omega) (by omega)

private theorem opt_b_hi (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hrb : b ≤ r) (hrc : r < c) :
    sieveT a b c (c + a) (c + a + r - b) = ppos2 a b (r - b) := by
  have he : c + a + r - b = c + a + (r - b) := by omega
  rw [he]
  exact zone_hi a b c (r - b) (by omega)

private theorem opt_c_lo (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hlt : r + a < c) :
    sieveT a b c (c + a) (c + a + r - c) = ppos2 a b (r + a) := by
  have he : c + a + r - c = r + a := by omega
  rw [he]
  exact zone_low a b c (r + a) hlt

private theorem opt_c_hi (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hge : c ≤ r + a) (hrc : r < c) :
    sieveT a b c (c + a) (c + a + r - c) = false := by
  have he : c + a + r - c = a + r := by omega
  rw [he]
  exact zone_mid a b c ha hab (a + r) (by omega) (by omega)

/-! ### the mod identity behind the (T1) application -/

/-- `c − δ + r ≡ r + ρ + 2a  (mod P)`, where `P = a+b`, `δ = b−a`, `ρ = c % P`
    (because `−δ = 2a − P` on the circle). -/
private theorem mod_key (a b c r : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    (c - (b - a) + r) % (a + b) = (r + c % (a + b) + 2 * a) % (a + b) := by
  have hPpos : 0 < a + b := by omega
  have hrho : c % (a + b) < a + b := Nat.mod_lt _ hPpos
  have e1 : c - (b - a) + r + (a + b) = (r + 2 * a) + c := by omega
  have e2 : r + c % (a + b) + 2 * a = (r + 2 * a) + c % (a + b) := by omega
  calc (c - (b - a) + r) % (a + b)
      = (c - (b - a) + r + (a + b)) % (a + b) := (Nat.add_mod_right _ _).symm
    _ = ((r + 2 * a) + c) % (a + b) := by rw [e1]
    _ = ((r + 2 * a) % (a + b) + c % (a + b)) % (a + b) := Nat.add_mod _ _ _
    _ = ((r + 2 * a) % (a + b) + (c % (a + b)) % (a + b)) % (a + b) := by
          rw [Nat.mod_eq_of_lt hrho]
    _ = ((r + 2 * a) + c % (a + b)) % (a + b) := (Nat.add_mod _ _ _).symm
    _ = (r + c % (a + b) + 2 * a) % (a + b) := by rw [e2]

/-! ### the window condition -/

private theorem hwin_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a + b))) :
    ∀ x, c ≤ x → x < c + (c + a) →
      (sieveT a b c (c + a) x = true ↔
        Cl (sieveT a b c (c + a)) a x ∧ Cl (sieveT a b c (c + a)) b x ∧
        Cl (sieveT a b c (c + a)) c x) := by
  unfold T1 at hT1
  intro x hcx hxw
  rcases Nat.lt_or_ge x (c + a) with hxlt | hxge
  · -- seam: `T x = false`, and the c-option is a base P-position, so the RHS fails too
    rw [zone_mid a b c ha hab x hcx hxlt]
    constructor
    · intro h; exact Bool.noConfusion h
    · intro h
      exfalso
      have hcl := h.2.2 (by omega) hcx
      rw [zone_low a b c (x - c) (by omega),
          low_block a b ha hab (x - c) (by omega)] at hcl
      exact Bool.noConfusion hcl
  · -- upper window: `x = c + a + r` with `r < c`
    obtain ⟨r, hr, rfl⟩ : ∃ r, r < c ∧ x = c + a + r :=
      ⟨x - (c + a), by omega, by omega⟩
    rw [zone_hi a b c r hr]
    constructor
    · intro hpr
      refine ⟨?_, ?_, ?_⟩
      · -- clause a
        intro _ _
        rcases Nat.lt_or_ge r a with hlt | hge
        · exact opt_a_lo a b c r ha hab hbc hlt
        · rw [opt_a_hi a b c r ha hab hbc hge hr]
          rcases bool_cases2 (ppos2 a b (r - a)) with h | h
          · exact h
          · exfalso
            have hw := wcoll_a a b ha hab (r - a) h
            have he : r - a + a = r := by omega
            rw [he, hpr] at hw
            exact Bool.noConfusion hw
      · -- clause b
        intro _ _
        rcases Nat.lt_or_ge r (b - a) with hlt | hge
        · rw [opt_b_lo a b c r ha hab hbc hlt,
              prop_base a b ha hab (c - (b - a) + r),
              mod_key a b c r ha hab hbc]
          refine hT1 r hlt ?_
          have hz := prop_base a b ha hab r
          rw [Nat.mod_eq_of_lt (show r < a + b by omega)] at hz
          rw [← hz]
          exact hpr
        · rcases Nat.lt_or_ge r b with hlt2 | hge2
          · exact opt_b_mid a b c r ha hab hbc hge hlt2
          · rw [opt_b_hi a b c r ha hab hbc hge2 hr]
            rcases bool_cases2 (ppos2 a b (r - b)) with h | h
            · exact h
            · exfalso
              have hw := wcoll_b a b ha hab (r - b) h
              have he : r - b + b = r := by omega
              rw [he, hpr] at hw
              exact Bool.noConfusion hw
      · -- clause c
        intro _ _
        rcases Nat.lt_or_ge (r + a) c with hlt | hge
        · rw [opt_c_lo a b c r ha hab hbc hlt]
          exact wcoll_a a b ha hab r hpr
        · exact opt_c_hi a b c r ha hab hbc hge hr
    · -- reachability
      intro hcl
      rcases bool_cases2 (ppos2 a b r) with hpr | hpr
      · exfalso
        rcases Nat.lt_or_ge r a with hra | hra
        · rw [low_block a b ha hab r hra] at hpr
          exact Bool.noConfusion hpr
        · rcases bool_cases2 (ppos2 a b (r - a)) with hA | hA
          · rcases Nat.lt_or_ge r b with hrb | hrb
            · have hgood : ppos2 a b r = true :=
                (ppos2_spec a b r).mpr
                  ⟨fun _ _ => hA, fun _ hle => absurd hle (Nat.not_le.mpr hrb)⟩
              rw [hgood] at hpr
              exact Bool.noConfusion hpr
            · rcases bool_cases2 (ppos2 a b (r - b)) with hB | hB
              · have hgood : ppos2 a b r = true :=
                  (ppos2_spec a b r).mpr ⟨fun _ _ => hA, fun _ _ => hB⟩
                rw [hgood] at hpr
                exact Bool.noConfusion hpr
              · have hclb := hcl.2.1 (by omega) (by omega)
                rw [opt_b_hi a b c r ha hab hbc hrb hr, hB] at hclb
                exact Bool.noConfusion hclb
          · have hcla := hcl.1 ha (by omega)
            rw [opt_a_hi a b c r ha hab hbc hra hr, hA] at hcla
            exact Bool.noConfusion hcla
      · exact hpr

theorem phase_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b))) :
    ∀ x, ppos3 a b c x = sieveT a b c (c+a) x :=
  sieve a b c (c + a) (sieveT a b c (c + a)) ha hab hbc (Nat.le_add_right c a)
    (sieveT_periodic a b c (c + a)) (sieveT_low a b c (c + a) (Nat.le_add_right c a))
    (hwin_ca a b c ha hab hbc hT1)

end SubGame


==> anc/lean-verification/SubGameLib/PhaseCb.lean <==
/-
  The c+b branch of paper Theorem 23, via Lemma 22: an angle satisfying (K1) ∧ (K2) makes the P-set
  of {a,b,c} equal to the sieve T_{c+b}, eternally.

  Infrastructure: `sieve` (Engine), `prop_base` (BaseRec), `wcoll_a/b`,
  `low_block`, `zb_le`, `zb_shift_a` (Base), `K1`, `K2`, `t2_iff_k1k2`,
  `lb_stuck`, `zb_chart`, `lb_chart` (Theta).

  Proof outline. Put P = a+b, p = c+b, ρ = c % P, δ = b−a, and apply `sieve`
  with T := sieveT a b c p; the remaining obligation is the window condition
  hwin on [c, c+p). The candidate is described zone by zone on one period
  (private lemmas Z1-Z4):
    (Z1) y < c → T y = ppos2 y;
    (Z2) c ≤ y < c+a → T y = false                       (y−c ∈ [0,a), low_block);
    (Z3) c ≤ y < c+b → T y = (ppos2 y && !ppos2 (y−c))   (the band; y % p = y);
    (Z4) c+b ≤ y < c+b+c → T y = ppos2 (y − (c+b))       (one period down).
  The window splits into x ∈ [c, c+a), x ∈ [c+a, c+b) (the band), and
  x ∈ [c+b, c+p) with r := x − p ∈ [0, c), where T x = ppos2 r. The forbidden
  cyclic differences are {a, b, c, c+δ} (p−a = c+δ, p−b = c, p−c = b).
  Case x ∈ [c, c+a) (winA): T x = false, and the right-hand side fails as
    well, through the c-clause: T (x−c) = true by (Z1) + low_block.
  Case x ∈ [c+a, c+b), the band (winB): T x = ppos2 x && !ppos2 (x−c);
    put u := x − c ∈ [a, b).
    clause a: x−a ∈ [c, c+b): if x−a < c+a, (Z2) makes the clause vacuous;
              otherwise (Z3) gives T (x−a) = ppos2 (x−a) && !ppos2 (x−a−c),
              and a collision of the ppos2 parts is excluded by wcoll_a
              at x−a.
    clause b: x−b = c+u−b < c, so T (x−b) = ppos2 (x−b) by (Z1); a collision
              ppos2 x ∧ ppos2 (x−b) is excluded by wcoll_b at x−b.
    clause c: x−c = u < b < c, so T u = ppos2 u by (Z1); the band condition
              itself carries !ppos2 (x−c), which is exactly the c-clause, so
              the two sides of the ↔ match.
    Reachability for band positions with T x = false:
              if ppos2 x = false ∧ ppos2 (x−c) = false, (K2) applies on
              residues via prop_base (u ∈ [a,b) with ZB u = false gives
              DB u = true, where u < b < P so u % P = u, and
              w := (ρ + u) % P = x % P has ZB w = false), yielding
              ZB ((w+a) % P) = true, i.e. ppos2 (x−b) = true (as
              x−b ≡ x+a ≡ w+a mod P and x−b < c, zone Z1); so T (x−b) = true.
              If ppos2 x = false ∧ ppos2 (x−c) = true: T (x−c) = true by (Z1).
              If ppos2 x = true ∧ ppos2 (x−c) = true: T x = false is the band
              condition failing, and the c-clause fails too, since
              T (x−c) = ppos2 u = true.
  Case x ∈ [c+b, c+p), r := x − p < c, T x = ppos2 r (winC):
    clause a (winC_a): for a ≤ r, x−a is one period above r−a, so
              T (x−a) = ppos2 (r−a) and wcoll_a applies. For r < a,
              x−a = c+δ+r lies in [c, c+b) (δ+r < b exactly when r < a);
              the sub-case x−a ∈ [c, c+a), i.e. r < a−δ (possible only when
              δ < a), is vacuous by (Z2), while for a−δ ≤ r < a the point x−a
              is in the band with T (x−a) = ppos2 (x−a) && !ppos2 (x−a−c),
              and a collision ppos2 r ∧ ppos2 (c+δ+r) ∧ ¬ppos2 (δ+r) would
              violate (K1) at r: on residues, ZB r (r < a < P) and
              ZB ((r+ρ+δ) % P) = true force ZB ((r+δ) % P) = ZB (δ+r) = true
              (δ+r < b < P), a contradiction.
    clause b (winC_b): x−b = c+r. For r < a, (Z2) makes the clause vacuous.
              For a ≤ r < b, x−b is in the band and T (x−b) carries the
              factor !ppos2 r, which is false in the collision scenario
              T x = ppos2 r = true (the difference-c pair is excluded by the
              band's own definition). For b ≤ r, x−b is one period above r−b
              and wcoll_b applies.
    clause c (winC_c): x−c = b+r, at difference b from r, so
              ppos2 (b+r) = false by wcoll_b; the zones (Z1)/(Z2)/(Z3) of
              b+r are handled separately (b+r < c+b always, since r < c).
    Reachability: ppos2 r = false forces r ≥ a; a base move s ∈ {a,b} with
              ppos2 (r−s) = true lifts one period up to the matching option
              of x (s=a: r ≥ a → T (x−a) = ppos2 (r−a) = true;
              s=b: r ≥ b → T (x−b) = ppos2 (r−b) = true).
  The window condition assembles from these cases, and `sieve` concludes.
  The instance a=3, b=8, c=26 (ρ = 4, where K1 ∧ K2 hold; p = 34) is verified
  computationally in Engine.lean (game_3_8_26_*), including the band value
  at 29.
-/
import SubGameLib.Theta
import SubGameLib.BaseRec

set_option linter.unusedVariables false

namespace SubGame

/-! ### zeta-reduced evaluation of the sieve candidate -/

private theorem sT_eval (a b c p x : Nat) :
    sieveT a b c p x =
      (ppos2 a b (x % p) && (decide (x % p < c) || !ppos2 a b (x % p - c))) := rfl

/-! ### residue bookkeeping (P = a+b and p = c+b are opaque) -/

/-- Shifting the base point of a sum down to its residue. -/
private theorem cadd_mod (P c u : Nat) : (c + u) % P = (c % P + u) % P := by
  have h : P * (c / P) + c % P + u = c + u := by rw [Nat.div_add_mod c P]
  rw [← h, Nat.add_assoc, Nat.mul_add_mod]

/-! ### the three zones of one period of `T = sieveT a b c (c+b)` -/

/-- (Z1) below `c` the candidate is the base P-set. -/
private theorem Z1 (a b c y : Nat) (hy : y < c) :
    sieveT a b c (c+b) y = ppos2 a b y :=
  sieveT_low a b c (c+b) (Nat.le_add_right c b) y hy

/-- (Z2) the dead sub-window `[c, c+a)`. -/
private theorem Z2 (a b c y : Nat) (ha : 0 < a) (hab : a < b)
    (h1 : c ≤ y) (h2 : y < c + a) : sieveT a b c (c+b) y = false := by
  have hnd : ¬ (y < c) := by omega
  rw [sT_eval, Nat.mod_eq_of_lt (show y < c + b by omega),
      low_block a b ha hab (y - c) (by omega)]
  simp [hnd]

/-- (Z3) the band `[c, c+b)`: base P-position which is *not* a `c`-shift of one. -/
private theorem Z3 (a b c y : Nat) (h1 : c ≤ y) (h2 : y < c + b) :
    sieveT a b c (c+b) y = (ppos2 a b y && !ppos2 a b (y - c)) := by
  have hnd : ¬ (y < c) := by omega
  rw [sT_eval, Nat.mod_eq_of_lt h2]
  simp [hnd]

/-- (Z4) the tail `[c+b, c+b+c)` of the window: one period down, below `c`. -/
private theorem Z4 (a b c x : Nat) (h1 : c + b ≤ x) (h2 : x < c + b + c) :
    sieveT a b c (c+b) x = ppos2 a b (x - (c+b)) := by
  have hd : x - (c+b) < c := by omega
  rw [sT_eval, mod_sub2 h1 (by omega)]
  simp [hd]

/-! ### the window, zone by zone -/

/-- Window case `x ∈ [c, c+a)`: both sides are false (the `c`-clause fails). -/
private theorem winA (a b c x : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h1 : c ≤ x) (h2 : x < c + a) :
    (sieveT a b c (c+b) x = true ↔
      sieveT a b c (c+b) (x - a) = false ∧ sieveT a b c (c+b) (x - b) = false ∧
      sieveT a b c (c+b) (x - c) = false) := by
  have hTx : sieveT a b c (c+b) x = false := Z2 a b c x ha hab h1 h2
  have hTc : sieveT a b c (c+b) (x - c) = true := by
    rw [Z1 a b c (x - c) (by omega)]
    exact low_block a b ha hab (x - c) (by omega)
  constructor
  · intro h; rw [hTx] at h; exact Bool.noConfusion h
  · intro h
    exfalso
    have h3 := h.2.2
    rw [hTc] at h3
    exact Bool.noConfusion h3

/-- Window case `x ∈ [c+a, c+b)`, the band.  `(K2)` supplies reachability. -/
private theorem winB (a b c x : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK2 : K2 a b (c % (a+b)))
    (h1 : c + a ≤ x) (h2 : x < c + b) :
    (sieveT a b c (c+b) x = true ↔
      sieveT a b c (c+b) (x - a) = false ∧ sieveT a b c (c+b) (x - b) = false ∧
      sieveT a b c (c+b) (x - c) = false) := by
  have hTx : sieveT a b c (c+b) x = (ppos2 a b x && !ppos2 a b (x - c)) :=
    Z3 a b c x (by omega) h2
  have hTb : sieveT a b c (c+b) (x - b) = ppos2 a b (x - b) :=
    Z1 a b c (x - b) (by omega)
  have hTc : sieveT a b c (c+b) (x - c) = ppos2 a b (x - c) :=
    Z1 a b c (x - c) (by omega)
  -- the `a`-clause is automatic as soon as `x` is a base P-position
  have hTa : ppos2 a b x = true → sieveT a b c (c+b) (x - a) = false := by
    intro hx
    rcases Nat.lt_or_ge (x - a) (c + a) with hlt | hge
    · exact Z2 a b c (x - a) ha hab (by omega) hlt
    · have hpa : ppos2 a b (x - a) = false := by
        rcases bool_cases2 (ppos2 a b (x - a)) with hv | hv
        · exact hv
        · exfalso
          have hw := wcoll_a a b ha hab (x - a) hv
          have he : x - a + a = x := by omega
          rw [he, hx] at hw
          exact Bool.noConfusion hw
      rw [Z3 a b c (x - a) (by omega) (by omega), hpa]
      rfl
  constructor
  · intro h
    rw [hTx, Bool.and_eq_true] at h
    have hx : ppos2 a b x = true := h.1
    have hu : ppos2 a b (x - c) = false := by
      have h2' := h.2
      rcases bool_cases2 (ppos2 a b (x - c)) with hv | hv
      · exact hv
      · rw [hv] at h2'; exact Bool.noConfusion h2'
    refine ⟨hTa hx, ?_, ?_⟩
    · rw [hTb]
      rcases bool_cases2 (ppos2 a b (x - b)) with hv | hv
      · exact hv
      · exfalso
        have hw := wcoll_b a b ha hab (x - b) hv
        have he : x - b + b = x := by omega
        rw [he, hx] at hw
        exact Bool.noConfusion hw
    · rw [hTc, hu]
  · intro h
    rw [hTb, hTc] at h
    have hu : ppos2 a b (x - c) = false := h.2.2
    have hx : ppos2 a b x = true := by
      rcases bool_cases2 (ppos2 a b x) with hv | hv
      · exfalso
        -- the paper's reachability bullet: (K2) sends the band point to `x - b`
        have ha1 : a ≤ x - c := by omega
        have hb1 : x - c < b := by omega
        have hZu : ZB a b (x - c) = false := by
          have hp := prop_base a b ha hab (x - c)
          rw [Nat.mod_eq_of_lt (show x - c < a + b by omega)] at hp
          rw [← hp]; exact hu
        have hDB : DB a b (x - c) = true := by
          unfold DB
          rw [hZu]
          simp [ha1, hb1]
        have hx1 : x % (a+b) = (c % (a+b) + (x - c)) % (a+b) := by
          have e : c + (x - c) = x := by omega
          have hm := cadd_mod (a+b) c (x - c)
          rw [e] at hm
          exact hm
        have hzf : ZB a b ((c % (a+b) + (x - c)) % (a+b)) = false := by
          rw [← hx1, ← prop_base a b ha hab x]
          exact hv
        have hk := hK2 (x - c) ha1 hb1 hDB hzf
        have hx2 : (x - b) % (a+b) = (c % (a+b) + (x - c) + a) % (a+b) := by
          have h0 := Nat.add_mod_right (x - b) (a + b)
          have e1 : x - b + (a + b) = c + (x - c + a) := by omega
          rw [e1] at h0
          have hm := cadd_mod (a+b) c (x - c + a)
          rw [hm] at h0
          have e3 : c % (a+b) + (x - c + a) = c % (a+b) + (x - c) + a :=
            (Nat.add_assoc (c % (a+b)) (x - c) a).symm
          rw [e3] at h0
          exact h0.symm
        have hpb : ppos2 a b (x - b) = true := by
          rw [prop_base a b ha hab (x - b), hx2]
          exact hk
        have hcb := h.2.1
        rw [hpb] at hcb
        exact Bool.noConfusion hcb
      · exact hv
    rw [hTx, hx, hu]
    rfl

/-! ### the tail case `x ∈ [c+b, c+b+c)`, one clause at a time -/

/-- Tail, `a`-clause.  The genuinely new sub-case is killed by `(K1)`. -/
private theorem winC_a (a b c x : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b)))
    (h1 : c + b ≤ x) (h2 : x < c + (c + b))
    (hr : ppos2 a b (x - (c+b)) = true) :
    sieveT a b c (c+b) (x - a) = false := by
  rcases Nat.lt_or_ge (x - (c+b)) a with hlt | hge
  · -- `x - a = c + δ + r` stays inside `[c, c+b)`
    rcases Nat.lt_or_ge ((b - a) + (x - (c+b))) a with hlt2 | hge2
    · exact Z2 a b c (x - a) ha hab (by omega) (by omega)
    · rw [Z3 a b c (x - a) (by omega) (by omega)]
      rcases bool_cases2 (ppos2 a b (x - a - c)) with hv | hv
      · have hzx : ppos2 a b (x - a) = false := by
          rcases bool_cases2 (ppos2 a b (x - a)) with hw | hw
          · exact hw
          · exfalso
            -- (K1) at `r = x - (c+b) < a`
            have e1 : c + ((b - a) + (x - (c+b))) = x - a := by omega
            have hm := cadd_mod (a+b) c ((b - a) + (x - (c+b)))
            rw [e1] at hm
            have e2 : c % (a+b) + ((b - a) + (x - (c+b)))
                = x - (c+b) + c % (a+b) + (b - a) := by omega
            rw [e2] at hm
            have hA : ZB a b ((x - (c+b) + c % (a+b) + (b - a)) % (a+b)) = true := by
              rw [← hm, ← prop_base a b ha hab (x - a)]
              exact hw
            have hB := hK1 (x - (c+b)) hlt hA
            have hlt3 : x - (c+b) + (b - a) < a + b := by omega
            rw [Nat.mod_eq_of_lt hlt3] at hB
            have e3 : x - a - c = x - (c+b) + (b - a) := by omega
            have hC : ppos2 a b (x - a - c) = true := by
              rw [prop_base a b ha hab (x - a - c), e3, Nat.mod_eq_of_lt hlt3]
              exact hB
            rw [hC] at hv
            exact Bool.noConfusion hv
        rw [hzx]; rfl
      · rw [hv]; simp
  · -- `x - a` is one period above `r - a`
    rw [Z4 a b c (x - a) (by omega) (by omega)]
    have e : x - a - (c+b) = x - (c+b) - a := by omega
    rw [e]
    rcases bool_cases2 (ppos2 a b (x - (c+b) - a)) with hv | hv
    · exact hv
    · exfalso
      have hw := wcoll_a a b ha hab (x - (c+b) - a) hv
      have e2 : x - (c+b) - a + a = x - (c+b) := by omega
      rw [e2, hr] at hw
      exact Bool.noConfusion hw

/-- Tail, `b`-clause.  The difference-`c` pair is killed by the band condition. -/
private theorem winC_b (a b c x : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h1 : c + b ≤ x) (h2 : x < c + (c + b))
    (hr : ppos2 a b (x - (c+b)) = true) :
    sieveT a b c (c+b) (x - b) = false := by
  rcases Nat.lt_or_ge (x - (c+b)) a with hlt | hge
  · exact Z2 a b c (x - b) ha hab (by omega) (by omega)
  · rcases Nat.lt_or_ge (x - (c+b)) b with hlt2 | hge2
    · rw [Z3 a b c (x - b) (by omega) (by omega)]
      have e : x - b - c = x - (c+b) := by omega
      rw [e, hr]
      simp
    · rw [Z4 a b c (x - b) (by omega) (by omega)]
      have e : x - b - (c+b) = x - (c+b) - b := by omega
      rw [e]
      rcases bool_cases2 (ppos2 a b (x - (c+b) - b)) with hv | hv
      · exact hv
      · exfalso
        have hw := wcoll_b a b ha hab (x - (c+b) - b) hv
        have e2 : x - (c+b) - b + b = x - (c+b) := by omega
        rw [e2, hr] at hw
        exact Bool.noConfusion hw

/-- Tail, `c`-clause: difference `b` from `r`, killed by `wcoll_b`. -/
private theorem winC_c (a b c x : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h1 : c + b ≤ x) (h2 : x < c + (c + b))
    (hr : ppos2 a b (x - (c+b)) = true) :
    sieveT a b c (c+b) (x - c) = false := by
  have hpf : ppos2 a b (x - c) = false := by
    rcases bool_cases2 (ppos2 a b (x - c)) with hv | hv
    · exact hv
    · exfalso
      have hw := wcoll_b a b ha hab (x - (c+b)) hr
      have e : x - (c+b) + b = x - c := by omega
      rw [e, hv] at hw
      exact Bool.noConfusion hw
  rcases Nat.lt_or_ge (x - c) c with hlt | hge
  · rw [Z1 a b c (x - c) hlt]; exact hpf
  · rcases Nat.lt_or_ge (x - c) (c + a) with hlt2 | hge2
    · exact Z2 a b c (x - c) ha hab hge hlt2
    · rw [Z3 a b c (x - c) hge (by omega), hpf]
      rfl

/-- Window case `x ∈ [c+b, c+p)`. -/
private theorem winC (a b c x : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b)))
    (h1 : c + b ≤ x) (h2 : x < c + (c + b)) :
    (sieveT a b c (c+b) x = true ↔
      sieveT a b c (c+b) (x - a) = false ∧ sieveT a b c (c+b) (x - b) = false ∧
      sieveT a b c (c+b) (x - c) = false) := by
  have hTx : sieveT a b c (c+b) x = ppos2 a b (x - (c+b)) :=
    Z4 a b c x h1 (by omega)
  rw [hTx]
  constructor
  · intro hr
    exact ⟨winC_a a b c x ha hab hbc hK1 h1 h2 hr,
           winC_b a b c x ha hab hbc h1 h2 hr,
           winC_c a b c x ha hab hbc h1 h2 hr⟩
  · intro h
    rcases bool_cases2 (ppos2 a b (x - (c+b))) with hv | hv
    · exfalso
      -- reachability: a base move out of `r` lifts to a move out of `x`
      rcases Nat.lt_or_ge (x - (c+b)) a with hlt | hge
      · rw [low_block a b ha hab (x - (c+b)) hlt] at hv
        exact Bool.noConfusion hv
      · rcases bool_cases2 (ppos2 a b (x - (c+b) - a)) with hva | hva
        · rcases Nat.lt_or_ge (x - (c+b)) b with hltb | hgeb
          · have hgood : ppos2 a b (x - (c+b)) = true := by
              rw [ppos2_spec]
              exact ⟨fun _ _ => hva, fun _ hle => absurd hle (by omega)⟩
            rw [hgood] at hv
            exact Bool.noConfusion hv
          · rcases bool_cases2 (ppos2 a b (x - (c+b) - b)) with hvb | hvb
            · have hgood : ppos2 a b (x - (c+b)) = true := by
                rw [ppos2_spec]
                exact ⟨fun _ _ => hva, fun _ _ => hvb⟩
              rw [hgood] at hv
              exact Bool.noConfusion hv
            · have hz : sieveT a b c (c+b) (x - b) = true := by
                rw [Z4 a b c (x - b) (by omega) (by omega)]
                have e : x - b - (c+b) = x - (c+b) - b := by omega
                rw [e]; exact hvb
              have hcb := h.2.1
              rw [hz] at hcb
              exact Bool.noConfusion hcb
        · have hz : sieveT a b c (c+b) (x - a) = true := by
            rw [Z4 a b c (x - a) (by omega) (by omega)]
            have e : x - a - (c+b) = x - (c+b) - a := by omega
            rw [e]; exact hva
          have hca := h.1
          rw [hz] at hca
          exact Bool.noConfusion hca
    · exact hv

theorem phase_cb (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b))) (hK2 : K2 a b (c % (a+b))) :
    ∀ x, ppos3 a b c x = sieveT a b c (c+b) x := by
  refine sieve a b c (c+b) (sieveT a b c (c+b)) ha hab hbc (Nat.le_add_right c b)
    (sieveT_periodic a b c (c+b)) (sieveT_low a b c (c+b) (Nat.le_add_right c b)) ?_
  intro x hcx hxw
  have hb : 0 < b := by omega
  have hc : 0 < c := by omega
  have hCl : ∀ s, 0 < s → s ≤ x →
      (Cl (sieveT a b c (c+b)) s x ↔ sieveT a b c (c+b) (x - s) = false) := by
    intro s hs hsx
    constructor
    · intro hh; exact hh hs hsx
    · intro hh _ _; exact hh
  rw [hCl a ha (by omega), hCl b hb (by omega), hCl c hc (by omega)]
  rcases Nat.lt_or_ge x (c + a) with hA | hA
  · exact winA a b c x ha hab hbc hcx hA
  · rcases Nat.lt_or_ge x (c + b) with hB | hB
    · exact winB a b c x ha hab hbc hK2 hA hB
    · exact winC a b c x ha hab hbc hK1 hB hxw

end SubGame


==> anc/lean-verification/SubGameLib/PrefixMu.lean <==
/-
  Prefix rigidity used in the proof of Proposition 48:
  if the base pattern, read cyclically modulo e, avoids both the a-step and
  the b-step out of 𝒵, then e is a multiple of the base modulus
  μ = a+b (general) or 2a (harmonic b = ka with k odd).

  Hypotheses (P := a+b):
    hA : ∀ r < e, ZB (r % P) = true → ZB (((r+a) % e) % P) = false
    hB : ∀ r < e, ZB (r % P) = true → ZB (((r+b) % e) % P) = false
  Conclusion: (P ∣ e) ∨ (ep = 0 ∧ et % 2 = 0 ∧ 2a ∣ e).

  Proof route. For r + a < e the constraint in hA relates the residues r % P
  and (r+a) % P, which the pattern satisfies automatically (zb_shift_a); all
  new information sits in the wrapped window r ∈ [e−a, e), and likewise for
  hB in [e−b, e). Testing hA at r = 0 forces a < e (he_gt_a), and claimA
  extracts the full content of hA: the length-a window [e−a, e) of the
  P-periodic pattern is false. For e ≥ b, hB is exactly Inert a b (e−b)
  (hB_to_inert), so the classification of inert shifts (idiff_small /
  idiff_harmonic / idiff_general, Circle.lean) pins the cut residue
  d2 = (e−b) % P; claimA witnesses eliminate the spurious values, giving
  P ∣ e in the small and general shapes, while in the harmonic shape 2a ∣ P
  turns the pinned residue directly into 2a ∣ e. In the gap a < e < b,
  claimA pins the block decomposition of e to e = je·a with je even
  (gap_2a_dvd_e), and hB restricted to r < a then forces the harmonic shape
  (gap_harmonic).

  Instances. a=3, b=8 (𝒵={0,1,2,6,7}, P=11, non-harmonic): e=7 violates hA
  at r=6 ((6+3)%7=2 ∈ 𝒵), while e=11, 22 satisfy both, matching 11 ∣ e.
  a=2, b=6 (𝒵={0,1,4,5}, P=8, harmonic k=3): e=4 satisfies both hypotheses,
  with 4 = 2a·1, while e=6 violates hA at r=5 ((5+2)%6=1 ∈ 𝒵).
-/
import SubGameLib.Base
import SubGameLib.Theta
import SubGameLib.Circle

set_option linter.unusedVariables false

namespace SubGame

/-! ### general helper facts (mod arithmetic, general shift lemmas) -/

private theorem mod_add_eq (x y n : Nat) : (x % n + y) % n = (x + y) % n := by
  rw [Nat.add_mod, Nat.mod_mod, ← Nat.add_mod]

private theorem mod_add_eq2 (x y n : Nat) : (x + y % n) % n = (x + y) % n := by
  rw [Nat.add_mod x (y % n) n, Nat.mod_mod, ← Nat.add_mod]

/-- The base pattern also avoids the *backward* `a`-shift, i.e. the forward
    `b`-shift (since `b ≡ -a mod P`): mirrors `zb_shift_a`. -/
private theorem zb_shift_b (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, r < a + b → ZB a b r = true → ZB a b ((r + b) % (a+b)) = false := by
  intro r hr h
  cases hv : ZB a b ((r + b) % (a+b)) with
  | false => rfl
  | true =>
    exfalso
    have hlt : (r + b) % (a+b) < a + b := Nat.mod_lt _ (by omega)
    have hcontra := zb_shift_a a b ha hab ((r+b) % (a+b)) hlt hv
    have heq : ((r + b) % (a+b) + a) % (a+b) = r := by
      rw [mod_add_eq]
      have h2 : r + b + a = r + (a+b) := by omega
      rw [h2, Nat.add_mod_right, Nat.mod_eq_of_lt hr]
    rw [heq] at hcontra
    rw [hcontra] at h
    exact Bool.noConfusion h

/-- General (unreduced-`r`) version of `zb_shift_a`. -/
private theorem zb_shift_a_gen (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, ZB a b (r % (a+b)) = true → ZB a b ((r+a) % (a+b)) = false := by
  intro r h
  have h1 := zb_shift_a a b ha hab (r % (a+b)) (Nat.mod_lt _ (by omega)) h
  have heq : (r % (a+b) + a) % (a+b) = (r+a) % (a+b) := by rw [mod_add_eq]
  rwa [heq] at h1

/-- General (unreduced-`r`) version of `zb_shift_b`. -/
private theorem zb_shift_b_gen (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, ZB a b (r % (a+b)) = true → ZB a b ((r+b) % (a+b)) = false := by
  intro r h
  have h1 := zb_shift_b a b ha hab (r % (a+b)) (Nat.mod_lt _ (by omega)) h
  have heq : (r % (a+b) + b) % (a+b) = (r+b) % (a+b) := by rw [mod_add_eq]
  rwa [heq] at h1

/-- `Inert` only depends on the shift modulo `P`. -/
private theorem inert_mod (a b m : Nat) : Inert a b m ↔ Inert a b (m % (a+b)) := by
  unfold Inert
  constructor
  · intro h r hr hz
    rw [mod_add_eq2]; exact h r hr hz
  · intro h r hr hz
    rw [← mod_add_eq2]; exact h r hr hz

/-- `a < e` is forced by `hA` (test at `r = 0`, using the low block). -/
private theorem he_gt_a (a b e : Nat) (ha : 0 < a) (hab : a < b) (he : 0 < e)
    (hA : ∀ r, r < e → ZB a b (r % (a+b)) = true →
          ZB a b (((r + a) % e) % (a+b)) = false) :
    a < e := by
  rcases Nat.lt_or_ge a e with h | h
  · exact h
  · exfalso
    have h0 : ZB a b (0 % (a+b)) = true := by
      rw [Nat.mod_eq_of_lt (show (0:Nat) < a+b by omega)]
      exact zb_lowblk a b 0 ha (ep_lt a b ha)
    have hstep := hA 0 he h0
    rw [Nat.zero_add] at hstep
    have hlt2 : a % e < e := Nat.mod_lt a he
    have hzlow : ZB a b (a % e) = true := zb_lowblk a b (a % e) (by omega) (ep_lt a b ha)
    rw [Nat.mod_eq_of_lt (show a % e < a + b by omega)] at hstep
    rw [hzlow] at hstep
    exact Bool.noConfusion hstep

/-- Claim A: the entire content of `hA` is that the length-`a` window
    `[e-a, e)` of the `P`-periodic pattern is false. -/
private theorem claimA (a b e : Nat) (ha : 0 < a) (hab : a < b) (hae : a < e)
    (hA : ∀ r, r < e → ZB a b (r % (a+b)) = true →
          ZB a b (((r + a) % e) % (a+b)) = false) :
    ∀ s, s < a → ZB a b ((e - a + s) % (a+b)) = false := by
  intro s hs
  cases hv : ZB a b ((e - a + s) % (a+b)) with
  | false => rfl
  | true =>
    exfalso
    have hr : e - a + s < e := by omega
    have hstep := hA (e - a + s) hr hv
    have heq : (e - a + s + a) % e = s := by
      have h1 : e - a + s + a = e + s := by omega
      rw [h1, Nat.add_mod_left]
      exact Nat.mod_eq_of_lt (by omega)
    rw [heq] at hstep
    have hzs : ZB a b s = true := zb_lowblk a b s hs (ep_lt a b ha)
    rw [Nat.mod_eq_of_lt (show s < a + b by omega)] at hstep
    rw [hzs] at hstep
    exact Bool.noConfusion hstep

/-- When `e ≥ b`, `hB`'s content is exactly `Inert a b (e - b)`. -/
private theorem hB_to_inert (a b e : Nat) (ha : 0 < a) (hab : a < b) (heb : b ≤ e)
    (hB : ∀ r, r < e → ZB a b (r % (a+b)) = true →
          ZB a b (((r + b) % e) % (a+b)) = false) :
    Inert a b (e - b) := by
  intro r hr hz
  have hrb : r < b := zb_le a b ha hab r hz
  have hrin : e - b + r < e := by omega
  have hmod : (e - b + r + b) % e = r := by
    have h1 : e - b + r + b = e + r := by omega
    rw [h1, Nat.add_mod_left]
    exact Nat.mod_eq_of_lt (by omega)
  cases hv : ZB a b ((e - b + r) % (a+b)) with
  | false =>
    have heq2 : r + (e - b) = e - b + r := by omega
    rw [heq2]; exact hv
  | true =>
    exfalso
    have hstep := hB (e - b + r) hrin hv
    rw [hmod] at hstep
    rw [Nat.mod_eq_of_lt (show r < a + b by omega)] at hstep
    rw [hz] at hstep
    exact Bool.noConfusion hstep

/-- Case `e ≥ b`, small shape (`b ≤ 2a`): `Inert` pins `d2` to `[a,b]`, and
    `claimA` rules out `d2 > a`. -/
private theorem case_eb_small (a b e q d2 : Nat) (ha : 0 < a) (hab : a < b) (hae : a < e)
    (hsmall : b ≤ 2*a) (heqe : e = b + (a+b)*q + d2) (hd2a : a ≤ d2) (hd2b : d2 ≤ b)
    (hCA : ∀ s, s < a → ZB a b ((e - a + s) % (a+b)) = false) :
    (a+b) ∣ e := by
  have hexpq1 : (a+b)*(q+1) = (a+b)*q + (a+b) := by rw [Nat.mul_add, Nat.mul_one]
  have hd2eq : d2 = a := by
    by_cases hne : d2 = a
    · exact hne
    exfalso
    have hd2gt : a < d2 := by omega
    have hs : 2*a - d2 < a := by omega
    have hstep := hCA (2*a - d2) hs
    have heq0 : e - a + (2*a - d2) = (a+b)*(q+1) := by omega
    rw [heq0, Nat.mul_mod_right] at hstep
    have hz0 : ZB a b 0 = true := zb_lowblk a b 0 ha (ep_lt a b ha)
    rw [hz0] at hstep
    exact Bool.noConfusion hstep
  exact ⟨q+1, by omega⟩

/-- Case `e ≥ b`, general shape (`2a < b`, not harmonic): `Inert` pins `d2`
    to `{a,b}`, and `claimA` (via an `et`-parity witness) rules out `d2 = b`. -/
private theorem case_eb_general (a b e q d2 : Nat) (ha : 0 < a) (hab : a < b) (hae : a < e)
    (h2a : 2*a < b) (hnh : ¬ (ep a b = 0 ∧ et a b % 2 = 0))
    (heqe : e = b + (a+b)*q + d2) (hd2 : d2 = a ∨ d2 = b)
    (hCA : ∀ s, s < a → ZB a b ((e - a + s) % (a+b)) = false) :
    (a+b) ∣ e := by
  have hexpq1 : (a+b)*(q+1) = (a+b)*q + (a+b) := by rw [Nat.mul_add, Nat.mul_one]
  rcases hd2 with hd2a | hd2b
  · exact ⟨q+1, by omega⟩
  exfalso
  have hFlt : ep a b < a := ep_lt a b ha
  have hET : et a b * a + ep a b = b - a := et_ep_dec a b
  by_cases hETeven : et a b % 2 = 0
  · -- et even (⟹ ep a b > 0 since shape is not harmonic): witness s = a - ep a b
    have hep_pos : 0 < ep a b := by
      by_cases hp : ep a b = 0
      · exact absurd ⟨hp, hETeven⟩ hnh
      · omega
    have hs : a - ep a b < a := by omega
    have hstep := hCA (a - ep a b) hs
    have heqpos : e - a + (a - ep a b) = (a+b)*(q+1) + et a b * a := by omega
    rw [heqpos, Nat.mul_add_mod] at hstep
    have hlt : et a b * a < a + b := by omega
    rw [Nat.mod_eq_of_lt hlt] at hstep
    have hzt : ZB a b (et a b * a) = true := by
      have h0a : et a b * a = et a b * a + 0 := by omega
      rw [h0a]
      exact (zb_chart a b (et a b) 0 (by omega) hFlt).mpr (Or.inl ⟨by omega, Nat.le_refl _⟩)
    rw [hzt] at hstep
    exact Bool.noConfusion hstep
  · -- et odd: witness s = 0, landing on block (et-1) with offset ep a b
    have hETodd : et a b % 2 = 1 := by omega
    obtain ⟨m, hm⟩ : ∃ m, et a b = m + 1 := ⟨et a b - 1, by omega⟩
    have hmul : et a b * a = m * a + a := by rw [hm, Nat.add_mul, Nat.one_mul]
    have hstep := hCA 0 ha
    have heqpos : e - a + 0 = (a+b)*(q+1) + (m * a + ep a b) := by omega
    rw [heqpos, Nat.mul_add_mod] at hstep
    have hlt : m * a + ep a b < a + b := by omega
    rw [Nat.mod_eq_of_lt hlt] at hstep
    have hzt : ZB a b (m * a + ep a b) = true :=
      (zb_chart a b m (ep a b) hFlt hFlt).mpr (Or.inl ⟨by omega, by omega⟩)
    rw [hzt] at hstep
    exact Bool.noConfusion hstep

private theorem two_a_dvd_of_even_mul (a c : Nat) (hc : c % 2 = 0) : (2*a) ∣ (c * a) := by
  obtain ⟨k, hk⟩ : ∃ k, c = 2*k := ⟨c/2, by omega⟩
  refine ⟨k, ?_⟩
  rw [hk, Nat.mul_assoc, Nat.mul_comm k a, ← Nat.mul_assoc]

/-- Case `e ≥ b`, harmonic shape: `Inert` pins `d2 = j*a` (`j` odd), and since
    `b ≡ a mod 2a` and `a+b ≡ 0 mod 2a`, this forces `2a ∣ e` directly (no
    `claimA` needed here). -/
private theorem case_eb_harmonic (a b e q d2 : Nat) (ha : 0 < a) (hab : a < b)
    (hep : ep a b = 0) (het : et a b % 2 = 0)
    (heqe : e = b + (a+b)*q + d2) (j : Nat) (hjodd : j % 2 = 1) (hjeq : d2 = j * a) :
    (2*a) ∣ e := by
  have hET : et a b * a + ep a b = b - a := et_ep_dec a b
  rw [hep, Nat.add_zero] at hET
  have hb_eq : b = et a b * a + a := by omega
  have hbd2_eq : b + d2 = (et a b + 1 + j) * a := by
    have h1 : (et a b + 1 + j) * a = et a b * a + a + j * a := by
      rw [Nat.add_mul, Nat.add_mul, Nat.one_mul]
    rw [h1]; omega
  have hab_eq : a + b = (et a b + 2) * a := by
    have h1 : (et a b + 2) * a = et a b * a + 2*a := by rw [Nat.add_mul]
    rw [h1]; omega
  have hdvd1 : (2*a) ∣ (b+d2) := by
    rw [hbd2_eq]; exact two_a_dvd_of_even_mul a (et a b + 1 + j) (by omega)
  have hdvd2 : (2*a) ∣ (a+b) := by
    rw [hab_eq]; exact two_a_dvd_of_even_mul a (et a b + 2) (by omega)
  obtain ⟨c1, hc1⟩ := hdvd1
  obtain ⟨c2, hc2⟩ := hdvd2
  refine ⟨c1 + c2*q, ?_⟩
  have hfin : e = (b+d2) + (a+b)*q := by omega
  rw [hfin, hc1, hc2]
  have hexp : 2*a*c2*q = 2*a*(c2*q) := by rw [Nat.mul_assoc]
  rw [hexp, ← Nat.mul_add]

private theorem mul_lt_cancel' {j k a : Nat} (ha : 0 < a) (h : j*a < k*a) : j < k := by
  by_cases hjk : j < k
  · exact hjk
  · exfalso
    have hh : k ≤ j := by omega
    have hmm : k*a ≤ j*a := Nat.mul_le_mul hh (Nat.le_refl a)
    omega

/-- The gap case `a < e < b`: `hA` (via `claimA`) forces `2a ∣ e`, by pinning
    down `e`'s own block decomposition `e = je*a + te` to `te = 0` and `je`
    even. -/
private theorem gap_2a_dvd_e (a b e je te : Nat) (ha : 0 < a) (hab : a < b)
    (hlt : e < b) (hje_eq : e = je*a+te) (hte : te < a) (hje1 : 1 ≤ je)
    (hCA : ∀ s, s < a → ZB a b ((e - a + s) % (a+b)) = false) :
    (2*a) ∣ e := by
  have hFlt : ep a b < a := ep_lt a b ha
  have hET : et a b * a + ep a b = b - a := et_ep_dec a b
  have hb_eq : b = et a b * a + a + ep a b := by omega
  have hE1 : (et a b + 1) * a = et a b * a + a := by rw [Nat.add_mul, Nat.one_mul]
  have hje_bound : je ≤ et a b + 1 := by
    have h1 : (et a b + 2) * a = et a b * a + 2*a := by rw [Nat.add_mul]
    have hlt2 : je * a < (et a b + 2) * a := by omega
    have := mul_lt_cancel' ha hlt2
    omega
  have hmulle : je * a ≤ (et a b + 1) * a := Nat.mul_le_mul hje_bound (Nat.le_refl a)
  by_cases hte0 : te = 0
  · -- te = 0: need je even
    by_cases hje_even : je % 2 = 0
    · obtain ⟨k, hk⟩ : ∃ k, je = 2*k := ⟨je/2, by omega⟩
      refine ⟨k, ?_⟩
      rw [hje_eq, hte0, Nat.add_zero, hk, Nat.mul_assoc, Nat.mul_comm k a, ← Nat.mul_assoc]
    · exfalso
      have hje1le : je - 1 ≤ et a b := by omega
      have hstep := hCA 0 ha
      have h1 : je*a = (je-1)*a+a := by
        have h2 : (je-1+1)*a = (je-1)*a+a := by rw [Nat.add_mul, Nat.one_mul]
        have h3 : je-1+1 = je := by omega
        rw [h3] at h2; exact h2
      have heqpos : e - a + 0 = (je-1)*a := by omega
      rw [heqpos] at hstep
      have hlt3 : (je-1)*a < a+b := by omega
      rw [Nat.mod_eq_of_lt hlt3] at hstep
      have hzt : ZB a b ((je-1)*a) = true := by
        have h0 : (je-1)*a = (je-1)*a+0 := by omega
        rw [h0]
        exact (zb_chart a b (je-1) 0 ha hFlt).mpr (Or.inl ⟨by omega, hje1le⟩)
      rw [hzt] at hstep
      exact Bool.noConfusion hstep
  · exfalso
    have hte_pos : 0 < te := by omega
    have hstepA := hCA 0 ha
    have h1 : je*a = (je-1)*a+a := by
      have h2 : (je-1+1)*a = (je-1)*a+a := by rw [Nat.add_mul, Nat.one_mul]
      have h3 : je-1+1 = je := by omega
      rw [h3] at h2; exact h2
    have heqposA : e - a + 0 = (je-1)*a + te := by omega
    rw [heqposA] at hstepA
    have hltA : (je-1)*a+te < a+b := by omega
    rw [Nat.mod_eq_of_lt hltA] at hstepA
    have hteA : a - te < a := by omega
    have hstepB := hCA (a-te) hteA
    have heqposB : e - a + (a - te) = je*a := by omega
    rw [heqposB] at hstepB
    have hltB : je*a < a+b := by omega
    rw [Nat.mod_eq_of_lt hltB] at hstepB
    rcases Nat.lt_or_ge je (et a b + 1) with hjelt | hjege
    · have hjele : je ≤ et a b := by omega
      by_cases hjeeven : je % 2 = 0
      · have hzt : ZB a b (je*a) = true := by
          have h0 : je*a = je*a+0 := by omega
          rw [h0]
          exact (zb_chart a b je 0 ha hFlt).mpr (Or.inl ⟨hjeeven, hjele⟩)
        rw [hzt] at hstepB
        exact Bool.noConfusion hstepB
      · have hje1even : (je-1) % 2 = 0 := by omega
        have hje1le : je - 1 ≤ et a b := by omega
        have hzt : ZB a b ((je-1)*a+te) = true :=
          (zb_chart a b (je-1) te hte hFlt).mpr (Or.inl ⟨hje1even, hje1le⟩)
        rw [hzt] at hstepA
        exact Bool.noConfusion hstepA
    · have hjeeq : je = et a b + 1 := by omega
      by_cases hETeven : et a b % 2 = 0
      · have hzt : ZB a b ((je-1)*a+te) = true := by
          have hje1 : je - 1 = et a b := by omega
          rw [hje1]
          exact (zb_chart a b (et a b) te hte hFlt).mpr (Or.inl ⟨hETeven, Nat.le_refl _⟩)
        rw [hzt] at hstepA
        exact Bool.noConfusion hstepA
      · have hETodd : et a b % 2 = 1 := by omega
        have hep_pos : 0 < ep a b := by
          by_cases hp : ep a b = 0
          · exfalso
            have hcontra : je * a = et a b * a + a := by rw [hjeeq, hE1]
            omega
          · omega
        have hzt : ZB a b (je*a) = true := by
          have h0 : je*a = je*a+0 := by omega
          rw [h0]
          exact (zb_chart a b je 0 ha hFlt).mpr (Or.inr ⟨hETodd, hjeeq, hep_pos⟩)
        rw [hzt] at hstepB
        exact Bool.noConfusion hstepB

/-- The gap case, second half: given `e = 2am` (`a<e<b`), `hB` restricted to
    `r < a` forces the harmonic condition, via the block position `s0` of
    `et a b + 1` relative to `2m`. -/
private theorem gap_harmonic (a b e m : Nat) (ha : 0 < a) (hab : a < b) (hae : a < e)
    (hlt : e < b) (hm : e = (2*m) * a)
    (hBa : ∀ r, r < a → ZB a b (((r + b) % e) % (a+b)) = false) :
    ep a b = 0 ∧ et a b % 2 = 0 := by
  have hFlt : ep a b < a := ep_lt a b ha
  have hET : et a b * a + ep a b = b - a := et_ep_dec a b
  have hm0 : 0 < m := by
    by_cases h : m = 0
    · exfalso
      rw [h, Nat.mul_zero, Nat.zero_mul] at hm
      omega
    · omega
  have h2m1 : (2*m - 1) * a + a = (2*m) * a := by
    have h3 : (2*m - 1 + 1) * a = (2*m-1)*a + a := by rw [Nat.add_mul, Nat.one_mul]
    have h4 : 2*m - 1 + 1 = 2*m := by omega
    rw [h4] at h3
    omega
  obtain ⟨q0, s0, hs0lt, hqs⟩ : ∃ q0 s0, s0 < 2*m ∧ et a b + 1 = q0*(2*m) + s0 :=
    ⟨(et a b+1)/(2*m), (et a b+1)%(2*m), Nat.mod_lt _ (by omega), by
      rw [Nat.mul_comm]; exact (Nat.div_add_mod (et a b+1) (2*m)).symm⟩
  have hs0a_bound : s0 * a + ep a b < e := by
    have hle : s0 ≤ 2*m - 1 := by omega
    have hmul : s0 * a ≤ (2*m-1)*a := Nat.mul_le_mul hle (Nat.le_refl a)
    omega
  have hb3 : b = (et a b + 1) * a + ep a b := by
    have h4 : (et a b+1)*a = et a b*a+a := by rw [Nat.add_mul, Nat.one_mul]
    omega
  have hbeq : b = e*q0 + (s0*a + ep a b) := by
    have h1 : (et a b+1)*a = (q0*(2*m)+s0)*a := by rw [hqs]
    have h2 : (q0*(2*m)+s0)*a = q0*(2*m)*a + s0*a := by rw [Nat.add_mul]
    have h3 : q0*(2*m)*a = e*q0 := by
      rw [Nat.mul_assoc, ← hm]; exact Nat.mul_comm q0 e
    omega
  have hq0pos : 1 ≤ q0 := by
    by_cases hq : 1 ≤ q0
    · exact hq
    · exfalso
      have hq0 : q0 = 0 := by omega
      rw [hq0, Nat.zero_mul, Nat.zero_add] at hqs
      have hbridge : (et a b + 1) * a = s0 * a := by rw [hqs]
      have hs0a_le : s0 * a ≤ (2*m - 1) * a := by
        have hle : s0 ≤ 2*m - 1 := by omega
        exact Nat.mul_le_mul hle (Nat.le_refl a)
      omega
  have hs0_le : s0 ≤ et a b := by
    have h1 : 1*(2*m) ≤ q0*(2*m) := Nat.mul_le_mul hq0pos (Nat.le_refl (2*m))
    rw [Nat.one_mul] at h1
    omega
  -- test r = 0 : forces s0 odd
  have hstep0 := hBa 0 ha
  have heq0 : (0 + b) % e = s0*a + ep a b := by
    have h1 : 0 + b = e*q0 + (s0*a+ep a b) := by omega
    rw [h1, Nat.mul_add_mod]
    exact Nat.mod_eq_of_lt hs0a_bound
  rw [heq0] at hstep0
  rw [Nat.mod_eq_of_lt (show s0*a+ep a b < a+b by omega)] at hstep0
  have hs0odd : s0 % 2 = 1 := by
    by_cases hs0e : s0 % 2 = 0
    · exfalso
      have hzt : ZB a b (s0*a+ep a b) = true :=
        (zb_chart a b s0 (ep a b) hFlt hFlt).mpr (Or.inl ⟨hs0e, hs0_le⟩)
      rw [hzt] at hstep0
      exact Bool.noConfusion hstep0
    · omega
  have hqeven : q0 * (2*m) = 2 * (q0*m) := by
    rw [← Nat.mul_assoc, Nat.mul_comm q0 2, Nat.mul_assoc]
  have hETeven : et a b % 2 = 0 := by omega
  refine ⟨?_, hETeven⟩
  by_cases hep0 : ep a b = 0
  · exact hep0
  exfalso
  have hep_pos : 0 < ep a b := by omega
  have hra : a - ep a b < a := by omega
  have hstep1 := hBa (a - ep a b) hra
  have heq1 : (a - ep a b + b) % e = (s0+1)*a % e := by
    have h1 : a - ep a b + b = e*q0 + (s0+1)*a := by
      have h2 : (s0+1)*a = s0*a+a := by rw [Nat.add_mul, Nat.one_mul]
      omega
    rw [h1, Nat.mul_add_mod]
  rw [heq1] at hstep1
  rcases Nat.lt_or_ge (s0+1) (2*m) with hs1lt | hs1ge
  · have hs1lta : (s0+1)*a < e := by
      have hle : s0+1 ≤ 2*m-1 := by omega
      have hmul : (s0+1)*a ≤ (2*m-1)*a := Nat.mul_le_mul hle (Nat.le_refl a)
      omega
    rw [Nat.mod_eq_of_lt hs1lta] at hstep1
    rw [Nat.mod_eq_of_lt (show (s0+1)*a < a+b by omega)] at hstep1
    have hs1le : s0 + 1 ≤ et a b := by omega
    have hzt : ZB a b ((s0+1)*a) = true := by
      have h0 : (s0+1)*a = (s0+1)*a+0 := by omega
      rw [h0]
      exact (zb_chart a b (s0+1) 0 ha hFlt).mpr (Or.inl ⟨by omega, hs1le⟩)
    rw [hzt] at hstep1
    exact Bool.noConfusion hstep1
  · have hs1eq : s0 + 1 = 2*m := by omega
    have hself : (s0+1)*a = e := by rw [hs1eq, hm]
    rw [hself, Nat.mod_self] at hstep1
    have hz0 : ZB a b (0 % (a+b)) = true := by
      rw [Nat.mod_eq_of_lt (show (0:Nat) < a+b by omega)]
      exact zb_lowblk a b 0 ha hFlt
    rw [hz0] at hstep1
    exact Bool.noConfusion hstep1

theorem prefix_mu (a b e : Nat) (ha : 0 < a) (hab : a < b) (he : 0 < e)
    (hA : ∀ r, r < e → ZB a b (r % (a+b)) = true →
          ZB a b (((r + a) % e) % (a+b)) = false)
    (hB : ∀ r, r < e → ZB a b (r % (a+b)) = true →
          ZB a b (((r + b) % e) % (a+b)) = false) :
    ((a+b) ∣ e) ∨ (ep a b = 0 ∧ et a b % 2 = 0 ∧ (2*a) ∣ e) := by
  have hae : a < e := he_gt_a a b e ha hab he hA
  have hCA := claimA a b e ha hab hae hA
  rcases Nat.lt_or_ge e b with hgap | hge
  · -- gap case: a < e < b
    obtain ⟨je, te, hte, hje_eq⟩ := decomp2 a e ha
    have hje1 : 1 ≤ je := by
      by_cases h1 : je = 0
      · exfalso
        rw [h1, Nat.zero_mul] at hje_eq
        omega
      · omega
    have h2advd : (2*a) ∣ e := gap_2a_dvd_e a b e je te ha hab hgap hje_eq hte hje1 hCA
    obtain ⟨m, hm⟩ := h2advd
    have hm' : e = (2*m) * a := by
      rw [hm, Nat.mul_assoc, Nat.mul_comm a m, ← Nat.mul_assoc]
    have hBa : ∀ r, r < a → ZB a b (((r + b) % e) % (a+b)) = false := by
      intro r hr
      have hre : r < e := by omega
      have hz : ZB a b (r % (a+b)) = true := by
        rw [Nat.mod_eq_of_lt (show r < a+b by omega)]
        exact zb_lowblk a b r hr (ep_lt a b ha)
      exact hB r hre hz
    have hharm := gap_harmonic a b e m ha hab hae hgap hm' hBa
    right
    exact ⟨hharm.1, hharm.2, ⟨m, hm⟩⟩
  · -- e ≥ b case
    have hInert := hB_to_inert a b e ha hab hge hB
    obtain ⟨q, d2, hd2lt, heqe⟩ : ∃ q d2, d2 < a+b ∧ e = b + (a+b)*q + d2 :=
      ⟨(e-b)/(a+b), (e-b)%(a+b), Nat.mod_lt _ (by omega), by
        have hdm := Nat.div_add_mod (e-b) (a+b)
        omega⟩
    have hmodeq2 : (e - b) % (a+b) = d2 := by
      have heb : e - b = (a+b)*q + d2 := by omega
      rw [heb, Nat.mul_add_mod]
      exact Nat.mod_eq_of_lt hd2lt
    have hInertD2 : Inert a b d2 := by
      rw [← hmodeq2]; exact (inert_mod a b (e-b)).mp hInert
    by_cases hshapeSmall : b ≤ 2*a
    · have hchar := (idiff_small a b ha hab hshapeSmall d2 hd2lt).mp hInertD2
      left
      exact case_eb_small a b e q d2 ha hab hae hshapeSmall heqe hchar.1 hchar.2 hCA
    · by_cases hshapeHarm : ep a b = 0 ∧ et a b % 2 = 0
      · obtain ⟨j, hjodd, hjeq, _⟩ :=
          (idiff_harmonic a b ha hab hshapeHarm.1 hshapeHarm.2 d2 hd2lt).mp hInertD2
        right
        exact ⟨hshapeHarm.1, hshapeHarm.2,
          case_eb_harmonic a b e q d2 ha hab hshapeHarm.1 hshapeHarm.2 heqe j hjodd hjeq⟩
      · have h2a : 2*a < b := by omega
        have hchar := (idiff_general a b ha hab h2a hshapeHarm d2 hd2lt).mp hInertD2
        left
        exact case_eb_general a b e q d2 ha hab hae h2a hshapeHarm heqe hchar hCA

end SubGame


==> anc/lean-verification/SubGameLib/Remark35.lean <==
/-
  Remark 37 of the paper, even-η clause: for a non-primitive additive
  ruleset gS' = {ga', gb', g(a'+b')} with primitive part S' of even η and
  a' ≥ 2, the nim-sequence is purely periodic, the P-set is the g-dilation
  of the primitive bracket pattern, and the least period (at both the P-set
  and the nim-value level) is g · p_add(a',b').

  Assembly of AddMin (additive least period, value periodicity) with
  EvPeriod (dilation of pure periods and of the P-set).
-/
import SubGameLib.AddMin
import SubGameLib.EvPeriod

set_option linter.unusedVariables false

namespace SubGame

/-- Pure (a+b)-additivity: the primitive even-η additive P-set is purely
    periodic with period pAdd. -/
private theorem isper_pAdd (a b : Nat) (ha : 0 < a) (hab : a < b)
    (heven : et a b % 2 = 0) (hgcd : Nat.gcd a b = 1) :
    IsPeriod (ppos3 a b (a + b)) (pAdd a b) := by
  intro x
  rw [additive_even a b ha hab heven hgcd, additive_even a b ha hab heven hgcd,
    Nat.add_mod_right]

/-- Remark 37, even-η clause: dilation commutes with the additive closed
    form. The P-set of gS' is the pullback of the primitive pattern, purely
    periodic with least period g·pAdd, and the nim-value sequence of gS' is
    purely periodic with the same period. -/
theorem remark_additive_dilate (a' b' g : Nat) (hg : 0 < g) (ha2 : 2 ≤ a')
    (hab : a' < b') (heven : et a' b' % 2 = 0) (hgcd : Nat.gcd a' b' = 1) :
    (∀ x, ppos3 (g*a') (g*b') (g*(a'+b')) x = ABe a' b' ((x / g) % pAdd a' b')) ∧
    (IsPeriod (ppos3 (g*a') (g*b') (g*(a'+b'))) (g * pAdd a' b') ∧
     ∀ d, 0 < d → d < g * pAdd a' b' →
       ¬ IsPeriod (ppos3 (g*a') (g*b') (g*(a'+b'))) d) ∧
    (∀ x, grundy3 (g*a') (g*b') (g*(a'+b')) (x + g * pAdd a' b')
        = grundy3 (g*a') (g*b') (g*(a'+b')) x) := by
  have ha : 0 < a' := by omega
  have hbc : b' < a' + b' := by omega
  have hclosed : ∀ x, ppos3 (g*a') (g*b') (g*(a'+b')) x
      = ABe a' b' ((x / g) % pAdd a' b') := by
    intro x
    rw [dilation_ppos a' b' (a'+b') g ha hab hbc hg x,
      additive_even a' b' ha hab heven hgcd]
  have hpadd : 0 < pAdd a' b' := by
    have hb : 0 < b' := by omega
    unfold pAdd
    omega
  exact ⟨hclosed, by
    exact pset_dilation_least a' b' (a'+b') g (pAdd a' b') ha hab hbc hg hpadd
      (isper_pAdd a' b' ha hab heven hgcd)
      (min_add_even a' b' ha hab heven hgcd), by
    intro x
    have e1 := dilation_grundy a' b' (a'+b') g ha hab hbc hg (x + g * pAdd a' b')
    have e2 := dilation_grundy a' b' (a'+b') g ha hab hbc hg x
    have e3 : (x + g * pAdd a' b') / g = x / g + pAdd a' b' := by
      rw [Nat.mul_comm g (pAdd a' b'), Nat.add_mul_div_right x _ hg]
    rw [e1, e2, e3]
    exact grundy_periodic_add_even a' b' ha hab heven hgcd (x / g)⟩

end SubGame


==> anc/lean-verification/SubGameLib/SieveForm.lean <==
/-
  Paper Proposition 18: on one period the sieve candidate T_p consists of
  the base P-positions below c. For p=c+b it also includes the band
  W₀(B) ∩ (c+D) = c+D_ρ; for p=c+a there is no band.
  The module also gives the interval description of D.
-/
import SubGameLib.Engine
import SubGameLib.BaseRec
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-- `sieveT`, unfolded (the `let` peeled off). -/
private theorem sieveT_eq (a b c p x : Nat) :
    sieveT a b c p x
      = (ppos2 a b (x % p) && (decide (x % p < c) || !ppos2 a b (x % p - c))) := by
  simp [sieveT]

/-- Proposition 18, phase c+a: on one period the sieve is the base pattern
    truncated at `c` (the seam [c, c+a) is empty because [0,a) ⊆ W₀(B)). -/
theorem sieveform_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, x < c + a → sieveT a b c (c+a) x = (ppos2 a b x && decide (x < c)) := by
  intro x hx
  rw [sieveT_eq, Nat.mod_eq_of_lt hx]
  rcases Nat.lt_or_ge x c with hxc | hxc
  · rw [decide_eq_true hxc]
    simp
  · have hxa : x - c < a := by omega
    have hp : ppos2 a b (x - c) = true := low_block a b ha hab (x - c) hxa
    rw [hp, decide_eq_false (show ¬ x < c by omega)]
    simp

/-- On `[0,b)` the gap set `D` is the complement of the base P-set
    (`[0,a) ⊆ W₀(B)` and `D = [a,b) ∖ W₀(B)`). -/
private theorem db_iff_not_ppos2 (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ y, y < b → DB a b y = !(ppos2 a b y) := by
  intro y hyb
  have hyab : y < a + b := by omega
  have hpp : ppos2 a b y = ZB a b y := by
    rw [prop_base a b ha hab y, Nat.mod_eq_of_lt hyab]
  rw [hpp]
  unfold DB
  rw [decide_eq_true hyb]
  rcases Nat.lt_or_ge y a with hya | hya
  · have hz : ZB a b y = true := zb_lowblk a b y hya (ep_lt a b ha)
    rw [hz, decide_eq_false (show ¬ a ≤ y by omega)]
    simp
  · rw [decide_eq_true hya]
    simp

/-- Proposition 18, phase c+b: on one period the sieve is the base pattern
    truncated at `c`, with the seam `[c, c+b)` carrying `W₀(B) ∩ (c+D) = c+D_ρ`. -/
theorem sieveform_cb (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ∀ x, x < c + b →
      sieveT a b c (c+b) x = (ppos2 a b x && (decide (x < c) || DB a b (x - c))) := by
  intro x hx
  rw [sieveT_eq, Nat.mod_eq_of_lt hx]
  rcases Nat.lt_or_ge x c with hxc | hxc
  · rw [decide_eq_true hxc]
    simp
  · have hxcb : x - c < b := by omega
    rw [decide_eq_false (show ¬ x < c by omega),
        db_iff_not_ppos2 a b ha hab (x - c) hxcb]

/-- Building a `DB`-membership from its three defining conditions. -/
private theorem db_mk (a b r : Nat) (h1 : a ≤ r) (h2 : r < b) (h3 : ZB a b r = false) :
    DB a b r = true := by
  unfold DB
  rw [h3]
  simp [h1, h2]

/-- The paper's display for `D`: the union of the odd blocks
    `[(2k-1)a, 2ka)` with `2k ≤ η+1`, plus — for η even — the partial block
    `[(η+1)a, (η+1)a + ε)`. -/
theorem D_intervals (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ y, y < b →
      (DB a b y = true ↔
        (∃ k, 1 ≤ k ∧ 2*k ≤ et a b + 1 ∧ (2*k - 1) * a ≤ y ∧ y < 2*k*a) ∨
        (et a b % 2 = 0 ∧ (et a b + 1) * a ≤ y ∧ y < (et a b + 1) * a + ep a b)) := by
  intro y hyb
  have hF : ep a b < a := ep_lt a b ha
  have hdec := et_ep_dec a b
  have hkey : (et a b + 1) * a + ep a b = b := by
    have he : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
    omega
  obtain ⟨j, t, ht, rfl⟩ := decomp2 a y ha
  have h1a : 1 * a = a := Nat.one_mul a
  constructor
  · intro hd
    obtain ⟨hay, hyb', hz⟩ := db_spec a b _ hd
    have hnz : ¬((j % 2 = 0 ∧ j ≤ et a b) ∨
        (et a b % 2 = 1 ∧ j = et a b + 1 ∧ t < ep a b)) := by
      intro hc
      rw [(zb_chart a b j t ht hF).mpr hc] at hz
      exact Bool.noConfusion hz
    have hjle : j ≤ et a b + 1 := by
      rcases Nat.lt_or_ge (et a b + 1) j with hgt | hge
      · exfalso
        have h1 : (et a b + 2) * a ≤ j * a + t := (blk_le2 ht).mpr (by omega)
        have he2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 _ _
        omega
      · exact hge
    rcases (show j % 2 = 1 ∨ j % 2 = 0 by omega) with hodd | heven
    · -- odd block index
      rcases Nat.lt_or_ge (et a b) j with hgt | hle
      · -- j = η+1 with η even: the truncated top odd block
        have hje : j = et a b + 1 := by omega
        have hetev : et a b % 2 = 0 := by omega
        have hja : j * a = (et a b + 1) * a := by rw [hje]
        right
        exact ⟨hetev, by omega, by omega⟩
      · -- j ≤ η: full odd block, k = (j+1)/2
        left
        refine ⟨(j+1)/2, by omega, by omega, ?_, ?_⟩
        · have he : 2 * ((j+1)/2) - 1 = j := by omega
          rw [he]
          omega
        · have he : 2 * ((j+1)/2) = j + 1 := by omega
          rw [he]
          have hja : (j+1) * a = j * a + a := succ_mul2 _ _
          omega
    · -- even block index: contradiction with DB-membership
      exfalso
      rcases Nat.lt_or_ge (et a b) j with hgt | hle
      · have hje : j = et a b + 1 := by omega
        have hetodd : et a b % 2 = 1 := by omega
        have hja : j * a = (et a b + 1) * a := by rw [hje]
        have htep : t < ep a b := by omega
        exact hnz (Or.inr ⟨hetodd, hje, htep⟩)
      · exact hnz (Or.inl ⟨heven, hle⟩)
  · intro hcase
    rcases hcase with ⟨k, hk1, hk2, hlo, hhi⟩ | ⟨hetev, hlo, hhi⟩
    · -- odd block k
      have hjlo : 2*k - 1 ≤ j := (blk_le2 ht).mp hlo
      have hjhi : j < 2*k := (blk_lt2 ht).mp hhi
      have hj : j = 2*k - 1 := by omega
      have hay : a ≤ j * a + t := by
        have h1 := (blk_le2 ht).mpr (show 1 ≤ j by omega)
        omega
      have hz : ZB a b (j * a + t) = false := by
        rw [eq_false_iff_not (zb_chart a b j t ht hF)]
        intro hc
        rcases hc with ⟨he1, _⟩ | ⟨ho1, ho2, _⟩
        · omega
        · omega
      exact db_mk a b _ hay hyb hz
    · -- the η-even partial block
      have hjge : et a b + 1 ≤ j := (blk_le2 ht).mp hlo
      obtain ⟨hje, htep⟩ := (blk_lt_F2 ht hF hjge).mp hhi
      have hay : a ≤ j * a + t := by
        have h1 := (blk_le2 ht).mpr (show 1 ≤ j by omega)
        omega
      have hz : ZB a b (j * a + t) = false := by
        rw [eq_false_iff_not (zb_chart a b j t ht hF)]
        intro hc
        rcases hc with ⟨he1, he2⟩ | ⟨ho1, _, _⟩
        · omega
        · omega
      exact db_mk a b _ hay hyb hz

end SubGame


==> anc/lean-verification/SubGameLib/Theta.lean <==
/-
  Admissibility conditions on the angle (paper Definition 19,
  Lemma 22, and the sufficiency half of Proposition 25).

  Setting (all on residues, P = a+b): ZB is the base pattern (Base.lean).
  D  = base gaps in [a,b):  DB r := a ≤ r < b ∧ ¬ZB r.
  Λ  = the arc of paper eq. (4):
       et even: [(et+1)a, (et+1)a+ep),   et odd: [et·a+ep, (et+1)a).
  Avoid X Y ρ  =  "(ρ + X) ∩ Y = ∅ on the circle".
-/
import SubGameLib.Base
import SubGameLib.BaseRec

set_option linter.unusedVariables false

namespace SubGame

/-- The base gaps in [a,b). -/
def DB (a b : Nat) (r : Nat) : Bool :=
  decide (a ≤ r) && decide (r < b) && !ZB a b r

/-- The arc Λ (paper eq. (4)). -/
def LB (a b : Nat) (r : Nat) : Bool :=
  if et a b % 2 = 0 then
    decide ((et a b + 1) * a ≤ r) && decide (r < (et a b + 1) * a + ep a b)
  else
    decide (et a b * a + ep a b ≤ r) && decide (r < (et a b + 1) * a)

/-- (ρ + X) ∩ Y = ∅ on the circle Z/PZ. -/
def Avoid (P : Nat) (X Y : Nat → Bool) (ρ : Nat) : Prop :=
  ∀ r, r < P → X r = true → Y ((r + ρ) % P) = false

/-- Condition (T0): the rotate of 𝒵 misses 𝒵. -/
def T0 (a b ρ : Nat) : Prop := Avoid (a+b) (ZB a b) (ZB a b) ρ

/-- Condition (T2), the two clauses of paper eq. (T2). -/
def T2 (a b ρ : Nat) : Prop :=
  Avoid (a+b) (LB a b) (ZB a b) ρ ∧ Avoid (a+b) (DB a b) (LB a b) ρ

/-- Condition (K1) of paper eq. (6), on residues. -/
def K1 (a b ρ : Nat) : Prop :=
  ∀ r, r < a → ZB a b ((r + ρ + (b - a)) % (a+b)) = true →
    ZB a b ((r + (b - a)) % (a+b)) = true

/-- Condition (K2) of paper eq. (7), on residues (b ≡ −a mod P turns
    the conclusion x−b ∈ W₀(B) into ZB at +a). -/
def K2 (a b ρ : Nat) : Prop :=
  ∀ u, a ≤ u → u < b → DB a b u = true →
    ZB a b ((ρ + u) % (a+b)) = false →
    ZB a b ((ρ + u + a) % (a+b)) = true

/-!
### Local copies of the block-chart machinery of `BaseRec`

`BaseRec`'s helper lemmas are `private`, hence not importable; the copies below
reproduce them (same proofs) for the pattern `ZB a b` itself, i.e. with
`E := et a b`, `F := ep a b`.  Writing `r = j*a + t` with `t < a`:

  `r ∈ 𝒵  ↔  (j even ∧ j ≤ E)  ∨  (E odd ∧ j = E+1 ∧ t < F)`      (`zb_chart`)
  `r ∈ Λ  ↔  (E even ∧ j = E+1 ∧ t < F) ∨ (E odd ∧ j = E ∧ F ≤ t)` (`lb_chart`)
-/

theorem succ_mul2 (j a : Nat) : (j+1) * a = j * a + a := by
  rw [Nat.add_mul, Nat.one_mul]

theorem mul_le_r2 {m n : Nat} (a : Nat) (h : m ≤ n) : m * a ≤ n * a :=
  Nat.mul_le_mul h (Nat.le_refl a)

theorem blk_lt2 {a t j k : Nat} (ht : t < a) : j * a + t < k * a ↔ j < k := by
  constructor
  · intro h
    cases Nat.lt_or_ge j k with
    | inl h1 => exact h1
    | inr h1 =>
      have h2 : k * a ≤ j * a := mul_le_r2 a h1
      have h3 : k * a ≤ j * a + t := Nat.le_trans h2 (Nat.le_add_right _ _)
      exact absurd h (Nat.not_lt.mpr h3)
  · intro h
    have h1 : j * a + t < j * a + a := Nat.add_lt_add_left ht _
    have h2 : (j+1) * a = j * a + a := succ_mul2 j a
    have h3 : (j+1) * a ≤ k * a := mul_le_r2 a h
    omega

theorem blk_le2 {a t j k : Nat} (ht : t < a) : k * a ≤ j * a + t ↔ k ≤ j := by
  constructor
  · intro hle
    cases Nat.lt_or_ge j k with
    | inl hlt => exact absurd ((blk_lt2 ht).mpr hlt) (Nat.not_lt.mpr hle)
    | inr hge => exact hge
  · intro hle
    cases Nat.lt_or_ge (j*a+t) (k*a) with
    | inl hlt => exact absurd ((blk_lt2 ht).mp hlt) (Nat.not_lt.mpr hle)
    | inr hge => exact hge

theorem two_mul_add_mod2 (a m u : Nat) (hu : u < 2*a) :
    (2*a*m + u) % (2*a) = u := by
  rw [Nat.mul_add_mod]
  exact Nat.mod_eq_of_lt hu

theorem blk_mod_even2 (a m t : Nat) (ht : t < a) : (2*m*a + t) % (2*a) = t := by
  have e : 2*m*a = 2*a*m := by rw [Nat.mul_assoc, Nat.mul_comm m a, ← Nat.mul_assoc]
  rw [e]
  exact two_mul_add_mod2 a m t (by omega)

theorem blk_mod_odd2 (a m t : Nat) (ht : t < a) :
    ((2*m+1)*a + t) % (2*a) = a + t := by
  have e2 : 2*m*a = 2*a*m := by rw [Nat.mul_assoc, Nat.mul_comm m a, ← Nat.mul_assoc]
  have e : (2*m+1)*a + t = 2*a*m + (a+t) := by
    rw [succ_mul2 (2*m) a, e2]; exact Nat.add_assoc _ _ _
  rw [e]
  exact two_mul_add_mod2 a m (a+t) (by omega)

theorem blk_mod_lt2 (a j t : Nat) (ht : t < a) :
    ((j*a + t) % (2*a) < a ↔ j % 2 = 0) := by
  have h2 : j % 2 = 0 ∨ j % 2 = 1 := by omega
  cases h2 with
  | inl h0 =>
    obtain ⟨m, rfl⟩ : ∃ m, j = 2 * m := ⟨j/2, by omega⟩
    rw [blk_mod_even2 a m t ht]
    exact ⟨fun _ => by omega, fun _ => ht⟩
  | inr h1 =>
    obtain ⟨m, rfl⟩ : ∃ m, j = 2 * m + 1 := ⟨j/2, by omega⟩
    rw [blk_mod_odd2 a m t ht]
    exact ⟨fun h => by omega, fun h => by omega⟩

theorem blk_lt_F2 {a t j E F : Nat} (ht : t < a) (hF : F < a) (hj : E+1 ≤ j) :
    (j*a + t < (E+1)*a + F ↔ (j = E+1 ∧ t < F)) := by
  cases Nat.lt_or_ge (E+1) j with
  | inl hgt =>
    have h1 : (E+2)*a ≤ j*a + t := (blk_le2 ht).mpr (by omega)
    have h2 : (E+2)*a = (E+1)*a + a := succ_mul2 (E+1) a
    exact ⟨fun h => by omega, fun h => by omega⟩
  | inr hle =>
    have hje : j = E+1 := Nat.le_antisymm hle hj
    subst hje
    exact ⟨fun h => ⟨rfl, by omega⟩, fun h => by omega⟩

theorem decomp2 (a r : Nat) (ha : 0 < a) : ∃ j t, t < a ∧ r = j * a + t :=
  ⟨r / a, r % a, Nat.mod_lt _ ha, by rw [Nat.mul_comm]; exact (Nat.div_add_mod r a).symm⟩

theorem mod_sub2 {n P : Nat} (h1 : P ≤ n) (h2 : n - P < P) : n % P = n - P := by
  have e : n - P + P = n := Nat.sub_add_cancel h1
  calc n % P = (n - P + P) % P := by rw [e]
    _ = (n - P) % P := Nat.add_mod_right _ _
    _ = n - P := Nat.mod_eq_of_lt h2

theorem bool_cases2 (x : Bool) : x = false ∨ x = true := by
  cases x
  · exact Or.inl rfl
  · exact Or.inr rfl

theorem eq_false_iff_not {x : Bool} {p : Prop} (h : x = true ↔ p) :
    x = false ↔ ¬ p := by
  constructor
  · intro hx hp
    have h1 : x = true := h.mpr hp
    rw [hx] at h1
    exact Bool.noConfusion h1
  · intro hnp
    rcases bool_cases2 x with hx | hx
    · exact hx
    · exact absurd (h.mp hx) hnp

/-! ### the structural constants -/

theorem ep_lt (a b : Nat) (ha : 0 < a) : ep a b < a := Nat.mod_lt _ ha

theorem et_ep_dec (a b : Nat) : et a b * a + ep a b = b - a := by
  unfold et ep
  rw [Nat.mul_comm]
  exact Nat.div_add_mod (b - a) a

/-! ### the chart for `ZB` -/

theorem zb_chart (a b j t : Nat) (ht : t < a) (hF : ep a b < a) :
    ZB a b (j * a + t) = true ↔
      ((j % 2 = 0 ∧ j ≤ et a b) ∨
       (et a b % 2 = 1 ∧ j = et a b + 1 ∧ t < ep a b)) := by
  unfold ZB
  simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq]
  rw [blk_mod_lt2 a j t ht, blk_lt2 ht, blk_le2 ht]
  constructor
  · intro h
    cases h with
    | inl h => exact Or.inl ⟨h.1, by omega⟩
    | inr h =>
      have hh := (blk_lt_F2 ht hF h.1.2).mp h.2
      exact Or.inr ⟨h.1.1, hh.1, hh.2⟩
  · intro h
    cases h with
    | inl h => exact Or.inl ⟨h.1, by omega⟩
    | inr h =>
      refine Or.inr ⟨⟨h.1, by omega⟩, ?_⟩
      exact (blk_lt_F2 ht hF (by omega)).mpr ⟨h.2.1, h.2.2⟩

theorem zb_lowblk (a b t : Nat) (ht : t < a) (hF : ep a b < a) :
    ZB a b t = true := by
  have h0 := (zb_chart a b 0 t ht hF).mpr (Or.inl ⟨rfl, Nat.zero_le _⟩)
  rwa [Nat.zero_mul, Nat.zero_add] at h0

/-! ### the chart for `Λ` -/

theorem lb_chart (a b j t : Nat) (hF : ep a b < a) (ht : t < a) :
    LB a b (j * a + t) = true ↔
      ((et a b % 2 = 0 ∧ j = et a b + 1 ∧ t < ep a b) ∨
       (et a b % 2 = 1 ∧ j = et a b ∧ ep a b ≤ t)) := by
  unfold LB
  rcases (show et a b % 2 = 0 ∨ et a b % 2 = 1 by omega) with h0 | h1
  · rw [if_pos h0]
    simp only [Bool.and_eq_true, decide_eq_true_eq]
    rw [blk_le2 ht]
    constructor
    · intro h
      have hh := (blk_lt_F2 ht hF h.1).mp h.2
      exact Or.inl ⟨h0, hh.1, hh.2⟩
    · intro h
      cases h with
      | inl h => exact ⟨by omega, (blk_lt_F2 ht hF (by omega)).mpr ⟨h.2.1, h.2.2⟩⟩
      | inr h => omega
  · rw [if_neg (show ¬ (et a b % 2 = 0) by omega)]
    simp only [Bool.and_eq_true, decide_eq_true_eq]
    rw [blk_lt2 ht]
    constructor
    · intro h
      have hge : et a b ≤ j := by
        rcases Nat.lt_or_ge j (et a b) with hlt | hge
        · exact absurd h.1 (by have := (blk_lt2 (k := et a b) ht).mpr hlt; omega)
        · exact hge
      have hje : j = et a b := by omega
      have hja : j * a = et a b * a := by rw [hje]
      exact Or.inr ⟨h1, hje, by omega⟩
    · intro h
      cases h with
      | inl h => omega
      | inr h =>
        have hja : j * a = et a b * a := by rw [h.2.1]
        exact ⟨by omega, by omega⟩

/-! ### `Λ` consists of the points `r+δ` outside `𝒵`, with `r < a` -/

theorem lb_shape (a b s : Nat) (ha : 0 < a) (hab : a < b)
    (h : LB a b s = true) : ∃ r, r < a ∧ s = r + (b - a) := by
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  unfold LB at h
  rcases (show et a b % 2 = 0 ∨ et a b % 2 = 1 by omega) with h0 | h1
  · rw [if_pos h0] at h
    simp only [Bool.and_eq_true, decide_eq_true_eq] at h
    exact ⟨s - (b - a), by omega, by omega⟩
  · rw [if_neg (show ¬ (et a b % 2 = 0) by omega)] at h
    simp only [Bool.and_eq_true, decide_eq_true_eq] at h
    exact ⟨s - (b - a), by omega, by omega⟩

/-- For `r < a` the point `r + δ` lies in `Λ` exactly when it is outside `𝒵`. -/
theorem lb_zb_comp (a b r : Nat) (ha : 0 < a) (hab : a < b) (hr : r < a) :
    (LB a b (r + (b - a)) = true ↔ ZB a b (r + (b - a)) = false) := by
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  have hpar : et a b % 2 = 0 ∨ et a b % 2 = 1 := by omega
  have hLB : LB a b (r + (b - a)) = true ↔
      ((et a b % 2 = 0 ∧ a ≤ r + ep a b) ∨ (et a b % 2 = 1 ∧ r + ep a b < a)) := by
    unfold LB
    rcases hpar with h0 | h1
    · rw [if_pos h0]
      simp only [Bool.and_eq_true, decide_eq_true_eq]
      constructor
      · intro h; exact Or.inl ⟨h0, by omega⟩
      · intro h
        cases h with
        | inl h => exact ⟨by omega, by omega⟩
        | inr h => omega
    · rw [if_neg (show ¬ (et a b % 2 = 0) by omega)]
      simp only [Bool.and_eq_true, decide_eq_true_eq]
      constructor
      · intro h; exact Or.inr ⟨h1, by omega⟩
      · intro h
        cases h with
        | inl h => omega
        | inr h => exact ⟨by omega, by omega⟩
  have hZB : ZB a b (r + (b - a)) = true ↔
      ((et a b % 2 = 0 ∧ r + ep a b < a) ∨ (et a b % 2 = 1 ∧ a ≤ r + ep a b)) := by
    rcases Nat.lt_or_ge (r + ep a b) a with hlow | hhigh
    · have hform : r + (b - a) = et a b * a + (ep a b + r) := by omega
      rw [hform, zb_chart a b (et a b) (ep a b + r) (by omega) hF]
      constructor
      · intro h
        cases h with
        | inl h => exact Or.inl ⟨h.1, by omega⟩
        | inr h => omega
      · intro h
        cases h with
        | inl h => exact Or.inl ⟨h.1, Nat.le_refl _⟩
        | inr h => omega
    · have hform : r + (b - a) = (et a b + 1) * a + (ep a b + r - a) := by omega
      rw [hform, zb_chart a b (et a b + 1) (ep a b + r - a) (by omega) hF]
      constructor
      · intro h
        cases h with
        | inl h => omega
        | inr h => exact Or.inr ⟨h.1, by omega⟩
      · intro h
        cases h with
        | inl h => omega
        | inr h => exact Or.inr ⟨h.1, rfl, by omega⟩
  constructor
  · intro h
    have hL := hLB.mp h
    rcases bool_cases2 (ZB a b (r + (b - a))) with hv | hv
    · exact hv
    · have hZ := hZB.mp hv
      omega
  · intro h
    refine hLB.mpr ?_
    rcases hpar with h0 | h1
    · rcases Nat.lt_or_ge (r + ep a b) a with hl | hg
      · exfalso
        have := hZB.mpr (Or.inl ⟨h0, hl⟩)
        rw [this] at h
        exact Bool.noConfusion h
      · exact Or.inl ⟨h0, hg⟩
    · rcases Nat.lt_or_ge (r + ep a b) a with hl | hg
      · exact Or.inr ⟨h1, hl⟩
      · exfalso
        have := hZB.mpr (Or.inr ⟨h1, hg⟩)
        rw [this] at h
        exact Bool.noConfusion h

/-! ### `Λ` = the points from which no `a`-step re-enters `𝒵` -/

theorem lb_stuck (a b w : Nat) (ha : 0 < a) (hab : a < b) (hw : w < a + b) :
    LB a b w = true ↔
      (ZB a b w = false ∧ ZB a b ((w + a) % (a+b)) = false) := by
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
  have e2 : (et a b + 2) * a = (et a b + 1) * a + a := succ_mul2 _ _
  have e3 : (et a b + 3) * a = (et a b + 2) * a + a := succ_mul2 _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  obtain ⟨j, t, ht, rfl⟩ := decomp2 a w ha
  have hjle : j ≤ et a b + 2 := by
    rcases Nat.lt_or_ge (et a b + 2) j with hgt | hge
    · exfalso
      have h1 : (et a b + 3) * a ≤ j * a + t := (blk_le2 ht).mpr (by omega)
      omega
    · exact hge
  have hjtop : j = et a b + 2 → t < ep a b := by
    intro hj
    have h1 : j * a = (et a b + 2) * a := by rw [hj]
    omega
  rcases (show j ≤ et a b ∨ j = et a b + 1 ∨ j = et a b + 2 by omega) with hc | hc | hc
  · -- low blocks: no wrap, `a`-step goes to block `j+1`
    have hj1 : (j+1) * a = j * a + a := succ_mul2 j a
    have hlt2 : (j+1) * a + t < (et a b + 2) * a := (blk_lt2 ht).mpr (by omega)
    have hnw : j * a + t + a < a + b := by omega
    have he : j * a + t + a = (j+1) * a + t := by omega
    rw [Nat.mod_eq_of_lt hnw, he,
        eq_false_iff_not (zb_chart a b j t ht hF),
        eq_false_iff_not (zb_chart a b (j+1) t ht hF),
        lb_chart a b j t hF ht]
    omega
  · subst hc
    rcases Nat.lt_or_ge t (ep a b) with hlow | hhigh
    · -- top partial block: no wrap, `a`-step goes to block `E+2`
      have hnw : (et a b + 1) * a + t + a < a + b := by omega
      have he : (et a b + 1) * a + t + a = (et a b + 2) * a + t := by omega
      rw [Nat.mod_eq_of_lt hnw, he,
          eq_false_iff_not (zb_chart a b (et a b + 1) t ht hF),
          eq_false_iff_not (zb_chart a b (et a b + 2) t ht hF),
          lb_chart a b (et a b + 1) t hF ht]
      omega
    · -- top block above the partial part: the `a`-step wraps into [0,a) ⊆ 𝒵
      have hge : a + b ≤ (et a b + 1) * a + t + a := by omega
      have hsub : (et a b + 1) * a + t + a - (a+b) = t - ep a b := by omega
      rw [mod_sub2 hge (by omega), hsub,
          zb_lowblk a b (t - ep a b) (by omega) hF]
      constructor
      · intro h
        exfalso
        have := (lb_chart a b (et a b + 1) t hF ht).mp h
        omega
      · intro h
        exact Bool.noConfusion h.2
  · -- last block: the `a`-step wraps into [0,a) ⊆ 𝒵
    subst hc
    have htF : t < ep a b := hjtop rfl
    have hge : a + b ≤ (et a b + 2) * a + t + a := by omega
    have hsub : (et a b + 2) * a + t + a - (a+b) = a + t - ep a b := by omega
    rw [mod_sub2 hge (by omega), hsub,
        zb_lowblk a b (a + t - ep a b) (by omega) hF]
    constructor
    · intro h
      exfalso
      have := (lb_chart a b (et a b + 2) t hF ht).mp h
      omega
    · intro h
      exact Bool.noConfusion h.2

/-! ### unfolding `DB` -/

theorem db_spec (a b r : Nat) (h : DB a b r = true) :
    a ≤ r ∧ r < b ∧ ZB a b r = false := by
  unfold DB at h
  simp only [Bool.and_eq_true, decide_eq_true_eq] at h
  refine ⟨h.1.1, h.1.2, ?_⟩
  have h2 := h.2
  rcases bool_cases2 (ZB a b r) with hz | hz
  · exact hz
  · rw [hz] at h2
    simp only [Bool.not_true] at h2
    exact Bool.noConfusion h2

/-! ### the two halves of Lemma 22 -/

theorem avoid_lz_iff_k1 (a b ρ : Nat) (ha : 0 < a) (hab : a < b) :
    Avoid (a+b) (LB a b) (ZB a b) ρ ↔ K1 a b ρ := by
  constructor
  · intro hav
    unfold Avoid at hav
    unfold K1
    intro r hr hz
    have hlt : r + (b - a) < a + b := by omega
    rcases bool_cases2 (ZB a b ((r + (b - a)) % (a+b))) with hv | hv
    · exfalso
      rw [Nat.mod_eq_of_lt hlt] at hv
      have hlb : LB a b (r + (b - a)) = true := (lb_zb_comp a b r ha hab hr).mpr hv
      have hout := hav (r + (b - a)) hlt hlb
      have heq : r + (b - a) + ρ = r + ρ + (b - a) := by omega
      rw [heq] at hout
      rw [hout] at hz
      exact Bool.noConfusion hz
    · exact hv
  · intro hk
    unfold K1 at hk
    unfold Avoid
    intro s hs hlb
    obtain ⟨r, hr, rfl⟩ := lb_shape a b s ha hab hlb
    have hlt : r + (b - a) < a + b := by omega
    rcases bool_cases2 (ZB a b ((r + (b - a) + ρ) % (a+b))) with hv | hv
    · exact hv
    · exfalso
      have heq : r + (b - a) + ρ = r + ρ + (b - a) := by omega
      rw [heq] at hv
      have hz := hk r hr hv
      rw [Nat.mod_eq_of_lt hlt] at hz
      have hnz := (lb_zb_comp a b r ha hab hr).mp hlb
      rw [hz] at hnz
      exact Bool.noConfusion hnz

theorem avoid_dl_iff_k2 (a b ρ : Nat) (ha : 0 < a) (hab : a < b) :
    Avoid (a+b) (DB a b) (LB a b) ρ ↔ K2 a b ρ := by
  constructor
  · intro hav
    unfold Avoid at hav
    unfold K2
    intro u hua hub hdu hzf
    have huP : u < a + b := by omega
    have hlb := hav u huP hdu
    have hcm : ρ + u = u + ρ := Nat.add_comm ρ u
    rw [hcm] at hzf
    rcases bool_cases2 (ZB a b ((ρ + u + a) % (a+b))) with hv | hv
    · exfalso
      rw [hcm] at hv
      have hshift : (u + ρ + a) % (a+b) = ((u + ρ) % (a+b) + a) % (a+b) := by
        rw [Nat.add_mod (u + ρ) a (a+b), Nat.mod_eq_of_lt (show a < a + b by omega)]
      rw [hshift] at hv
      have hwlt : (u + ρ) % (a+b) < a + b := Nat.mod_lt _ (by omega)
      have hin := (lb_stuck a b ((u + ρ) % (a+b)) ha hab hwlt).mpr ⟨hzf, hv⟩
      rw [hin] at hlb
      exact Bool.noConfusion hlb
    · exact hv
  · intro hk
    unfold K2 at hk
    unfold Avoid
    intro r hrP hdr
    have hdd := db_spec a b r hdr
    rcases bool_cases2 (LB a b ((r + ρ) % (a+b))) with hv | hv
    · exact hv
    · exfalso
      have hwlt : (r + ρ) % (a+b) < a + b := Nat.mod_lt _ (by omega)
      have hst := (lb_stuck a b ((r + ρ) % (a+b)) ha hab hwlt).mp hv
      have hcm : ρ + r = r + ρ := Nat.add_comm ρ r
      have hz1 : ZB a b ((ρ + r) % (a+b)) = false := by rw [hcm]; exact hst.1
      have hk2 := hk r hdd.1 hdd.2.1 hdr hz1
      have hshift : (r + ρ + a) % (a+b) = ((r + ρ) % (a+b) + a) % (a+b) := by
        rw [Nat.add_mod (r + ρ) a (a+b), Nat.mod_eq_of_lt (show a < a + b by omega)]
      rw [hcm, hshift] at hk2
      have hst2 := hst.2
      rw [hk2] at hst2
      exact Bool.noConfusion hst2

/-- Paper Lemma 22: (T2) is equivalent to (K1) ∧ (K2). -/
theorem t2_iff_k1k2 (a b ρ : Nat) (ha : 0 < a) (hab : a < b) (hρ : ρ < a + b) :
    T2 a b ρ ↔ K1 a b ρ ∧ K2 a b ρ := by
  unfold T2
  constructor
  · intro h
    exact ⟨(avoid_lz_iff_k1 a b ρ ha hab).mp h.1,
           (avoid_dl_iff_k2 a b ρ ha hab).mp h.2⟩
  · intro h
    exact ⟨(avoid_lz_iff_k1 a b ρ ha hab).mpr h.1,
           (avoid_dl_iff_k2 a b ρ ha hab).mpr h.2⟩

end SubGame

namespace SubGame

/-- Condition (T1) of paper eq. (T1), on residues: for w in 𝒵 ∩ [0, δ),
    the shift w + (ρ − δ) mod P (= w + ρ + 2a mod P) misses 𝒵. -/
def T1 (a b ρ : Nat) : Prop :=
  ∀ w, w < b - a → ZB a b w = true →
    ZB a b ((w + ρ + 2*a) % (a+b)) = false

end SubGame


==> anc/lean-verification/SubGameLib/ThetaCaExact.lean <==
/-
  Exact description of the (T1)-admissible angles for b > 2a (paper's Θ_{c+a}
  classification, the three shapes):

   (1) `theta_ca_exact`        : ε > 0            ⟹ Θ = {(2b−a) mod P, b}
   (2) `theta_ca_harmonic_even`: ε = 0, η odd     ⟹ Θ = {(2b−a) mod P, b}
   (3) `theta_ca_harmonic_odd` : ε = 0, η even    ⟹ Θ = {ja : j odd ≤ η+1}

  Proof route: ⊇ is `ca_angle_b` / `ca_angle_delta` (Verify.lean), resp. a
  direct parity argument (2a ∣ P preserves the block parity of the shift, so
  odd multiples of a always work).  For ⊆, T1 itself forces the length-a
  window starting at s = (ρ+2a) mod P to miss 𝒵 (every w < a is in 𝒵 and is
  below δ since b > 2a), i.e. s ∈ Ω; `windows_case_*` enumerate s, and
  ρ = (s + P − 2a) mod P turns each candidate into an explicit form; the
  candidates outside the claimed set are killed by explicit violating pairs.
-/
import SubGameLib.Theta
import SubGameLib.Windows
import SubGameLib.Verify

set_option linter.unusedVariables false

namespace SubGame

/-! ### Arithmetic helpers -/

/-- Reduction mod a multiple `c*k` preserves the residue mod `c`. -/
private theorem mod_mul_mod_left (n c k : Nat) : n % (c * k) % c = n % c := by
  have h1 := Nat.div_add_mod n (c * k)
  have h2 : c * k * (n / (c * k)) = c * (k * (n / (c * k))) := Nat.mul_assoc _ _ _
  calc n % (c * k) % c
      = (c * (k * (n / (c * k))) + n % (c * k)) % c := (Nat.mul_add_mod _ _ _).symm
    _ = n % c := by rw [← h2, h1]

/-- Undo the reduction: for `ρ < P` the shift `ρ + 2a` is below `2P`, so its
    residue determines it up to one subtraction of `P`. -/
private theorem unmod (a b ρ V : Nat) (hab : a < b) (hρ : ρ < a + b)
    (hV : (ρ + 2*a) % (a + b) = V) :
    ρ + 2*a = V ∨ ρ + 2*a = V + (a + b) := by
  rcases Nat.lt_or_ge (ρ + 2*a) (a + b) with hlt | hge
  · left
    rw [← hV, Nat.mod_eq_of_lt hlt]
  · right
    have hsub : (ρ + 2*a) % (a + b) = ρ + 2*a - (a + b) := mod_sub2 hge (by omega)
    omega

/-- The target angle (2b−a) mod P in subtraction-free form. -/
private theorem delta_target (a b : Nat) (ha : 0 < a) (hb2a : 2*a < b) :
    (2*b - a) % (a + b) = b - 2*a := by
  have e : 2*b - a = b - 2*a + (a + b) := by omega
  rw [e, Nat.add_mod_right]
  exact Nat.mod_eq_of_lt (by omega)

/-! ### T1 forces a gap window at (ρ + 2a) mod P -/

/-- For `b > 2a` every `w < a` is both in 𝒵 and below `δ`, so (T1) says the
    whole cyclic window `[(ρ+2a) mod P, (ρ+2a) mod P + a)` misses 𝒵. -/
private theorem t1_omega (a b ρ : Nat) (ha : 0 < a) (hab : a < b)
    (hb2a : 2*a < b) (hT1 : T1 a b ρ) :
    OmegaB a b ((ρ + 2*a) % (a + b)) = true := by
  have hF := ep_lt a b ha
  unfold OmegaB
  rw [Bool.and_eq_true, List.all_eq_true]
  constructor
  · exact decide_eq_true (Nat.mod_lt _ (by omega))
  · intro i hi
    have hia : i < a := List.mem_range.mp hi
    have hz := hT1 i (by omega) (zb_lowblk a b i hia hF)
    have e : ((ρ + 2*a) % (a + b) + i) % (a + b) = (i + ρ + 2*a) % (a + b) := by
      rw [Nat.mod_add_mod]
      have e2 : ρ + 2*a + i = i + ρ + 2*a := by omega
      rw [e2]
    rw [e, hz]
    rfl

/-! ### Solving s = (ρ + 2a) mod P for ρ, family by family -/

/-- Window start `s = a` (the case j = 1 of the odd-block family): ρ = b. -/
private theorem b_family_rho (a b ρ : Nat) (ha : 0 < a) (hab : a < b)
    (hρ : ρ < a + b) (hxeq : (ρ + 2*a) % (a + b) = (2*1 - 1) * a) :
    ρ = b := by
  have e : (2*1 - 1) * a = a := by
    have e0 : 2*1 - 1 = 1 := rfl
    rw [e0, Nat.one_mul]
  rw [e] at hxeq
  rcases unmod a b ρ a hab hρ hxeq with hL | hR
  · omega
  · omega

/-- Window start `s = (2(m+2)−1)a` (the odd-block family, j ≥ 2):
    ρ = (2m+1)a. -/
private theorem odd_family_rho (a b ρ m : Nat) (ha : 0 < a) (hab : a < b)
    (hρ : ρ < a + b)
    (hxeq : (ρ + 2*a) % (a + b) = (2*(m+2) - 1) * a) :
    ρ = (2*m+1) * a := by
  have e0 : 2*(m+2) - 1 = 2*m + 3 := by omega
  rw [e0] at hxeq
  have e4 : (2*m+3) * a = (2*m+1) * a + 2*a := by
    have h := Nat.add_mul (2*m+1) 2 a
    have e1 : 2*m+1+2 = 2*m+3 := by omega
    rw [e1] at h
    exact h
  rcases unmod a b ρ ((2*m+3) * a) hab hρ hxeq with hL | hR
  · omega
  · omega

/-! ### Explicit witnesses for inadmissible angles -/

/-- η odd: the angle ρ = (2m+1)a with 2m+1 ≤ η is not (T1)-admissible;
    the pair is w = (η−1−2m)a + ε ∈ 𝒵 (even block), landing at 0 ∈ 𝒵. -/
private theorem witness_odd_eta (a b m : Nat) (ha : 0 < a) (hab : a < b)
    (hηodd : et a b % 2 = 1) (hm : 2*m + 1 ≤ et a b) :
    ¬ T1 a b ((2*m+1) * a) := by
  intro hT1
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  obtain ⟨i, hi⟩ : ∃ i, et a b = 2*m + 1 + 2*i := ⟨(et a b - (2*m + 1)) / 2, by omega⟩
  have eA : (2*m + 1 + 2*i) * a = (2*m+1) * a + 2*i*a := Nat.add_mul _ _ _
  have eB : et a b * a = (2*m + 1 + 2*i) * a := by rw [← hi]
  have hzw : ZB a b (2*i*a + ep a b) = true :=
    (zb_chart a b (2*i) (ep a b) hF hF).mpr (Or.inl ⟨by omega, by omega⟩)
  have hwlt : 2*i*a + ep a b < b - a := by
    have hpos : 1 * a ≤ (2*m+1) * a := mul_le_r2 a (by omega)
    omega
  have hland := hT1 (2*i*a + ep a b) hwlt hzw
  have hsum : 2*i*a + ep a b + (2*m+1) * a + 2*a = a + b := by omega
  rw [hsum, Nat.mod_self] at hland
  have hz0 := zb_lowblk a b 0 ha hF
  rw [hland] at hz0
  exact Bool.noConfusion hz0

/-- η even, ε > 0: the angle ρ = (2m+1)a with 2m ≤ η is not (T1)-admissible;
    the pair is w = (η−2m)a ∈ 𝒵, landing at a−ε ∈ 𝒵. -/
private theorem witness_even_eta (a b m : Nat) (ha : 0 < a) (hab : a < b)
    (hηeven : et a b % 2 = 0) (hε : 0 < ep a b) (hm : 2*m ≤ et a b) :
    ¬ T1 a b ((2*m+1) * a) := by
  intro hT1
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  obtain ⟨i, hi⟩ : ∃ i, et a b = 2*m + 2*i := ⟨(et a b - 2*m) / 2, by omega⟩
  have eA : (2*m + 2*i) * a = 2*m*a + 2*i*a := Nat.add_mul _ _ _
  have eB : et a b * a = (2*m + 2*i) * a := by rw [← hi]
  have eC : (2*m+1) * a = 2*m*a + 1*a := Nat.add_mul _ _ _
  have hzw : ZB a b (2*i*a) = true := by
    have h := (zb_chart a b (2*i) 0 ha hF).mpr (Or.inl ⟨by omega, by omega⟩)
    rwa [Nat.add_zero] at h
  have hwlt : 2*i*a < b - a := by omega
  have hland := hT1 (2*i*a) hwlt hzw
  have hsum : 2*i*a + (2*m+1) * a + 2*a = (a + b) + (a - ep a b) := by omega
  have hmod : (2*i*a + (2*m+1) * a + 2*a) % (a + b) = a - ep a b := by
    rw [hsum, Nat.add_mod_left]
    exact Nat.mod_eq_of_lt (by omega)
  rw [hmod] at hland
  have hz := zb_lowblk a b (a - ep a b) (by omega) hF
  rw [hland] at hz
  exact Bool.noConfusion hz

/-- η even ≥ 2, ε > 0: the angle ρ = (η−1)a + u with u < ε (stated as
    ρ + a = ηa + u) is not (T1)-admissible; the pair is w = 2a ∈ 𝒵,
    landing at a+u−ε ∈ 𝒵. -/
private theorem witness_interval_even (a b ρ u : Nat) (ha : 0 < a) (hab : a < b)
    (hηeven : et a b % 2 = 0) (hη2 : 2 ≤ et a b) (hε : 0 < ep a b)
    (hu : u < ep a b) (hρform : ρ + a = et a b * a + u) :
    ¬ T1 a b ρ := by
  intro hT1
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  have h2a : 2 * a ≤ et a b * a := mul_le_r2 a hη2
  have hzw : ZB a b (2*a) = true := by
    have h := (zb_chart a b 2 0 ha hF).mpr (Or.inl ⟨by omega, by omega⟩)
    rwa [Nat.add_zero] at h
  have hwlt : 2*a < b - a := by omega
  have hland := hT1 (2*a) hwlt hzw
  have hsum : 2*a + ρ + 2*a = (a + b) + (a + u - ep a b) := by omega
  have hmod : (2*a + ρ + 2*a) % (a + b) = a + u - ep a b := by
    rw [hsum, Nat.add_mod_left]
    exact Nat.mod_eq_of_lt (by omega)
  rw [hmod] at hland
  have hz := zb_lowblk a b (a + u - ep a b) (by omega) hF
  rw [hland] at hz
  exact Bool.noConfusion hz

/-- η odd ≥ 3, ε = 0: the angle ρ = (η−2)a + u with u < a (stated as
    ρ + 2a = ηa + u) is not (T1)-admissible; the pair is w = 2a ∈ 𝒵,
    landing at u ∈ 𝒵. -/
private theorem witness_interval_harm (a b ρ u : Nat) (ha : 0 < a) (hab : a < b)
    (hηodd : et a b % 2 = 1) (hη3 : 3 ≤ et a b) (hε : ep a b = 0)
    (hu : u < a) (hρform : ρ + 2*a = et a b * a + u) :
    ¬ T1 a b ρ := by
  intro hT1
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  have h3a : 3 * a ≤ et a b * a := mul_le_r2 a hη3
  have hzw : ZB a b (2*a) = true := by
    have h := (zb_chart a b 2 0 ha hF).mpr (Or.inl ⟨by omega, by omega⟩)
    rwa [Nat.add_zero] at h
  have hwlt : 2*a < b - a := by omega
  have hland := hT1 (2*a) hwlt hzw
  have hsum : 2*a + ρ + 2*a = (a + b) + u := by omega
  have hmod : (2*a + ρ + 2*a) % (a + b) = u := by
    rw [hsum, Nat.add_mod_left]
    exact Nat.mod_eq_of_lt (by omega)
  rw [hmod] at hland
  have hz := zb_lowblk a b u hu hF
  rw [hland] at hz
  exact Bool.noConfusion hz

/-! ### The harmonic-odd containment: odd multiples of a are admissible -/

/-- ε = 0, η even (b = ka, k odd): every odd multiple ja of a is
    (T1)-admissible.  Since 2a ∣ P, reduction mod P preserves the block
    parity, and w ∈ 𝒵 sits in an even block while the shift by ja + 2a is
    odd, landing in an odd (gap) block. -/
private theorem odd_mult_t1 (a b j : Nat) (ha : 0 < a) (hab : a < b)
    (hε : ep a b = 0) (hηeven : et a b % 2 = 0) (hjodd : j % 2 = 1) :
    T1 a b (j * a) := by
  intro w hw hzw
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  obtain ⟨j', t, ht, rfl⟩ := decomp2 a w ha
  have hj'ev : j' % 2 = 0 := by
    rcases (zb_chart a b j' t ht hF).mp hzw with ⟨h1, _⟩ | ⟨h1, _, _⟩
    · exact h1
    · omega
  obtain ⟨h2, hh2⟩ : ∃ h2, et a b = 2 * h2 := ⟨et a b / 2, by omega⟩
  have hPform : a + b = 2*a*(h2+1) := by
    have e : 2*a*h2 = 2*h2*a := by
      rw [Nat.mul_assoc, Nat.mul_comm a h2, ← Nat.mul_assoc]
    have e2 : et a b * a = 2*h2*a := by rw [hh2]
    rw [Nat.mul_add, Nat.mul_one]
    omega
  obtain ⟨M, hM⟩ : ∃ M, j' + j + 2 = 2*M + 1 := ⟨(j' + j + 1) / 2, by omega⟩
  have hsum : j' * a + t + j * a + 2*a = (2*M+1) * a + t := by
    have e : (j' + j + 2) * a = j' * a + j * a + 2 * a := by
      rw [Nat.add_mul, Nat.add_mul]
    have e2 : (2*M+1) * a = (j' + j + 2) * a := by rw [hM]
    omega
  have hmod2a : (j' * a + t + j * a + 2*a) % (2*a) = a + t := by
    rw [hsum]
    exact blk_mod_odd2 a M t ht
  have htrans : (j' * a + t + j * a + 2*a) % (a + b) % (2*a)
      = (j' * a + t + j * a + 2*a) % (2*a) := by
    rw [hPform]
    exact mod_mul_mod_left _ _ _
  rw [hmod2a] at htrans
  cases hv : ZB a b ((j' * a + t + j * a + 2*a) % (a + b)) with
  | false => rfl
  | true =>
    exfalso
    unfold ZB at hv
    simp only [Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq] at hv
    rcases hv with ⟨hv1, _⟩ | ⟨⟨hvo, _⟩, _⟩
    · omega
    · omega

/-! ### The three theorems -/

/-- Harmonic-odd shape (b = ka, k = η+1 odd ≥ 3): the (T1)-admissible angles
    below P are exactly the odd multiples of a up to (η+1)a. -/
theorem theta_ca_harmonic_odd (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hb2a : 2*a < b) (hε : ep a b = 0) (hηeven : et a b % 2 = 0) :
    ∀ ρ, ρ < a + b → (T1 a b ρ ↔ (∃ j, j % 2 = 1 ∧ j ≤ et a b + 1 ∧ ρ = j * a)) := by
  intro ρ hρ
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  constructor
  · intro hT1
    have hΩ := t1_omega a b ρ ha hab hb2a hT1
    obtain ⟨j, hj1, hj2, hxeq⟩ := (windows_case_iv a b ha hab hε hηeven _).mp hΩ
    rcases Nat.lt_or_ge j 2 with hjlt | hjge
    · have hje : j = 1 := by omega
      subst hje
      have hρb := b_family_rho a b ρ ha hab hρ hxeq
      refine ⟨et a b + 1, by omega, by omega, ?_⟩
      have e2 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
      omega
    · obtain ⟨m, rfl⟩ : ∃ m, j = m + 2 := ⟨j - 2, by omega⟩
      have hρval := odd_family_rho a b ρ m ha hab hρ hxeq
      exact ⟨2*m+1, by omega, by omega, hρval⟩
  · rintro ⟨j, hjodd, hjle, rfl⟩
    exact odd_mult_t1 a b j ha hab hε hηeven hjodd

/-- Harmonic-even shape (b = ka, k = η+1 even ≥ 4): the (T1)-admissible
    angles below P are exactly (2b−a) mod P and b. -/
theorem theta_ca_harmonic_even (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hb2a : 2*a < b) (hε : ep a b = 0) (hηodd : et a b % 2 = 1) :
    ∀ ρ, ρ < a + b → (T1 a b ρ ↔ (ρ = (2*b - a) % (a+b) ∨ ρ = b)) := by
  intro ρ hρ
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  have hη2 : 2 ≤ et a b := by
    rcases Nat.lt_or_ge (et a b) 2 with hlt | hge
    · exfalso
      have h1 : et a b * a ≤ 1 * a := mul_le_r2 a (by omega)
      omega
    · exact hge
  have hη3 : 3 ≤ et a b := by omega
  constructor
  · intro hT1
    have hΩ := t1_omega a b ρ ha hab hb2a hT1
    rw [delta_target a b ha hb2a]
    rcases (windows_case_v a b ha hab hε hηodd _).mp hΩ with
      ⟨j, hj1, hj2, hxeq⟩ | ⟨hlo, hhi⟩
    · rcases Nat.lt_or_ge j 2 with hjlt | hjge
      · have hje : j = 1 := by omega
        subst hje
        exact Or.inr (b_family_rho a b ρ ha hab hρ hxeq)
      · exfalso
        obtain ⟨m, rfl⟩ : ∃ m, j = m + 2 := ⟨j - 2, by omega⟩
        have hρval := odd_family_rho a b ρ m ha hab hρ hxeq
        rw [hρval] at hT1
        exact witness_odd_eta a b m ha hab hηodd (by omega) hT1
    · -- window start in [ηa, (η+1)a]
      have hum := unmod a b ρ ((ρ + 2*a) % (a + b)) hab hρ rfl
      have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
      have h3a : 3 * a ≤ et a b * a := mul_le_r2 a hη3
      rcases hum with hL | hR
      · rcases Nat.lt_or_ge (ρ + 2*a) (et a b * a + a) with hlt | hge
        · exfalso
          have hu : ρ + 2*a - et a b * a < a := by omega
          have hρform : ρ + 2*a = et a b * a + (ρ + 2*a - et a b * a) := by omega
          exact witness_interval_harm a b ρ (ρ + 2*a - et a b * a) ha hab hηodd
            hη3 hε hu hρform hT1
        · left
          omega
      · exfalso
        omega
  · rintro (h | h)
    · rw [h]
      exact ca_angle_delta a b ha hab
    · rw [h]
      exact ca_angle_b a b ha hab

/-- Non-harmonic shape (a ∤ b, b > 2a): the (T1)-admissible angles below P
    are exactly (2b−a) mod P and b. -/
theorem theta_ca_exact (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hb2a : 2*a < b) (hε : 0 < ep a b) :
    ∀ ρ, ρ < a + b → (T1 a b ρ ↔ (ρ = (2*b - a) % (a+b) ∨ ρ = b)) := by
  intro ρ hρ
  have hF := ep_lt a b ha
  have hdec := et_ep_dec a b
  have hη1 : 1 ≤ et a b := by
    rcases Nat.eq_zero_or_pos (et a b) with h0 | h1
    · rw [h0, Nat.zero_mul] at hdec
      omega
    · exact h1
  constructor
  · intro hT1
    have hΩ := t1_omega a b ρ ha hab hb2a hT1
    rw [delta_target a b ha hb2a]
    have e1 : (et a b + 1) * a = et a b * a + a := succ_mul2 _ _
    rcases (show et a b % 2 = 0 ∨ et a b % 2 = 1 by omega) with hev | hod
    · -- η even (hence ≥ 2): windows case (ii)
      have hη2 : 2 ≤ et a b := by omega
      rcases (windows_case_ii a b ha hab hε hη2 hev _).mp hΩ with
        ⟨j, hj1, hj2, hxeq⟩ | ⟨hlo, hhi⟩
      · rcases Nat.lt_or_ge j 2 with hjlt | hjge
        · have hje : j = 1 := by omega
          subst hje
          exact Or.inr (b_family_rho a b ρ ha hab hρ hxeq)
        · exfalso
          obtain ⟨m, rfl⟩ : ∃ m, j = m + 2 := ⟨j - 2, by omega⟩
          have hρval := odd_family_rho a b ρ m ha hab hρ hxeq
          rw [hρval] at hT1
          exact witness_even_eta a b m ha hab hev hε (by omega) hT1
      · -- window start in [(η+1)a, (η+1)a+ε]
        have hum := unmod a b ρ ((ρ + 2*a) % (a + b)) hab hρ rfl
        have h2a : 2 * a ≤ et a b * a := mul_le_r2 a hη2
        rcases hum with hL | hR
        · rcases Nat.lt_or_ge (ρ + 2*a) ((et a b + 1) * a + ep a b) with hlt | hge
          · exfalso
            have hu : ρ + 2*a - (et a b + 1) * a < ep a b := by omega
            have hρform : ρ + a = et a b * a + (ρ + 2*a - (et a b + 1) * a) := by
              omega
            exact witness_interval_even a b ρ (ρ + 2*a - (et a b + 1) * a) ha hab
              hev hη2 hε hu hρform hT1
          · left
            omega
        · exfalso
          omega
    · -- η odd: windows case (iii)
      rcases (windows_case_iii a b ha hab hε hod _).mp hΩ with
        ⟨j, hj1, hj2, hxeq⟩ | hxeq
      · rcases Nat.lt_or_ge j 2 with hjlt | hjge
        · have hje : j = 1 := by omega
          subst hje
          exact Or.inr (b_family_rho a b ρ ha hab hρ hxeq)
        · exfalso
          obtain ⟨m, rfl⟩ : ∃ m, j = m + 2 := ⟨j - 2, by omega⟩
          have hρval := odd_family_rho a b ρ m ha hab hρ hxeq
          rw [hρval] at hT1
          exact witness_odd_eta a b m ha hab hod (by omega) hT1
      · -- the top point (η+1)a+ε: ρ = δ−a = b−2a
        have h1a : 1 * a ≤ et a b * a := mul_le_r2 a hη1
        rcases unmod a b ρ ((et a b + 1) * a + ep a b) hab hρ hxeq with hL | hR
        · left
          omega
        · exfalso
          omega
  · rintro (h | h)
    · rw [h]
      exact ca_angle_delta a b ha hab
    · rw [h]
      exact ca_angle_b a b ha hab

end SubGame


==> anc/lean-verification/SubGameLib/ThetaCaSmall.lean <==
/-
  Paper Proposition 26: for b ≤ 2a the (T1)-admissible angles are exactly
  {0} ∪ [b, a+b).

  Setting: b ≤ 2a means δ = b−a ≤ a, so et = δ/a ∈ {0,1}, and et = 1 forces
  δ = a (b = 2a, ep = 0). In both cases 𝒵 ∩ [0,P) = [0,a) by the block chart
  (et = 0: only the block j = 0; et = 1, ep = 0: j even ≤ 1, again only
  j = 0). Thus on [0,P), ZB r = true ↔ r < a (the private lemma zb_small:
  b ≤ 2a → ∀ r < a+b, (ZB a b r = true ↔ r < a)).
  The condition T1 ρ (Theta.lean) then reads: ∀ w < δ, ¬ ZB ((w+ρ+2a) % P),
  i.e. ∀ w < δ, (w+ρ+2a) % P ≥ a (`t1_iff_mod`), and the arithmetic core
  `mod_bound_iff` shows that this bound holds exactly when ρ = 0 or
  b ≤ ρ < a+b.
  Worked example a=3, b=5 (δ=2, P=8): the admissible ρ are {0,5,6,7};
  ρ=1 fails at w=1 ((1+1+6) % 8 = 0 < 3), while ρ=5 passes at w=0
  ((0+5+6) % 8 = 3 ≥ 3) and at w=1 (4 ≥ 3).
  Once ZB is replaced by the r < a description, omega closes every branch;
  the % (a+b) case splits subtract P at most twice, since w+ρ+2a < 3P.
-/
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-- On [0, a+b), the pattern `ZB a b` (with `b ≤ 2a`) is exactly `[0,a)`.
    (et ∈ {0,1}; when et = 1, b ≤ 2a forces ep = 0, and both cases collapse
    the chart to the single low block `j = 0`.) -/
private theorem zb_small (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2 : b ≤ 2 * a) :
    ∀ r, r < a + b → (ZB a b r = true ↔ r < a) := by
  intro r _hr
  have hF : ep a b < a := ep_lt a b ha
  have hd : et a b * a + ep a b = b - a := et_ep_dec a b
  have het1 : et a b ≤ 1 := by
    have hdle : (b - a) / a ≤ a / a := Nat.div_le_div_right (by omega)
    rw [Nat.div_self ha] at hdle
    unfold et
    exact hdle
  obtain ⟨j, t, ht, rfl⟩ := decomp2 a r ha
  rw [zb_chart a b j t ht hF]
  have hb1 : j * a + t < 1 * a ↔ j < 1 := blk_lt2 ht
  rw [Nat.one_mul] at hb1
  rw [hb1]
  rcases (show et a b = 0 ∨ et a b = 1 by omega) with h0 | h1
  · rw [h0]
    omega
  · rw [h1] at hd
    rw [Nat.one_mul] at hd
    have hep0 : ep a b = 0 := by omega
    rw [hep0, h1]
    omega

/-- `T1` rewritten via `zb_small`: since `δ = b − a ≤ a`, the hypothesis
    `ZB a b w = true` in the definition of `T1` is automatic for `w < δ`, and
    the conclusion `ZB a b (...) = false` becomes the residue bound `≥ a`. -/
private theorem t1_iff_mod (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2 : b ≤ 2 * a)
    (ρ : Nat) :
    T1 a b ρ ↔ ∀ w, w < b - a → a ≤ (w + ρ + 2 * a) % (a + b) := by
  unfold T1
  constructor
  · intro h w hw
    have hwa : w < a := by omega
    have hzw : ZB a b w = true := (zb_small a b ha hab hb2 w (by omega)).mpr hwa
    have hzf := h w hw hzw
    have hmlt : (w + ρ + 2 * a) % (a + b) < a + b := Nat.mod_lt _ (by omega)
    rcases Nat.lt_or_ge ((w + ρ + 2 * a) % (a + b)) a with hlt | hge
    · exfalso
      have hz2 := (zb_small a b ha hab hb2 _ hmlt).mpr hlt
      rw [hz2] at hzf
      exact Bool.noConfusion hzf
    · exact hge
  · intro h w hw hzw
    have hmlt : (w + ρ + 2 * a) % (a + b) < a + b := Nat.mod_lt _ (by omega)
    have hge := h w hw
    have hnotlt : ¬ ((w + ρ + 2 * a) % (a + b) < a) := by omega
    rcases bool_cases2 (ZB a b ((w + ρ + 2 * a) % (a + b))) with hv | hv
    · exact hv
    · exfalso
      exact hnotlt ((zb_small a b ha hab hb2 _ hmlt).mp hv)

/-- The pure arithmetic core: for `ρ < a+b`, the residue bound holds for all
    `w < δ` exactly when `ρ = 0` or `b ≤ ρ`.

    Reverse direction (`ρ = 0 ∨ b ≤ ρ ⟹ bound`): if `ρ = 0` then
    `w+ρ+2a = w+2a < δ+2a = a+b` (no wraparound) and it is `≥ a` trivially.
    If `b ≤ ρ` then `w+ρ+2a ≥ b+2a = a+b+a ≥ a+b` and `w+ρ+2a < δ+(a+b)+2a = 2(a+b)`
    (using `δ+2a=a+b`), so exactly one subtraction of `P=a+b` applies, landing
    at `w+ρ+2a-(a+b) = w+ρ-b+a ≥ a`.

    Forward direction (contrapositive, `0 < ρ < b ⟹ ∃ w < δ` violating): take
    `w := δ - ρ` (truncated). If `ρ ≤ δ` this gives `w+ρ+2a = δ+2a = a+b`
    exactly, i.e. residue `0 < a`. If `ρ > δ` take `w = 0`; then
    `a+b < ρ+2a < a+b+a` so the residue is `ρ+2a-(a+b) = ρ-b+a < a`. -/
private theorem mod_bound_iff (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2 : b ≤ 2 * a)
    (ρ : Nat) (hρ : ρ < a + b) :
    (∀ w, w < b - a → a ≤ (w + ρ + 2 * a) % (a + b)) ↔ (ρ = 0 ∨ b ≤ ρ) := by
  constructor
  · intro h
    rcases (show ρ = 0 ∨ 0 < ρ by omega) with hz | hpos
    · exact Or.inl hz
    · rcases (show ρ < b ∨ b ≤ ρ by omega) with hltb | hgeb
      · exfalso
        rcases (show ρ ≤ b - a ∨ b - a < ρ by omega) with hle | hgt
        · have hw : (b - a) - ρ < b - a := by omega
          have heqn : ((b - a) - ρ) + ρ + 2 * a = a + b := by omega
          have hthis := h ((b - a) - ρ) hw
          rw [heqn, Nat.mod_self] at hthis
          omega
        · have hw : (0 : Nat) < b - a := by omega
          have hthis := h 0 hw
          have hPle : a + b ≤ 0 + ρ + 2 * a := by omega
          have hlt2P : 0 + ρ + 2 * a - (a + b) < a + b := by omega
          rw [mod_sub2 hPle hlt2P] at hthis
          omega
      · exact Or.inr hgeb
  · intro h w hw
    rcases h with h0 | hbge
    · subst h0
      have hn : w + 0 + 2 * a < a + b := by omega
      rw [Nat.mod_eq_of_lt hn]
      omega
    · have hPle : a + b ≤ w + ρ + 2 * a := by omega
      have hlt2P : w + ρ + 2 * a - (a + b) < a + b := by omega
      rw [mod_sub2 hPle hlt2P]
      omega

theorem theta_ca_small (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2 : b ≤ 2*a) :
    ∀ ρ, ρ < a + b → (T1 a b ρ ↔ (ρ = 0 ∨ b ≤ ρ)) := by
  intro ρ hρ
  rw [t1_iff_mod a b ha hab hb2 ρ]
  exact mod_bound_iff a b ha hab hb2 ρ hρ

end SubGame


==> anc/lean-verification/SubGameLib/TwoTerm.lean <==
/-
  Paper Corollary 33: the two-term bracket form in the c+a zone for b ≤ 2a.

  Under b ≤ 2a the base pattern is the single block [0,a); with K = c/(a+b)
  and ρ = c%(a+b), under the admissible angles ρ = 0 or ρ ≥ b the cut length
  is a multiple of a and the generator collapses to
      wS(n) = n + b⌊n/a⌋ + E⌊n/N_c⌋,   E = (c+a) − (a+b)N_c/a.
-/
import SubGameLib.CutGen
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-! ### groundwork: the shape of the base pattern for b ≤ 2a -/

/-- b ≤ 2a forces η = 0, or η = 1 with ε = 0 (the harmonic case b = 2a). -/
private theorem et_small (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2a : b ≤ 2*a) :
    et a b = 0 ∨ (et a b = 1 ∧ ep a b = 0) := by
  have hdec := et_ep_dec a b
  have hF := ep_lt a b ha
  rcases Nat.lt_or_ge (et a b) 2 with h2 | h2
  · rcases Nat.lt_or_ge (et a b) 1 with h1 | h1
    · left
      omega
    · right
      have he1 : et a b = 1 := by omega
      rw [he1] at hdec
      have h1a : 1 * a = a := Nat.one_mul a
      exact ⟨he1, by omega⟩
  · exfalso
    have h3 : 2 * a ≤ et a b * a := mul_le_r2 a h2
    omega

/-- Under b ≤ 2a the base count per period is exactly `a`. -/
private theorem nb_twoterm (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2a : b ≤ 2*a) :
    NB a b = a := by
  have hdec := et_ep_dec a b
  rcases et_small a b ha hab hb2a with h0 | ⟨h1, hep⟩
  · have hif : et a b % 2 = 0 := by omega
    unfold NB
    rw [if_pos hif, h0]
    omega
  · have hif : ¬ (et a b % 2 = 0) := by omega
    unfold NB
    rw [if_neg hif, h1]
    rw [h1, hep] at hdec
    have h1a : 1 * a = a := Nat.one_mul a
    omega

/-- Under b ≤ 2a the base pattern is the single low block: 𝒵 = [0,a). -/
private theorem zb_small (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2a : b ≤ 2*a) :
    ∀ y, ZB a b y = true ↔ y < a := by
  intro y
  have hF : ep a b < a := ep_lt a b ha
  have het := et_small a b ha hab hb2a
  obtain ⟨j, t, ht, rfl⟩ := decomp2 a y ha
  have hrhs : j * a + t < a ↔ j = 0 := by
    constructor
    · intro h
      have h1 : j * a + t < 1 * a := by rw [Nat.one_mul]; exact h
      have := (blk_lt2 ht).mp h1
      omega
    · intro h
      subst h
      omega
  rw [zb_chart a b j t ht hF, hrhs]
  rcases het with h0 | ⟨h1, hep⟩
  · omega
  · omega

/-! ### the head count and the cut length -/

private theorem headCnt_step (a b r : Nat) :
    headCnt a b (r+1) = headCnt a b r + (if ZB a b r = true then 1 else 0) := by
  unfold headCnt
  rw [List.range_succ, List.filter_append, List.length_append]
  cases h : ZB a b r with
  | true => simp [h]
  | false => simp [h]

private theorem headCnt_min (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2a : b ≤ 2*a) :
    ∀ r, headCnt a b r = min r a := by
  intro r
  induction r with
  | zero =>
    have h : headCnt a b 0 = 0 := by unfold headCnt; simp
    rw [h]
    omega
  | succ r ih =>
    rw [headCnt_step, ih]
    rcases Nat.lt_or_ge r a with h | h
    · rw [if_pos ((zb_small a b ha hab hb2a r).mpr h)]
      omega
    · have hz : ¬ (ZB a b r = true) := by
        intro hv
        exact absurd ((zb_small a b ha hab hb2a r).mp hv) (by omega)
      rw [if_neg hz]
      omega

/-- The cut length in closed form (paper: N_c = K·N + #(𝒵∩[0,ρ)), 𝒵 = [0,a)). -/
theorem nc_twoterm (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hb2a : b ≤ 2*a) :
    Nc a b c = (c / (a+b)) * a + min (c % (a+b)) a := by
  unfold Nc
  rw [nb_twoterm a b ha hab hb2a, headCnt_min a b ha hab hb2a (c % (a+b))]

/-! ### the two-term excess E -/

/-- The excess step E of Corollary 33. -/
def twotermE (a b c : Nat) : Nat := (c + a) - (a + b) * (Nc a b c) / a

/-- `m * (a * X) / a = m * X`. -/
private theorem mul_div_shuffle (a m X : Nat) (ha : 0 < a) :
    m * (a * X) / a = m * X := by
  rw [← Nat.mul_assoc, Nat.mul_comm m a, Nat.mul_assoc, Nat.mul_div_cancel_left _ ha]

/-- Under the admissible angles, `Nc` is the explicit multiple of `a`. -/
private theorem nc_cases (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hb2a : b ≤ 2*a) :
    (c % (a+b) = 0 → Nc a b c = a * (c/(a+b))) ∧
    (b ≤ c % (a+b) → Nc a b c = a * (c/(a+b) + 1)) := by
  have hNc := nc_twoterm a b c ha hab hbc hb2a
  have hcm : c / (a+b) * a = a * (c/(a+b)) := Nat.mul_comm _ _
  have hsucc : a * (c/(a+b) + 1) = a * (c/(a+b)) + a := by
    rw [Nat.mul_add, Nat.mul_one]
  constructor
  · intro h0
    omega
  · intro hb
    omega

/-- The two division facts that follow. -/
private theorem ncdiv_cases (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hb2a : b ≤ 2*a) :
    (c % (a+b) = 0 →
      Nc a b c / a = c/(a+b) ∧ (a+b) * Nc a b c / a = (a+b) * (c/(a+b))) ∧
    (b ≤ c % (a+b) →
      Nc a b c / a = c/(a+b) + 1 ∧ (a+b) * Nc a b c / a = (a+b) * (c/(a+b) + 1)) := by
  obtain ⟨hc0, hcb⟩ := nc_cases a b c ha hab hbc hb2a
  constructor
  · intro h0
    have he := hc0 h0
    constructor
    · rw [he]
      exact Nat.mul_div_cancel_left _ ha
    · rw [he]
      exact mul_div_shuffle a (a+b) _ ha
  · intro hb
    have he := hcb hb
    constructor
    · rw [he]
      exact Nat.mul_div_cancel_left _ ha
    · rw [he]
      exact mul_div_shuffle a (a+b) _ ha

/-- Corollary 33, the excess in the two admissible angle classes:
    E = a for ρ = 0 and E = ρ − b for ρ ≥ b. -/
theorem twotermE_cases (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hb2a : b ≤ 2*a) :
    (c % (a+b) = 0 → twotermE a b c = a) ∧
    (b ≤ c % (a+b) → twotermE a b c = c % (a+b) - b) := by
  obtain ⟨hd0, hdb⟩ := ncdiv_cases a b c ha hab hbc hb2a
  have hK : (a+b) * (c/(a+b)) + c % (a+b) = c := Nat.div_add_mod c (a+b)
  have hρlt : c % (a+b) < a + b := Nat.mod_lt c (by omega)
  constructor
  · intro h0
    have hE := (hd0 h0).2
    unfold twotermE
    rw [hE]
    omega
  · intro hb
    have hE := (hdb hb).2
    unfold twotermE
    rw [hE]
    have hexp : (a+b) * (c/(a+b) + 1) = (a+b) * (c/(a+b)) + (a+b) := by
      rw [Nat.mul_add, Nat.mul_one]
    omega

/-- The per-quotient identity: a ∣ N_c, N_c + b·(N_c/a) + E = c + a, and N_c > 0. -/
private theorem key_identity (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hb2a : b ≤ 2*a) (hρ : c % (a+b) = 0 ∨ b ≤ c % (a+b)) :
    Nc a b c = a * (Nc a b c / a) ∧
    Nc a b c + b * (Nc a b c / a) + twotermE a b c = c + a ∧
    0 < Nc a b c := by
  obtain ⟨hc0, hcb⟩ := nc_cases a b c ha hab hbc hb2a
  obtain ⟨hd0, hdb⟩ := ncdiv_cases a b c ha hab hbc hb2a
  have hK : (a+b) * (c/(a+b)) + c % (a+b) = c := Nat.div_add_mod c (a+b)
  have hρlt : c % (a+b) < a + b := Nat.mod_lt c (by omega)
  rcases hρ with h0 | hb
  · have hNceq := hc0 h0
    obtain ⟨hdiv, hE⟩ := hd0 h0
    refine ⟨?_, ?_, ?_⟩
    · rw [hdiv]
      exact hNceq
    · unfold twotermE
      rw [hE, hdiv, hNceq]
      have hexp : (a+b) * (c/(a+b)) = a * (c/(a+b)) + b * (c/(a+b)) :=
        Nat.add_mul a b _
      omega
    · have hcab : a + b ≤ c := by
        rcases Nat.lt_or_ge c (a+b) with hlt | hge
        · rw [Nat.mod_eq_of_lt hlt] at h0
          omega
        · exact hge
      have hKpos : 0 < c / (a+b) := by
        rcases Nat.eq_zero_or_pos (c / (a+b)) with h00 | hpos
        · exfalso
          rw [h00, Nat.mul_zero] at hK
          omega
        · exact hpos
      rw [hNceq]
      exact Nat.mul_pos ha hKpos
  · have hNceq := hcb hb
    obtain ⟨hdiv, hE⟩ := hdb hb
    refine ⟨?_, ?_, ?_⟩
    · rw [hdiv]
      exact hNceq
    · unfold twotermE
      rw [hE, hdiv, hNceq]
      have hexp1 : (a+b) * (c/(a+b) + 1) = a * (c/(a+b) + 1) + b * (c/(a+b) + 1) :=
        Nat.add_mul a b _
      have hexp2 : (a+b) * (c/(a+b) + 1) = (a+b) * (c/(a+b)) + (a+b) := by
        rw [Nat.mul_add, Nat.mul_one]
      omega
    · rw [hNceq]
      exact Nat.mul_pos ha (Nat.succ_pos _)

/-! ### division bookkeeping -/

/-- Splitting a division by `a` along the coarser modulus `a*t`. -/
private theorem div_split (a t n : Nat) (ha : 0 < a) :
    n / a = t * (n / (a * t)) + n % (a * t) / a := by
  have hdm : a * t * (n / (a * t)) + n % (a * t) = n := Nat.div_add_mod n (a * t)
  calc n / a = (a * t * (n / (a * t)) + n % (a * t)) / a := by rw [hdm]
    _ = (a * (t * (n / (a * t))) + n % (a * t)) / a := by rw [Nat.mul_assoc]
    _ = t * (n / (a * t)) + n % (a * t) / a := Nat.mul_add_div ha _ _

/-- `wS`, unfolded (the `let` peeled off). -/
private theorem wS_eq (a b c p n : Nat) :
    wS a b c p n =
      (if n % (Nc a b c + (bandE a b c p).length) < Nc a b c then
        wB a b (n % (Nc a b c + (bandE a b c p).length))
          + p * (n / (Nc a b c + (bandE a b c p).length))
      else
        c + (bandE a b c p).getD (n % (Nc a b c + (bandE a b c p).length) - Nc a b c) 0
          + p * (n / (Nc a b c + (bandE a b c p).length))) := by
  simp [wS]

/-- Under b ≤ 2a the base generator is the two-term bracket n + b⌊n/a⌋. -/
private theorem wB_twoterm (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2a : b ≤ 2*a) :
    ∀ n, wB a b n = n + b * (n / a) := by
  intro n
  unfold wB seedW
  rw [nb_twoterm a b ha hab hb2a]
  have hz : n % a / a = 0 := Nat.div_eq_of_lt (Nat.mod_lt n ha)
  rw [hz, Nat.mul_zero, Nat.add_zero]
  have hdm : a * (n / a) + n % a = n := Nat.div_add_mod n a
  have hexp : (a + b) * (n / a) = a * (n / a) + b * (n / a) := Nat.add_mul a b _
  omega

/-! ### the main theorem -/

/-- Corollary 33: in the c+a zone with b ≤ 2a and an admissible angle
    (ρ = 0 or ρ ≥ b) the generator is the three-term bracket expression
    `n + b⌊n/a⌋ + E⌊n/N_c⌋`. -/
theorem twoterm (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hb2a : b ≤ 2*a) (hρ : c % (a+b) = 0 ∨ b ≤ c % (a+b)) :
    ∀ n, wS a b c (c+a) n = n + b * (n / a) + twotermE a b c * (n / Nc a b c) := by
  obtain ⟨hNca, hsum, hNcpos⟩ := key_identity a b c ha hab hbc hb2a hρ
  intro n
  have hband : bandE a b c (c+a) = [] := by
    unfold bandE
    rw [if_neg (by omega)]
  have hs : n % Nc a b c < Nc a b c := Nat.mod_lt n hNcpos
  rw [wS_eq, hband]
  simp only [List.length_nil, Nat.add_zero]
  rw [if_pos hs, wB_twoterm a b ha hab hb2a (n % Nc a b c)]
  have hdm : Nc a b c * (n / Nc a b c) + n % Nc a b c = n :=
    Nat.div_add_mod n (Nc a b c)
  have hsplit := div_split a (Nc a b c / a) n ha
  rw [← hNca] at hsplit
  have hb_split : b * (n / a)
      = b * (Nc a b c / a * (n / Nc a b c)) + b * (n % Nc a b c / a) := by
    rw [hsplit, Nat.mul_add]
  have hassoc : b * (Nc a b c / a) * (n / Nc a b c)
      = b * (Nc a b c / a * (n / Nc a b c)) := Nat.mul_assoc _ _ _
  have hcq : (c + a) * (n / Nc a b c)
      = Nc a b c * (n / Nc a b c) + b * (Nc a b c / a) * (n / Nc a b c)
        + twotermE a b c * (n / Nc a b c) := by
    rw [← hsum, Nat.add_mul, Nat.add_mul]
  omega

/-- Corollary 33, P-position form: whenever the sieve at p = c+a is verified,
    every value of the two-term bracket is a P-position of {a,b,c}. -/
theorem twoterm_ppos (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hb2a : b ≤ 2*a) (hρ : c % (a+b) = 0 ∨ b ≤ c % (a+b))
    (hW : ∀ x, ppos3 a b c x = sieveT a b c (c+a) x) :
    ∀ n, ppos3 a b c (n + b * (n / a) + twotermE a b c * (n / Nc a b c)) = true := by
  intro n
  have h1 := wS_ppos a b c (c+a) ha hab hbc (by omega) (by omega) (by omega)
    (Or.inl rfl) hW n
  rw [twoterm a b c ha hab hbc hb2a hρ n] at h1
  exact h1

end SubGame


==> anc/lean-verification/SubGameLib/Verify.lean <==
/-
  Assembly module for the paper's statements:
  * Remark 9(ii)-style containments  a, b ∈ Θ_{a+b}   (t0_at_a, t0_at_b)
  * Lemma 24: the angles (δ-a) mod P and b lie in Θ_{c+a}
  * Theorem 23 (Sufficient criterion), unified three-branch form
  * Proposition 25 (inert iff, set level with NO lower bound on c,
    plus the value level under the criterion)
  * Corollary 49 (primitive zone disjointness; a >= 2 and gcd = 1)
  * Lemma 47 / Proposition 48, value level: period transfer between the
    P-set and the nim-value sequence on the phase rows, and the value-level
    least periods for all three non-additive rows.
-/
import SubGameLib.MainW0
import SubGameLib.Minimality
import SubGameLib.Corollaries
import SubGameLib.InertValues
import SubGameLib.Lfun

set_option linter.unusedVariables false

namespace SubGame

/-! ### The base collisions as angle containments (paper Remark 9) -/

/-- The angle a is always inert-admissible: 𝒵 ∩ (𝒵 + a) = ∅. -/
theorem t0_at_a (a b : Nat) (ha : 0 < a) (hab : a < b) : T0 a b a :=
  fun r hr hz => zb_shift_a a b ha hab r hr hz

/-- 𝒵 avoids its own b-shift on the circle. -/
private theorem zb_shift_b (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ r, r < a + b → ZB a b r = true → ZB a b ((r + b) % (a+b)) = false := by
  intro r hr hz
  cases hv : ZB a b ((r + b) % (a+b)) with
  | false => rfl
  | true =>
    have hs : (r + b) % (a+b) < a + b := Nat.mod_lt _ (by omega)
    have h2 := zb_shift_a a b ha hab _ hs hv
    have e : ((r + b) % (a+b) + a) % (a+b) = r := by
      rw [Nat.mod_add_mod]
      have e2 : r + b + a = r + (a+b) := by omega
      rw [e2, Nat.add_mod_right, Nat.mod_eq_of_lt hr]
    rw [e] at h2
    rw [h2] at hz
    exact Bool.noConfusion hz

/-- The angle b is always inert-admissible: 𝒵 ∩ (𝒵 + b) = ∅. -/
theorem t0_at_b (a b : Nat) (ha : 0 < a) (hab : a < b) : T0 a b b :=
  fun r hr hz => zb_shift_b a b ha hab r hr hz

/-! ### Lemma 24: two universal members of Θ_{c+a} -/

/-- The angle b lies in Θ_{c+a}. -/
theorem ca_angle_b (a b : Nat) (ha : 0 < a) (hab : a < b) : T1 a b b := by
  intro w hw hz
  have e : (w + b + 2*a) % (a+b) = (w + a) % (a+b) := by
    have e2 : w + b + 2*a = (w + a) + (a+b) := by omega
    rw [e2, Nat.add_mod_right]
  rw [e]
  exact zb_shift_a a b ha hab w (by omega) hz

/-- The angle (δ - a) mod P = (2b - a) mod P lies in Θ_{c+a}. -/
theorem ca_angle_delta (a b : Nat) (ha : 0 < a) (hab : a < b) :
    T1 a b ((2*b - a) % (a+b)) := by
  intro w hw hz
  have e : (w + (2*b - a) % (a+b) + 2*a) % (a+b) = (w + b) % (a+b) := by
    have e1 : (w + (2*b - a) % (a+b) + 2*a) % (a+b)
            = ((2*b - a) % (a+b) + (w + 2*a)) % (a+b) := by
      have : w + (2*b - a) % (a+b) + 2*a = (2*b - a) % (a+b) + (w + 2*a) := by omega
      rw [this]
    rw [e1, Nat.mod_add_mod]
    have e2 : 2*b - a + (w + 2*a) = (w + b) + (a+b) := by omega
    rw [e2, Nat.add_mod_right]
  rw [e]
  exact zb_shift_b a b ha hab w (by omega) hz

/-! ### Theorem 23: the unified sufficient criterion -/

/-- Sufficient criterion, all three branches in one statement: if the angle is
    admissible for the candidate period π, then the P-set is the base pattern
    (π = a+b) or the sieve T_π (π ∈ {c+a, c+b}), and is purely periodic with
    π as a period. -/
theorem thm_verify (a b c π : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (h : (π = a + b ∧ T0 a b (c % (a+b))) ∨ (π = c + a ∧ T1 a b (c % (a+b)))
       ∨ (π = c + b ∧ T2 a b (c % (a+b)))) :
    (∀ x, ppos3 a b c (x + π) = ppos3 a b c x) ∧
    ((π = a + b → ∀ x, ppos3 a b c x = ppos2 a b x) ∧
     (π ≠ a + b → ∀ x, ppos3 a b c x = sieveT a b c π x)) := by
  rcases h with ⟨hp, h0⟩ | ⟨hp, h1⟩ | ⟨hp, h2⟩
  · subst hp
    exact ⟨(main_inert a b c ha hab hbc h0).2,
      fun _ => (main_inert a b c ha hab hbc h0).1, fun hne => absurd rfl hne⟩
  · subst hp
    have hne : c + a ≠ a + b := by omega
    exact ⟨(main_ca a b c ha hab hbc h1).2,
      fun heq => absurd heq hne, fun _ => (main_ca a b c ha hab hbc h1).1⟩
  · subst hp
    have hne : c + b ≠ a + b := by omega
    exact ⟨(main_cb a b c ha hab hbc h2).2,
      fun heq => absurd heq hne, fun _ => (main_cb a b c ha hab hbc h2).1⟩

/-! ### Proposition 25: the inert case is an equivalence -/

/-- Set level, both directions, with no lower bound on c: W₀(S) = W₀(B) iff
    the angle is inert-admissible. The necessity direction is the direct
    lifting argument of the paper (two base P-positions at distance c
    violate the three-move recurrence). -/
theorem inert_iff (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    (∀ x, ppos3 a b c x = ppos2 a b x) ↔ T0 a b (c % (a+b)) := by
  constructor
  · intro hW r hr hzr
    cases hv : ZB a b ((r + c % (a+b)) % (a+b)) with
    | false => rfl
    | true =>
      have h1 : ppos2 a b r = true := by
        rw [prop_base a b ha hab, Nat.mod_eq_of_lt hr]; exact hzr
      have h2 : ppos2 a b (r + c) = true := by
        rw [prop_base a b ha hab]
        have e : (r + c) % (a+b) = (r + c % (a+b)) % (a+b) := by
          rw [Nat.add_comm r c, ← Nat.mod_add_mod, Nat.add_comm (c % (a+b)) r]
        rw [e]; exact hv
      have h3 : ppos3 a b c (r + c) = true := by rw [hW]; exact h2
      have h4 : ppos3 a b c r = true := by rw [hW]; exact h1
      have hcl := ((ppos3_spec a b c (r + c)).mp h3).2.2
      have h5 : ppos3 a b c (r + c - c) = false := hcl (by omega) (by omega)
      have e : r + c - c = r := by omega
      rw [e, h4] at h5
      exact Bool.noConfusion h5
  · exact inert_sufficient a b c ha hab hbc

/-- Proposition 25 in full: the set-level equivalence, and under the
    criterion the value level G_S = G_B with the (a+b)-periodic nim-sequence. -/
theorem prop_inert_iff (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c) :
    ((∀ x, ppos3 a b c x = ppos2 a b x) ↔ T0 a b (c % (a+b))) ∧
    (T0 a b (c % (a+b)) →
      (∀ x, grundy3 a b c x = grundy2 a b x) ∧
      ∀ x, grundy3 a b c (x + (a+b)) = grundy3 a b c x) := by
  refine ⟨inert_iff a b c ha hab hbc,
    fun h0 => ⟨inert_grundy a b c ha hab hbc h0, fun x => ?_⟩⟩
  rw [inert_grundy a b c ha hab hbc h0, inert_grundy a b c ha hab hbc h0]
  exact grundy2_per a b ha hab x

/-! ### Corollary 49: zone disjointness -/

/-- An angle outside Θ_{a+b} cannot be admissible for both c+a and c+b:
    the two phase zones of the classification are disjoint. -/
theorem zones_disjoint (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b) (hbc : b < c)
    (hgcd : Nat.gcd (Nat.gcd a b) c = 1)
    (h0 : ¬ T0 a b (c % (a+b))) (h1 : T1 a b (c % (a+b)))
    (h2 : T2 a b (c % (a+b))) : False := by
  have ha : 0 < a := by omega
  have hρb : c % (a+b) ≠ b := fun he => h0 (by rw [he]; exact t0_at_b a b ha hab)
  have hPa : IsPeriod (ppos3 a b c) (c+a) := (main_ca a b c ha hab hbc h1).2
  have hPb : IsPeriod (ppos3 a b c) (c+b) := (main_cb a b c ha hab hbc h2).2
  have hδ : IsPeriod (ppos3 a b c) (b - a) := by
    have hs := period_sub (ppos3 a b c) (c+a) (c+b) (by omega) hPa hPb
    have e : c + b - (c + a) = b - a := by omega
    rwa [e] at hs
  exact min_ca a b c ha2 hab hbc h1 hgcd hρb (b - a) (by omega) (by omega) hδ

/-! ### Lemma 47 / Proposition 48, value level -/

/-- Local copy of the (private) shift-commutation of the reconstruction
    function F: any pure period of the P-set is a period of F. -/
private theorem ff_per (a b c p : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hper : IsPeriod (ppos3 a b c) p) :
    ∀ x, Ff a b c (x + p) = Ff a b c x := by
  intro x
  by_cases hax : a ≤ x
  · have c1 : ppos3 a b c (x + p) = ppos3 a b c x := hper x
    have c3 : Lf a b c (x + p) = Lf a b c x := lf_per a b c p ha hab hbc hper x
    have e1 : x + p - a = (x - a) + p := by omega
    have e2 : decide (a ≤ x + p) = true := decide_eq_true (by omega)
    have e3 : decide (a ≤ x) = true := decide_eq_true hax
    have c2 : (decide (a ≤ x + p) && ppos3 a b c (x + p - a)) =
              (decide (a ≤ x) && ppos3 a b c (x - a)) := by
      rw [e1, hper (x - a), e2, e3]
    unfold Ff
    rw [c1, c2, c3]
  · have hxa : x < a := Nat.lt_of_not_le hax
    have hp3x : ppos3 a b c x = true := ppos3_low' a b c ha hab hbc x hxa
    have hp3xp : ppos3 a b c (x + p) = true := by rw [hper x]; exact hp3x
    unfold Ff
    rw [if_pos hp3x, if_pos hp3xp]

/-- Lemma 47, phase c+a: the periods of the nim-value sequence and of the
    P-set coincide (every d, both directions; least periods follow). -/
theorem period_transfer_ca (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b))) :
    ∀ d, (IsPeriod (ppos3 a b c) d ↔
          ∀ x, grundy3 a b c (x + d) = grundy3 a b c x) := by
  intro d
  constructor
  · intro hper x
    rw [lfun_ca a b c ha hab hbc hT1 (x + d), lfun_ca a b c ha hab hbc hT1 x]
    exact ff_per a b c d ha hab hbc hper x
  · intro hg x
    have h1 := grundy3_zero a b c (x + d)
    have h2 := grundy3_zero a b c x
    rw [← h1, ← h2, hg x]

/-- Lemma 47, phase c+b. -/
theorem period_transfer_cb (a b c : Nat) (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b))) (hK2 : K2 a b (c % (a+b))) :
    ∀ d, (IsPeriod (ppos3 a b c) d ↔
          ∀ x, grundy3 a b c (x + d) = grundy3 a b c x) := by
  intro d
  constructor
  · intro hper x
    rw [lfun_cb a b c ha hab hbc hK1 hK2 (x + d), lfun_cb a b c ha hab hbc hK1 hK2 x]
    exact ff_per a b c d ha hab hbc hper x
  · intro hg x
    have h1 := grundy3_zero a b c (x + d)
    have h2 := grundy3_zero a b c x
    rw [← h1, ← h2, hg x]

/-- Proposition 48 value clause, phase c+a: the nim-value sequence has least
    period exactly c+a. -/
theorem min_grundy_ca (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b) (hbc : b < c)
    (hT1 : T1 a b (c % (a+b))) (hgcd : Nat.gcd (Nat.gcd a b) c = 1)
    (hb : c % (a+b) ≠ b) :
    (∀ x, grundy3 a b c (x + (c+a)) = grundy3 a b c x) ∧
    ∀ d, 0 < d → d < c + a → ¬ (∀ x, grundy3 a b c (x + d) = grundy3 a b c x) := by
  have ha : 0 < a := by omega
  refine ⟨grundy_periodic_ca a b c ha hab hbc hT1, fun d hd0 hdlt hg => ?_⟩
  exact min_ca a b c ha2 hab hbc hT1 hgcd hb d hd0 hdlt
    ((period_transfer_ca a b c ha hab hbc hT1 d).mpr hg)

/-- Proposition 48 value clause, phase c+b. -/
theorem min_grundy_cb (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b) (hbc : b < c)
    (hK1 : K1 a b (c % (a+b))) (hK2 : K2 a b (c % (a+b)))
    (hgcd : Nat.gcd (Nat.gcd a b) c = 1) (hha : c % (a+b) ≠ a) :
    (∀ x, grundy3 a b c (x + (c+b)) = grundy3 a b c x) ∧
    ∀ d, 0 < d → d < c + b → ¬ (∀ x, grundy3 a b c (x + d) = grundy3 a b c x) := by
  have ha : 0 < a := by omega
  refine ⟨grundy_periodic_cb a b c ha hab hbc hK1 hK2, fun d hd0 hdlt hg => ?_⟩
  exact min_cb a b c ha2 hab hbc hK1 hK2 hgcd hha d hd0 hdlt
    ((period_transfer_cb a b c ha hab hbc hK1 hK2 d).mpr hg)

/-- Proposition 48 value clause, inert row: least period a+b at the value
    level. -/
theorem min_grundy_inert (a b c : Nat) (ha2 : 2 ≤ a) (hab : a < b) (hbc : b < c)
    (h0 : T0 a b (c % (a+b))) (hgcd : Nat.gcd (Nat.gcd a b) c = 1) :
    (∀ x, grundy3 a b c (x + (a+b)) = grundy3 a b c x) ∧
    ∀ d, 0 < d → d < a + b → ¬ (∀ x, grundy3 a b c (x + d) = grundy3 a b c x) := by
  have ha : 0 < a := by omega
  refine ⟨(prop_inert_iff a b c ha hab hbc).2 h0 |>.2, fun d hd0 hdlt hg => ?_⟩
  have hper : IsPeriod (ppos3 a b c) d := by
    intro x
    have h1 := grundy3_zero a b c (x + d)
    have h2 := grundy3_zero a b c x
    rw [← h1, ← h2, hg x]
  exact min_inert a b c ha2 hab hbc h0 hgcd d hd0 hdlt hper

end SubGame


==> anc/lean-verification/SubGameLib/Windows.lean <==
/-
  Gap windows (paper Lemma 60).

  Ω := { x ∈ [0, P) : the cyclic window [x, x+a) misses 𝒵 },  P = a + b.
  With η = et a b, ε = ep a b (so P = (η+2)a + ε), Ω is:

   (i)   η = 0            : [a, b]
   (ii)  ε > 0, η even ≥ 2: {(2j-1)a : 1 ≤ j, 2j ≤ η} ∪ [(η+1)a, (η+1)a+ε]
   (iii) ε > 0, η odd     : {(2j-1)a : 1 ≤ j, 2j ≤ η+1} ∪ {(η+1)a+ε}
   (iv)  ε = 0, η even    : {(2j-1)a : 1 ≤ j, 2j ≤ η+2}
   (v)   ε = 0, η odd     : {(2j-1)a : 1 ≤ j, 2j ≤ η-1} ∪ [ηa, (η+1)a]
-/
import SubGameLib.Theta

set_option linter.unusedVariables false

namespace SubGame

/-- Ω as a Boolean predicate: `x` starts a 𝒵-free cyclic window of length `a`. -/
def OmegaB (a b x : Nat) : Bool :=
  decide (x < a + b) && (List.range a).all (fun i => ! ZB a b ((x + i) % (a + b)))

/-- Unfolding `OmegaB` into its two clauses. -/
private theorem omegaB_iff (a b x : Nat) :
    OmegaB a b x = true ↔
      (x < a + b ∧ ∀ i, i < a → ZB a b ((x + i) % (a + b)) = false) := by
  unfold OmegaB
  simp only [Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true, List.mem_range,
             Bool.not_eq_true']

/-- Since `[0,a) ⊆ 𝒵`, a 𝒵-free window never wraps around the circle; on a
    non-wrapping window all the `% (a+b)` disappear. -/
private theorem omegaB_iff' (a b x : Nat) (ha : 0 < a) (hab : a < b) :
    OmegaB a b x = true ↔
      (x + a ≤ a + b ∧ ∀ i, i < a → ZB a b (x + i) = false) := by
  have hF := ep_lt a b ha
  rw [omegaB_iff]
  constructor
  · rintro ⟨h1, h2⟩
    have hw : x + a ≤ a + b := by
      rcases Nat.lt_or_ge (a + b) (x + a) with hgt | hle
      · exfalso
        have hi : a + b - x < a := by omega
        have h0 := h2 (a + b - x) hi
        have he : x + (a + b - x) = a + b := by omega
        rw [he, Nat.mod_self] at h0
        have hz := zb_lowblk a b 0 ha hF
        rw [hz] at h0
        exact Bool.noConfusion h0
      · exact hle
    refine ⟨hw, fun i hi => ?_⟩
    have h3 := h2 i hi
    rwa [Nat.mod_eq_of_lt (by omega)] at h3
  · rintro ⟨h1, h2⟩
    refine ⟨by omega, fun i hi => ?_⟩
    rw [Nat.mod_eq_of_lt (by omega)]
    exact h2 i hi

/-- The workhorse: for `x = j*a + t` (`t < a`), the (non-wrapping) window
    `[x, x+a)` misses 𝒵 iff the visited part `[t,a)` of block `j` and the
    visited part `[0,t)` of block `j+1` both miss 𝒵, read off `zb_chart`. -/
private theorem window_chart (a b j t : Nat) (ha : 0 < a) (ht : t < a) :
    (∀ i, i < a → ZB a b (j * a + t + i) = false) ↔
      ((¬(j % 2 = 0 ∧ j ≤ et a b) ∧
        ¬(et a b % 2 = 1 ∧ j = et a b + 1 ∧ t < ep a b)) ∧
       (t = 0 ∨
        (¬(j % 2 = 1 ∧ j + 1 ≤ et a b) ∧
         ¬(et a b % 2 = 1 ∧ j = et a b ∧ 0 < ep a b)))) := by
  have hF := ep_lt a b ha
  have ej : (j + 1) * a = j * a + 1 * a := Nat.add_mul _ _ _
  constructor
  · intro hall
    refine ⟨?_, ?_⟩
    · -- probe i = 0 : the point `j*a + t` itself
      have h0 := hall 0 ha
      rw [Nat.add_zero] at h0
      have hn := (eq_false_iff_not (zb_chart a b j t ht hF)).mp h0
      exact ⟨fun hc => hn (Or.inl hc), fun hc => hn (Or.inr hc)⟩
    · rcases Nat.eq_zero_or_pos t with h0 | hpos
      · exact Or.inl h0
      · -- probe i = a - t : the point `(j+1)*a`
        refine Or.inr ?_
        have hi : a - t < a := by omega
        have h1 := hall (a - t) hi
        have he : j * a + t + (a - t) = (j + 1) * a + 0 := by omega
        rw [he] at h1
        have hn := (eq_false_iff_not (zb_chart a b (j + 1) 0 ha hF)).mp h1
        constructor
        · intro hc
          exact hn (Or.inl ⟨by omega, hc.2⟩)
        · intro hc
          exact hn (Or.inr ⟨hc.1, by omega, by omega⟩)
  · rintro ⟨⟨hc1, hc2⟩, hc3⟩
    intro i hi
    rcases Nat.lt_or_ge i (a - t) with hlow | hhigh
    · -- position `t + i` of block `j`
      have he : j * a + t + i = j * a + (t + i) := by omega
      rw [he]
      refine (eq_false_iff_not (zb_chart a b j (t + i) (by omega) hF)).mpr ?_
      intro hz
      rcases hz with hz | hz
      · exact hc1 hz
      · exact hc2 ⟨hz.1, hz.2.1, by omega⟩
    · -- position `t + i - a` of block `j+1` (forces `t > 0`)
      have htpos : 0 < t := by omega
      rcases hc3 with h0 | ⟨hd1, hd2⟩
      · exact absurd h0 (by omega)
      · have he : j * a + t + i = (j + 1) * a + (t + i - a) := by omega
        rw [he]
        refine (eq_false_iff_not (zb_chart a b (j + 1) (t + i - a) (by omega) hF)).mpr ?_
        intro hz
        rcases hz with hz | hz
        · exact hd1 ⟨by omega, hz.2⟩
        · exact hd2 ⟨hz.1, by omega, by omega⟩

/-! ### Membership helpers (the backward directions of all five cases) -/

/-- Every odd block `[k*a, (k+1)*a)` with `k+1 ≤ η+2` starts a gap window. -/
private theorem omega_odd_block (a b k : Nat) (ha : 0 < a) (hab : a < b)
    (hodd : k % 2 = 1) (hk : k + 1 ≤ et a b + 2) : OmegaB a b (k * a) = true := by
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  refine (omegaB_iff' a b (k * a) ha hab).mpr ⟨?_, ?_⟩
  · have hle : (k + 1) * a ≤ (et a b + 2) * a := mul_le_r2 a hk
    have ek : (k + 1) * a = k * a + 1 * a := Nat.add_mul _ _ _
    omega
  · intro i hi
    have he : k * a + i = k * a + 0 + i := by omega
    rw [he]
    exact (window_chart a b k 0 ha ha).mpr
      ⟨⟨by omega, by omega⟩, Or.inl rfl⟩ i hi

/-- For η even, every point of `[(η+1)a, (η+1)a+ε]` starts a gap window. -/
private theorem omega_top_even (a b t : Nat) (ha : 0 < a) (hab : a < b)
    (hev : et a b % 2 = 0) (htε : t ≤ ep a b) :
    OmegaB a b ((et a b + 1) * a + t) = true := by
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  have ht : t < a := by omega
  refine (omegaB_iff' a b _ ha hab).mpr ⟨by omega, ?_⟩
  intro i hi
  exact (window_chart a b (et a b + 1) t ha ht).mpr
    ⟨⟨by omega, by omega⟩, Or.inr ⟨by omega, by omega⟩⟩ i hi

/-- For η odd, the point `(η+1)a + ε` starts a gap window. -/
private theorem omega_top_odd (a b : Nat) (ha : 0 < a) (hab : a < b)
    (hodd : et a b % 2 = 1) : OmegaB a b ((et a b + 1) * a + ep a b) = true := by
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  refine (omegaB_iff' a b _ ha hab).mpr ⟨by omega, ?_⟩
  intro i hi
  exact (window_chart a b (et a b + 1) (ep a b) ha hF).mpr
    ⟨⟨by omega, by omega⟩, Or.inr ⟨by omega, by omega⟩⟩ i hi

/-- For η odd and ε = 0, every point of `[ηa, (η+1)a)` starts a gap window. -/
private theorem omega_eta_block (a b t : Nat) (ha : 0 < a) (hab : a < b)
    (hodd : et a b % 2 = 1) (hε : ep a b = 0) (ht : t < a) :
    OmegaB a b (et a b * a + t) = true := by
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  refine (omegaB_iff' a b _ ha hab).mpr ⟨by omega, ?_⟩
  intro i hi
  exact (window_chart a b (et a b) t ha ht).mpr
    ⟨⟨by omega, by omega⟩, Or.inr ⟨by omega, by omega⟩⟩ i hi

/-! ### The five cases of Lemma 60 -/

/-- Case (i), η = 0 (i.e. `a < b < 2a`): Ω = `[a, b]`. -/
theorem windows_case_i (a b : Nat) (ha : 0 < a) (hab : a < b) (hb2a : b < 2*a) :
    ∀ x, OmegaB a b x = true ↔ (a ≤ x ∧ x ≤ b) := by
  intro x
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have het : et a b = 0 := by
    unfold et
    exact Nat.div_eq_of_lt (by omega)
  have h0a : et a b * a = 0 := by rw [het, Nat.zero_mul]
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  constructor
  · intro h
    obtain ⟨hR, hC⟩ := (omegaB_iff' a b x ha hab).mp h
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a x ha
    obtain ⟨⟨h1, h2⟩, h3⟩ := (window_chart a b j t ha ht).mp hC
    have hx2 : j * a + t < (et a b + 2) * a := by omega
    have hjlt : j < et a b + 2 := (blk_lt2 ht).mp hx2
    rcases Nat.lt_or_ge j (et a b + 1) with hjlt' | hjge
    · exfalso
      omega
    · have hje : j = et a b + 1 := by omega
      subst hje
      exact ⟨by omega, by omega⟩
  · rintro ⟨hax, hxb⟩
    have hmem := omega_top_even a b (x - a) ha hab (by omega) (by omega)
    have hxe : (et a b + 1) * a + (x - a) = x := by omega
    rw [hxe] at hmem
    exact hmem

/-- Case (ii), ε > 0 and η even (≥ 2):
    Ω = `{(2j-1)a : 1 ≤ j, 2j ≤ η} ∪ [(η+1)a, (η+1)a+ε]`. -/
theorem windows_case_ii (a b : Nat) (ha : 0 < a) (hab : a < b) (hε : 0 < ep a b)
    (hη2 : 2 ≤ et a b) (hηeven : et a b % 2 = 0) :
    ∀ x, OmegaB a b x = true ↔
      ((∃ j, 1 ≤ j ∧ 2*j ≤ et a b ∧ x = (2*j - 1) * a) ∨
       ((et a b + 1) * a ≤ x ∧ x ≤ (et a b + 1) * a + ep a b)) := by
  intro x
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  constructor
  · intro h
    obtain ⟨hR, hC⟩ := (omegaB_iff' a b x ha hab).mp h
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a x ha
    obtain ⟨⟨h1, h2⟩, h3⟩ := (window_chart a b j t ha ht).mp hC
    have hx2 : j * a + t < (et a b + 2) * a := by omega
    have hjlt : j < et a b + 2 := (blk_lt2 ht).mp hx2
    rcases Nat.lt_or_ge j (et a b + 1) with hjlt' | hjge
    · -- an interior odd block: j odd ≤ η-1 and t = 0
      have hjodd : j % 2 = 1 := by omega
      have ht0 : t = 0 := by omega
      refine Or.inl ⟨(j + 1) / 2, by omega, by omega, ?_⟩
      have hjj : 2 * ((j + 1) / 2) - 1 = j := by omega
      rw [hjj]
      omega
    · -- the top run
      have hje : j = et a b + 1 := by omega
      subst hje
      exact Or.inr ⟨by omega, by omega⟩
  · rintro (⟨j', hj1, hj2, hx⟩ | ⟨hlo, hhi⟩)
    · rw [hx]
      exact omega_odd_block a b (2 * j' - 1) ha hab (by omega) (by omega)
    · have hmem := omega_top_even a b (x - (et a b + 1) * a) ha hab hηeven (by omega)
      have hxe : (et a b + 1) * a + (x - (et a b + 1) * a) = x := by omega
      rw [hxe] at hmem
      exact hmem

/-- Case (iii), ε > 0 and η odd:
    Ω = `{(2j-1)a : 1 ≤ j, 2j ≤ η+1} ∪ {(η+1)a+ε}`. -/
theorem windows_case_iii (a b : Nat) (ha : 0 < a) (hab : a < b) (hε : 0 < ep a b)
    (hηodd : et a b % 2 = 1) :
    ∀ x, OmegaB a b x = true ↔
      ((∃ j, 1 ≤ j ∧ 2*j ≤ et a b + 1 ∧ x = (2*j - 1) * a) ∨
       x = (et a b + 1) * a + ep a b) := by
  intro x
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  constructor
  · intro h
    obtain ⟨hR, hC⟩ := (omegaB_iff' a b x ha hab).mp h
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a x ha
    obtain ⟨⟨h1, h2⟩, h3⟩ := (window_chart a b j t ha ht).mp hC
    have hx2 : j * a + t < (et a b + 2) * a := by omega
    have hjlt : j < et a b + 2 := (blk_lt2 ht).mp hx2
    rcases Nat.lt_or_ge j (et a b + 1) with hjlt' | hjge
    · -- an odd block j ≤ η, t = 0 (for j = η the partial block blocks t > 0)
      have hjodd : j % 2 = 1 := by omega
      have ht0 : t = 0 := by omega
      refine Or.inl ⟨(j + 1) / 2, by omega, by omega, ?_⟩
      have hjj : 2 * ((j + 1) / 2) - 1 = j := by omega
      rw [hjj]
      omega
    · -- the top point: t is squeezed to exactly ε
      have hje : j = et a b + 1 := by omega
      subst hje
      exact Or.inr (by omega)
  · rintro (⟨j', hj1, hj2, hx⟩ | hx)
    · rw [hx]
      exact omega_odd_block a b (2 * j' - 1) ha hab (by omega) (by omega)
    · rw [hx]
      exact omega_top_odd a b ha hab hηodd

/-- Case (iv), ε = 0 and η even (b = ka with k = η+1 odd):
    Ω = `{(2j-1)a : 1 ≤ j, 2j ≤ η+2}`. -/
theorem windows_case_iv (a b : Nat) (ha : 0 < a) (hab : a < b) (hε : ep a b = 0)
    (hηeven : et a b % 2 = 0) :
    ∀ x, OmegaB a b x = true ↔
      (∃ j, 1 ≤ j ∧ 2*j ≤ et a b + 2 ∧ x = (2*j - 1) * a) := by
  intro x
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  constructor
  · intro h
    obtain ⟨hR, hC⟩ := (omegaB_iff' a b x ha hab).mp h
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a x ha
    obtain ⟨⟨h1, h2⟩, h3⟩ := (window_chart a b j t ha ht).mp hC
    have hx2 : j * a + t < (et a b + 2) * a := by omega
    have hjlt : j < et a b + 2 := (blk_lt2 ht).mp hx2
    rcases Nat.lt_or_ge j (et a b + 1) with hjlt' | hjge
    · have hjodd : j % 2 = 1 := by omega
      have ht0 : t = 0 := by omega
      refine ⟨(j + 1) / 2, by omega, by omega, ?_⟩
      have hjj : 2 * ((j + 1) / 2) - 1 = j := by omega
      rw [hjj]
      omega
    · -- the top block [(η+1)a, (η+2)a) is a full gap block here
      have hje : j = et a b + 1 := by omega
      subst hje
      have ht0 : t = 0 := by omega
      refine ⟨(et a b + 2) / 2, by omega, by omega, ?_⟩
      have hjj : 2 * ((et a b + 2) / 2) - 1 = et a b + 1 := by omega
      rw [hjj]
      omega
  · rintro ⟨j', hj1, hj2, hx⟩
    rw [hx]
    exact omega_odd_block a b (2 * j' - 1) ha hab (by omega) (by omega)

/-- Case (v), ε = 0 and η odd (b = ka with k = η+1 even):
    Ω = `{(2j-1)a : 1 ≤ j, 2j ≤ η-1} ∪ [ηa, (η+1)a]`.
    The case η=1 (b=2a) is included; its first disjunct is empty. -/
theorem windows_case_v (a b : Nat) (ha : 0 < a) (hab : a < b) (hε : ep a b = 0)
    (hηodd : et a b % 2 = 1) :
    ∀ x, OmegaB a b x = true ↔
      ((∃ j, 1 ≤ j ∧ 2*j ≤ et a b - 1 ∧ x = (2*j - 1) * a) ∨
       ((et a b) * a ≤ x ∧ x ≤ (et a b + 1) * a)) := by
  intro x
  have hF := ep_lt a b ha
  have hd := et_ep_dec a b
  have e1 : (et a b + 1) * a = et a b * a + 1 * a := Nat.add_mul _ _ _
  have e2 : (et a b + 2) * a = et a b * a + 2 * a := Nat.add_mul _ _ _
  have hP : a + b = (et a b + 2) * a + ep a b := by omega
  constructor
  · intro h
    obtain ⟨hR, hC⟩ := (omegaB_iff' a b x ha hab).mp h
    obtain ⟨j, t, ht, rfl⟩ := decomp2 a x ha
    obtain ⟨⟨h1, h2⟩, h3⟩ := (window_chart a b j t ha ht).mp hC
    have hx2 : j * a + t < (et a b + 2) * a := by omega
    have hjlt : j < et a b + 2 := (blk_lt2 ht).mp hx2
    rcases Nat.lt_or_ge j (et a b + 1) with hjlt' | hjge
    · have hjodd : j % 2 = 1 := by omega
      rcases Nat.lt_or_ge j (et a b) with hjlt2 | hjge2
      · -- an interior odd block: j odd ≤ η-2 and t = 0
        have ht0 : t = 0 := by omega
        refine Or.inl ⟨(j + 1) / 2, by omega, by omega, ?_⟩
        have hjj : 2 * ((j + 1) / 2) - 1 = j := by omega
        rw [hjj]
        omega
      · -- the double gap [ηa, (η+2)a): left half
        have hje : j = et a b := by omega
        subst hje
        exact Or.inr ⟨by omega, by omega⟩
    · -- the double gap [ηa, (η+2)a): its last admissible start (η+1)a
      have hje : j = et a b + 1 := by omega
      subst hje
      have ht0 : t = 0 := by omega
      exact Or.inr ⟨by omega, by omega⟩
  · rintro (⟨j', hj1, hj2, hx⟩ | ⟨hlo, hhi⟩)
    · rw [hx]
      exact omega_odd_block a b (2 * j' - 1) ha hab (by omega) (by omega)
    · rcases Nat.lt_or_ge x ((et a b + 1) * a) with hlt | hge
      · have hmem := omega_eta_block a b (x - et a b * a) ha hab hηodd hε (by omega)
        have hxe : et a b * a + (x - et a b * a) = x := by omega
        rw [hxe] at hmem
        exact hmem
      · have hxeq : x = (et a b + 1) * a := by omega
        have hmem := omega_top_odd a b ha hab hηodd
        rw [hε, Nat.add_zero] at hmem
        rw [hxeq]
        exact hmem

/-! ### Two general facts about Ω -/

/-- Ω ⊆ [a, ∞): since `[0,a) ⊆ 𝒵`, no window starting below `a` is 𝒵-free. -/
theorem omega_min (a b : Nat) (ha : 0 < a) (hab : a < b) :
    ∀ x, OmegaB a b x = true → a ≤ x := by
  intro x h
  have hF := ep_lt a b ha
  obtain ⟨hx, hall⟩ := (omegaB_iff a b x).mp h
  rcases Nat.lt_or_ge x a with hlt | hge
  · exfalso
    have h0 := hall 0 ha
    rw [Nat.add_zero, Nat.mod_eq_of_lt (by omega)] at h0
    have hz := zb_lowblk a b x hlt hF
    rw [hz] at h0
    exact Bool.noConfusion h0
  · exact hge

/-- `a ∈ Ω` always: block 1 = `[a, 2a)` misses 𝒵 in every shape. -/
theorem omega_a (a b : Nat) (ha : 0 < a) (hab : a < b) : OmegaB a b a = true := by
  have h := omega_odd_block a b 1 ha hab (by omega) (by omega)
  rwa [Nat.one_mul] at h

end SubGame


==> anc/lean-verification/check.sh <==
#!/bin/bash
# Acceptance gate (fail-closed):
#   1. `lake build` must succeed.
#   2. Belt checks on the sources: no `sorry` token, no `axiom` declaration.
#   3. `lake env lean CheckAxioms.lean` runs the environment-level audit
#      (see that file): it enumerates every axiom and every theorem of this
#      library from the elaborated environment — so declarations in any
#      module, any namespace, with any modifiers, or produced by macros are
#      covered automatically — applies `Lean.collectAxioms` to each theorem,
#      and throws on any violation (unexpected axiom, `sorryAx`, or a
#      native_decide certificate outside the nine `game_*` instances).
#      A thrown audit makes this script exit nonzero.
set -euo pipefail
export PATH="$HOME/.elan/bin:$PATH"
cd "$(dirname "$0")"

lake build

if grep -rnw --include='*.lean' sorry SubGameLib SubGameLib.lean; then
  echo "GATE FAIL: sorry token present"
  exit 1
fi
if grep -rnE --include='*.lean' '(^|[[:space:];])(private[[:space:]]+)?axiom[[:space:]]' \
     SubGameLib SubGameLib.lean; then
  echo "GATE FAIL: axiom declaration present in sources"
  exit 1
fi

lake env lean CheckAxioms.lean

echo "GATE PASS"


==> anc/lean-verification/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [],
 "name": "subgame",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean-verification/lakefile.toml <==
name = "subgame"
defaultTargets = ["SubGameLib"]

[[lean_lib]]
name = "SubGameLib"


==> anc/lean-verification/lean-toolchain <==
leanprover/lean4:v4.31.0


==> anc/scripts/classify.py <==
# Brute-force reference: Grundy sequences, periods, and angle classification.
def grundy_seq(S, N):
    G=[0]*N
    for n in range(N):
        opts=set()
        for s in S:
            if s<=n: opts.add(G[n-s])
        g=0
        while g in opts: g+=1
        G[n]=g
    return G

def analyze(a,b,c):
    N=40*(b+c); guard=8*(b+c)
    G=grundy_seq(sorted({a,b,c}),N)
    for p in range(1,(N-guard)//2):
        base=N-guard-p
        if all(G[n]==G[n+p] for n in range(base,N-p)):
            s=base
            while s>0 and G[s-1]==G[s-1+p]: s-=1
            return p,s
    return None,None

def classify(a,b,c):
    p,s=analyze(a,b,c)
    if p is None: return ('??',p,s)
    if s>0: return ('pre',p,s)
    if p==a+b: return ('ab',p,s)
    if p==c+a: return ('ca',p,s)
    if p==c+b: return ('cb',p,s)
    return ('other',p,s)



==> anc/scripts/lfun_depth.py <==
import sys, math
from classify import analyze, grundy_seq

def test(a,b,c):
    tp,ts=analyze(a,b,c)
    if ts!=0: return None
    p=tp; S=sorted({a,b,c}); N=6*p+2*c
    G=grundy_seq(S,N)
    W0=set(n for n,g in enumerate(G) if g==0)
    W1=set(n for n in range(N) if n-a>=0 and (n-a) in W0 and n not in W0)
    E=set(n for n in range(N) if n not in W0 and n not in W1)
    lim=N-2*c
    bad_consec=[]; consec_vs_total=0; maxd=0
    for x in range(lim):
        if x not in E: 
            continue
        # consecutive depth
        d=0
        while x-(d+1)*a>=0 and (x-(d+1)*a) in E: d+=1
        maxd=max(maxd,d)
        # total count (non-consecutive)
        t=sum(1 for j in range(1,x//a+1) if (x-j*a) in E)
        if (2+d%2)!=G[x]: bad_consec.append((x,G[x],d))
        if d%2!=t%2: consec_vs_total+=1
    zone="add" if c==a+b else ("ab" if p==a+b else "ca" if p==c+a else "cb" if p==c+b else "div")
    return zone,len(bad_consec),bad_consec[:3],consec_vs_total,maxd

from collections import Counter
tot=Counter(); fail=Counter(); differs=0; maxdepth=Counter()
for (a,b) in [(3,5),(3,8),(2,7),(5,8),(4,9),(3,10),(5,12),(2,3),(7,12),(4,7),(2,9),(3,7),(5,7)]:
    P=a+b
    cs=[P] if math.gcd(a,b)==1 else []
    for K in (2,3):
        cs += [rho+K*P for rho in range(P) if math.gcd(math.gcd(a,b),rho+K*P)==1]
    for c in cs:
        if math.gcd(math.gcd(a,b),c)>1: continue
        r=test(a,b,c)
        if r is None: continue
        zone,nb,ex,dt,md=r
        tot[zone]+=1; maxdepth[(zone,md)]+=1
        if nb: fail[zone]+=1; print("DEPTH-PARITY FAIL",(a,b,c),zone,ex)
        differs += (dt>0)
print("games per zone:",dict(tot))
print("depth-parity failures:",dict(fail) if fail else "NONE — G = 2 + (consecutive depth mod 2) on E everywhere")
print("games where consecutive!=total parity somewhere:",differs,"(if >0, the count MUST be consecutive)")
print("max consecutive depth by zone:",dict(sorted(maxdepth.items())))
sys.exit(1 if fail else 0)


==> anc/scripts/lfun_seam.py <==
import sys, math
from classify import analyze, grundy_seq

def game_data(a,b,c):
    tp,ts=analyze(a,b,c)
    if ts!=0: return None
    p=tp; S=sorted({a,b,c}); N=6*p+2*c
    G=grundy_seq(S,N)
    W0=set(n for n,g in enumerate(G) if g==0)
    return p,G,W0

print("=== off-seam trichotomy: for x mod p < c: G = 0 (x in W0) / 1 (x-a in W0) / else 2 ===")
ok=bad=0; badex=[]
games=[]
for (a,b) in [(3,5),(3,8),(2,7),(5,8),(4,9),(3,10),(5,12),(2,3),(7,12),(4,7)]:
    P=a+b
    for K in (2,3):
        for rho in range(P):
            c=rho+K*P
            if math.gcd(math.gcd(a,b),c)>1: continue
            r=game_data(a,b,c)
            if r is None: continue
            games.append((a,b,c)+r)
for (a,b,c,p,G,W0) in games:
    good=True
    for x in range(len(G)-1):
        seam = (x%p)>=c if c<p else False
        if seam: continue
        g=G[x]
        f=0 if x in W0 else (1 if x-a>=0 and (x-a) in W0 else 2)
        if g!=f: good=False; badex.append((a,b,c,x,g,f)); break
    ok+=good; bad+=not good
print(f"games: {ok+bad}, off-seam trichotomy holds: {ok}, fails: {bad}")
for e in badex[:5]: print("  fail:",e)

print()
print("=== seam values: pattern of G on [c, p) per period ===")
shown=0
for (a,b,c,p,G,W0) in games:
    if shown>=12: break
    zone = "ab" if p==a+b else "ca" if p==c+a else "cb" if p==c+b else "div"
    if zone=="ab": continue  # The inert case has no seam interval.
    seam=[G[x] for x in range(2*p+c, 2*p+p) ]  # residues [c,p) in period starting 2p
    print(f"  {(a,b,c)} {zone} p={p} seam[c,p) values: {seam}")
    shown+=1
sys.exit(1 if (bad) else 0)


==> anc/scripts/lfun_zones.py <==
import sys, math
from classify import analyze, grundy_seq

def edata(a,b,c):
    tp,ts=analyze(a,b,c)
    if ts!=0: return None
    p=tp; S=sorted({a,b,c}); N=6*p+2*c
    G=grundy_seq(S,N)
    W0=set(n for n,g in enumerate(G) if g==0)
    E=set(n for n in range(N) if n not in W0 and not(n-a>=0 and (n-a) in W0))
    return p,G,W0,E,N

print("=== zone lemmas ===")
ok1=ok2=ok3=n1=n2=0
w3pat={}
for (a,b) in [(3,5),(3,8),(2,7),(5,8),(4,9),(3,10),(5,12),(7,12),(4,7),(2,9)]:
    P=a+b
    for K in (2,3):
        for rho in range(P):
            c=rho+K*P
            if math.gcd(math.gcd(a,b),c)>1: continue
            r=edata(a,b,c)
            if r is None: continue
            p,G,W0,E,N=r
            lim=N-2*c
            if p==a+b:  # inert: E cap (E+a) empty
                n1+=1
                good=not any(x in E and (x-a) in E for x in range(a,lim))
                ok1+=good
                if not good: print("INERT depth>0!",(a,b,c))
            elif p==c+a:
                n2+=1
                good=not any(x in E and (x-a) in E and (x-2*a) in E for x in range(2*a,lim))
                ok2+=good
                if not good: print("CA depth>1!",(a,b,c))
                # W3 = E cap (E+a): residues mod p, minus c
                W3=set((x%p) for x in range(a,lim) if x in E and (x-a) in E)
                seam_ok = all(c<=r_<p for r_ in W3)
                ok3+=seam_ok
                if not seam_ok: print("CA W3 off seam!",(a,b,c),sorted(W3)[:5])
                w3pat.setdefault((a,b),{})[rho]=tuple(sorted(r_-c for r_ in W3))
print(f"inert: E∩(E+a)=∅ in {ok1}/{n1} games")
print(f"ca:    E∩(E+a)∩(E+2a)=∅ in {ok2}/{n2} games; W3⊆seam in {ok3}/{n2}")
print()
print("=== ca-zone W3 pattern (offsets within seam [c,c+a)) by (a,b,rho) ===")
for (a,b),d in sorted(w3pat.items()):
    P=a+b; dd=b-a
    row=[]
    for rho in sorted(d): row.append(f"rho={rho}:{list(d[rho])}")
    print(f"  (a,b)=({a},{b}) delta={dd}: "+"  ".join(row))
sys.exit(1 if (ok1!=n1 or ok2!=n2 or ok3!=n2) else 0)

